A Newton--Kleinman Iteration for Infinite-Dimensional Linear-Quadratic Optimal Control

We develop a Newton--Kleinman iteration for linear-quadratic optimal control of infinite-dimensional systems with possibly unbounded control and observation operators. In this setting, the classical algebraic Riccati equation need not be meaningful and therefore cannot serve as the basis of the iteration. We instead linearize a Lur'e identity formulated directly on the system-node domain. Starting from any stabilizing feedback, the resulting iteration is well defined, preserves stability, and yields a monotonically decreasing sequence of cost operators. A resolvent-based normalization makes the construction applicable to unbounded control. Under finite-cost detectability and for a finite-dimensional input space, the iterates converge strongly to the optimal value operator, independently of the fixed normalization parameter. In finite dimensions, the natural zero-state normalization recovers exactly the classical Newton--Kleinman iteration. The formulation leads to a low-rank numerical realization based on shifted system solves and inversions on the input space. We illustrate the method on a linearized cylinder wake with boundary traction control and unbounded observation, using one Newton--Kleinman update per adaptively refined spatial mesh, and on a damped linear elasticity problem with boundary traction control and boundary displacement observation.

==> anc/Example_CylinderWake/FINAL_RUN_README.txt <==
FINAL CYLINDER-WAKE REPRODUCTION RUN
====================================

1. Use a fresh copy of this directory, or make sure that results/ contains
   no generated MAT files before starting.

2. In MATLAB, set the current folder to Example_CylinderWake and run

       OUT = run_all();

3. The run rebuilds all numerical results from zero:
   - adaptive Newton--Kleinman computation,
   - cylinder-trace audit for q1 and q2,
   - independent open-loop spectral validation,
   - final open/closed-loop simulation and visualization,
   - paper-result collection.

4. At the end, the file

       results/cylwake_run_all_summary.txt

   contains the machine/MATLAB information, q1/q2 cylinder-trace norms,
   stage wall times, and the total run_all wall time needed for the paper.

5. The section-7 draft uses FINALRUN_* placeholders.  Replace them from the
   summary file after the successful run.


==> anc/Example_CylinderWake/collect_paper_results.m <==
function OUT = collect_paper_results(mode)
%COLLECT_PAPER_RESULTS Print the numerical results in paper notation.
if nargin<1, mode='' ; end
root=fileparts(mfilename('fullpath'));
resdir=fullfile(root,'results');
OUT=struct();

if strcmpi(mode,'check_only')
    fprintf('\n============================================================\n');
    fprintf('REVIEW PACKAGE STATIC/RUNTIME PRECHECK\n');
    fprintf('============================================================\n');
    fprintf('package root                     : %s\n',root);
    fprintf('src directory                    : %s\n',fullfile(root,'src'));
    fprintf('results directory                : %s\n',resdir);
    fprintf('adaptive entry point             : %s\n',passfail(exist(fullfile(root,'run_adaptive_newton_kleinman.m'),'file')==2));
    fprintf('spectral entry point             : %s\n',passfail(exist(fullfile(root,'run_spectral_validation.m'),'file')==2));
    fprintf('visualization entry point        : %s\n',passfail(exist(fullfile(root,'run_visualization.m'),'file')==2));
    fprintf('precomputed MAT files present    : %d\n',numel(dir(fullfile(resdir,'*.mat'))));
    adaptiveReady=exist(fullfile(resdir,'cylwake_from_zero_result.mat'),'file')==2;
    fprintf('adaptive result available        : %s\n',passfail(adaptiveReady));
    fprintf('spectral stage ready             : %s\n',passfail(adaptiveReady));
    fprintf('============================================================\n');
    OUT.check_only=true;
    return
end

adaptFile=fullfile(resdir,'cylwake_from_zero_result.mat');
specFile=fullfile(resdir,'cylwake_open_loop_spectral_validation.mat');
visFile=fullfile(resdir,'picture_video','cylwake_picture_video_summary.mat');
woutFile=fullfile(resdir,'cylwake_step08c_wake_output_freeze.mat');
if ~exist(adaptFile,'file'), error('Missing adaptive result: %s',adaptFile); end
if ~exist(specFile,'file'), error('Missing spectral result: %s',specFile); end
if ~exist(visFile,'file'), error('Missing visualization summary: %s',visFile); end
if ~exist(woutFile,'file'), error('Missing output-freeze audit: %s',woutFile); end

A=load(adaptFile); R=first_struct(A);
S=load(specFile);  Q=first_struct(S);
V=load(visFile);   Z=first_struct(V);
W=load(woutFile);  O=first_struct(W);

OUT.adaptive=R; OUT.spectral=Q; OUT.visualization=Z; OUT.output_audit=O;

fprintf('\n============================================================\n');
fprintf('CYLINDER-WAKE RESULTS IN PAPER NOTATION\n');
fprintf('============================================================\n');
fprintf('final discretization level       : T%d\n',R.final_level);
fprintf('final feedback                   : Gamma_%d\n',R.final_policy_index);
fprintf('eta_policy                       : %.12e\n',R.last_eta_policy);
fprintf('eta_space                        : %.12e\n',R.last_eta_space);
fprintf('adaptive wall time               : %.2f min\n',R.total_from_zero_wall_seconds/60);
if isfield(O,'output') && isfield(O.output,'trace_cylinder')
    qt=O.output.trace_cylinder(:);
    fprintf('q1 cylinder trace norm           : %.12e\n',qt(1));
    fprintf('q2 cylinder trace norm           : %.12e\n',qt(2));
end
fprintf('\nOpen-loop wake branch:\n');
for k=1:numel(Q.level_names)
    if Q.branch.fresh(k)
        fprintf('  %-3s  lambda = %+.10e %+.10ei   residual = %.3e\n', ...
            Q.level_names{k},real(Q.branch.lambda(k)),imag(Q.branch.lambda(k)), ...
            Q.branch.right_residual(k));
    end
end
fprintf('\nrightmost screened eigenvalue     : %+.10e %+.10ei\n', ...
    real(Q.screen.rightmost),imag(Q.screen.rightmost));
fprintf('rightmost screened residual       : %.3e\n',Q.screen.rightmost_residual);
fprintf('spectral validation               : %s\n',passfail(Q.pass));
fprintf('final/initial output norm, open   : %.6e\n', ...
    Z.simulation.output_norm_open(end)/Z.simulation.output_norm_open(1));
fprintf('final/initial output norm, closed : %.6e\n', ...
    Z.simulation.output_norm_Gamma9(end)/Z.simulation.output_norm_Gamma9(1));
fprintf('============================================================\n');

if isfield(R,'history') && ~isempty(R.history)
    H=R.history;
    level=[H.level].';
    velocity_dofs=[H.velocity_dofs].';
    pressure_dofs=[H.pressure_dofs].';
    eta_policy=[H.eta_policy].';
    eta_space=[H.eta_space].';
    OUT.adaptive_table=table(level,velocity_dofs,pressure_dofs,eta_policy,eta_space);
end
save(fullfile(resdir,'paper_results.mat'),'OUT','-v7.3');
end

function S=first_struct(A)
f=fieldnames(A);
for k=1:numel(f)
    if isstruct(A.(f{k})), S=A.(f{k}); return; end
end
error('MAT file contains no struct.');
end

function s=passfail(tf)
if tf, s='PASS'; else, s='FAIL'; end
end


==> anc/Example_CylinderWake/cylwake_open_loop_spectral_validation.m <==
function OUT = cylwake_open_loop_spectral_validation(opts)
%CYLWAKE_FINAL_RE50_SPECTRAL_VALIDATION
%
% Final NUMERICAL open-loop spectral validation for the cylinder wake at
% Re_D = 50 on the existing Taylor--Hood production hierarchy.
%
% IMPORTANT:
%   * Re_D is fixed at 50.
%   * No Reynolds continuation and no bifurcation calculation.
%   * No HCT/Stokes-tail branch.
%   * No stored compact-resolvent numbers are mixed in.
%   * No Newton step.
%
% The validation has two independent numerical components:
%
% (A) Mesh branch:
%     Track the wake eigenpair through the available spatial discretizations.
%     T2/T3 files are discovered automatically if their expected filenames
%     differ from the alternate base-flow naming convention.
%
% (B) Broad T4 spectral screen:
%     On the CURRENT T4 Taylor--Hood pencil, perform fresh generalized
%     shift-invert eigensolves for
%
%         sigma = a + i*omega,
%         a in {0.05,0.5}, omega = 0,3,...,30.
%
%     Candidate finite eigenvalues are deduplicated and ranked by real part.
%     The rightmost returned candidate is then checked by a fresh adjoint
%     eigensolve.
%
% This is intentionally a NUMERICAL validation, not a rigorous
% computer-assisted enclosure of the continuous spectrum.
%
% Place in:
%   <project-root>
%
% Run:
%   OUT = cylwake_open_loop_spectral_validation();
%
% Expected runtime:
%   roughly 5--15 minutes on the current workstation.  T4 broad screening
%   dominates.

if nargin < 1, opts = struct(); end
if ~isfield(opts,'branch_nev'),       opts.branch_nev = 4; end
if ~isfield(opts,'screen_nev'),       opts.screen_nev = 6; end
if ~isfield(opts,'tol'),              opts.tol = 2e-10; end
if ~isfield(opts,'maxit'),            opts.maxit = 700; end
if ~isfield(opts,'subspace'),         opts.subspace = 48; end
if ~isfield(opts,'res_tol'),          opts.res_tol = 1e-8; end
if ~isfield(opts,'dedup_tol'),        opts.dedup_tol = 2e-6; end
if ~isfield(opts,'stability_margin'), opts.stability_margin = 1e-3; end
if ~isfield(opts,'omega_max'),        opts.omega_max = 30; end
if ~isfield(opts,'omega_step'),       opts.omega_step = 3; end

root = fileparts(mfilename('fullpath'));
resdir = fullfile(root,'results');
addpath(fullfile(root,'src'));

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE: OPEN-LOOP SPECTRAL VALIDATION AT Re_D=50\n');
fprintf('============================================================\n');
fprintf('Re_D                              : 50 (fixed)\n');
fprintf('discretization                    : Taylor--Hood spatial discretizations\n');
fprintf('Re continuation / bifurcation     : NOT USED\n');
fprintf('HCT / Stokes-tail branch          : NOT USED\n');
fprintf('stored compact-resolvent audit  : NOT USED\n');
fprintf('Newton iteration                  : NOT USED\n');
fprintf('claim                             : numerical validation only\n');
fprintf('============================================================\n');

%% ------------------------------------------------------------------------
% A) Locate production pencils T0--T4.
% -------------------------------------------------------------------------
fprintf('\n--- A) locate spatial discretization Taylor--Hood pencils ----------------\n');

levelNames = {'T0','T1','T2','T3','T4'};
exactFiles = { ...
    fullfile(resdir,'cylwake_prod_T0_fixed_actuator.mat'), ...
    fullfile(resdir,'cylwake_prod_Re50_baseflow_T1.mat'), ...
    fullfile(resdir,'cylwake_prod_Re50_baseflow_T2.mat'), ...
    fullfile(resdir,'cylwake_prod_Re50_baseflow_T3.mat'), ...
    fullfile(resdir,'cylwake_prod_Re50_baseflow_T4.mat') };

files = cell(5,1);
opPath = cell(5,3);
dims = NaN(5,2);
source = cell(5,1);

for k = 1:5
    if exist(exactFiles{k},'file')
        [ok,paths,sz] = has_openloop_operators(exactFiles{k});
        if ok
            files{k} = exactFiles{k};
            opPath(k,:) = paths;
            dims(k,:) = sz;
            source{k} = 'exact expected filename';
        end
    end

    if isempty(files{k})
        [fn,paths,sz] = discover_level_file(resdir,levelNames{k});
        files{k} = fn;
        if ~isempty(fn)
            opPath(k,:) = paths;
            dims(k,:) = sz;
            source{k} = 'auto-discovered';
        end
    end

    if isempty(files{k})
        fprintf('%s                                : NOT FOUND\n',levelNames{k});
    else
        fprintf('%s                                : %s\n',levelNames{k},files{k});
        fprintf('  source                          : %s\n',source{k});
        fprintf('  velocity / pressure dofs        : %d / %d\n',dims(k,1),dims(k,2));
        fprintf('  M/L/G paths                     : %s | %s | %s\n', ...
            opPath{k,1},opPath{k,2},opPath{k,3});
    end
end

%% ------------------------------------------------------------------------
% B) Track wake branch through all available meshes.
% -------------------------------------------------------------------------
fprintf('\n--- B) wake-branch mesh tracking ------------------------------\n');

% The T0 wake seed is computed by a fresh broad generalized eigensolve.
% Later levels are tracked from the preceding freshly computed level.
seed0 = fresh_t0_wake_seed(files{1},opts);

lam = complex(NaN(5,1));
rres = NaN(5,1);
eflag = NaN(5,1);
wall = NaN(5,1);
fresh = false(5,1);

prev = seed0;

for k = 1:5
    if isempty(files{k})
        fprintf('%s                                : skipped (file missing)\n',levelNames{k});
        continue
    end

    t0 = tic;
    [Af,Ef,nv,np] = load_pencil(files{k});

    eo = eigs_options(opts,size(Af,1));

    try
        [V,D,fl] = eigs(Af,Ef,opts.branch_nev,prev,eo);
    catch ME
        fprintf('%s eigs failed                    : %s\n',levelNames{k},ME.message);
        clear Af Ef
        continue
    end

    d = diag(D);
    good = finite_complex(d);

    if ~any(good)
        fprintf('%s                                : no finite candidate\n',levelNames{k});
        clear Af Ef V D
        continue
    end

    ids = find(good);
    [~,jj] = min(abs(d(ids)-prev));
    j = ids(jj);

    z = V(:,j);
    lam(k) = d(j);
    rr = Af*z - lam(k)*(Ef*z);
    rres(k) = rel_descriptor_residual(Af,Ef,z,lam(k));
    eflag(k) = fl;
    wall(k) = toc(t0);
    fresh(k) = true;

    fprintf('%s  dofs=%d/%d  lambda=%+.12e %+.12ei  res=%.3e  flag=%d  %.2fs\n', ...
        levelNames{k},nv,np,real(lam(k)),imag(lam(k)),rres(k),fl,wall(k));

    if k > 1
        ip = find(fresh(1:k-1),1,'last');
        if ~isempty(ip)
            fprintf('    |Delta from previous fresh level| = %.6e\n', ...
                abs(lam(k)-lam(ip)));
        end
    end

    prev = lam(k);
    clear Af Ef V D z rr
end

%% ------------------------------------------------------------------------
% C) Fresh broad spectral screen on CURRENT T4.
% -------------------------------------------------------------------------
fprintf('\n--- C) broad CURRENT-T4 spectral screen ----------------------\n');

if isempty(files{5})
    error('T4 production pencil not found; cannot perform final spectral screen.');
end

[Af4,Ef4,nv4,np4] = load_pencil(files{5});
fprintf('T4 velocity / pressure dofs       : %d / %d\n',nv4,np4);

omega = 0:opts.omega_step:opts.omega_max;
realLines = [0.05,0.5];

sigmas = [];
for a = realLines
    sigmas = [sigmas, a + 1i*omega]; %#ok<AGROW>
end

cand = complex([]);
cres = [];
cshift = complex([]);
cflag = [];
screenSuccess = false(numel(sigmas),1);
screenWall = NaN(numel(sigmas),1);

eo = eigs_options(opts,size(Af4,1));

for is = 1:numel(sigmas)
    sig = sigmas(is);
    ts = tic;

    try
        [V,D,fl] = eigs(Af4,Ef4,opts.screen_nev,sig,eo);
        screenWall(is) = toc(ts);

        d = diag(D);
        localGood = finite_complex(d);
        localCount = 0;
        localBestRes = inf;

        for j = find(localGood).'
            z = V(:,j);
            rr = rel_descriptor_residual(Af4,Ef4,z,d(j));
            localBestRes = min(localBestRes,rr);

            if rr <= max(100*opts.res_tol,1e-6)
                cand(end+1,1) = d(j); %#ok<AGROW>
                cres(end+1,1) = rr; %#ok<AGROW>
                cshift(end+1,1) = sig; %#ok<AGROW>
                cflag(end+1,1) = fl; %#ok<AGROW>
                localCount = localCount + 1;
            end
        end

        screenSuccess(is) = localCount > 0 && fl == 0;

        fprintf('sigma=%+.2f%+.2fi  finite=%d  bestres=%.2e  flag=%d  %.2fs\n', ...
            real(sig),imag(sig),localCount,localBestRes,fl,screenWall(is));

    catch ME
        screenWall(is) = toc(ts);
        fprintf('sigma=%+.2f%+.2fi  FAILED: %s\n', ...
            real(sig),imag(sig),ME.message);
    end
end

if isempty(cand)
    error('Broad T4 screen returned no trustworthy finite eigenvalue candidates.');
end

[ucand,ures,ushift] = dedup_candidates(cand,cres,cshift,opts.dedup_tol);

% Sort by decreasing real part, then positive imaginary part first.
T = table((1:numel(ucand)).',real(ucand),imag(ucand),ures,ushift, ...
    'VariableNames',{'idx','real','imag','residual','source_shift'});
T = sortrows(T,{'real','imag'},{'descend','descend'});

fprintf('\nRightmost unique T4 candidates from broad screen:\n');
nshow = min(15,height(T));
for j = 1:nshow
    fprintf('%2d  lambda=%+.12e %+.12ei  res=%.3e  sigma=%+.2f%+.2fi\n', ...
        j,T.real(j),T.imag(j),T.residual(j), ...
        real(T.source_shift(j)),imag(T.source_shift(j)));
end

lambdaRight = T.real(1) + 1i*T.imag(1);
resRight = T.residual(1);

fprintf('\nrightmost screened lambda          : %+.12e %+.12ei\n', ...
    real(lambdaRight),imag(lambdaRight));
fprintf('rightmost screened residual        : %.6e\n',resRight);
fprintf('screen shifts successful           : %d / %d\n', ...
    nnz(screenSuccess),numel(screenSuccess));

%% ------------------------------------------------------------------------
% D) Fresh T4 adjoint check for screened rightmost candidate.
% -------------------------------------------------------------------------
fprintf('\n--- D) adjoint check of screened rightmost T4 candidate ------\n');

lambdaLeft = NaN + 1i*NaN;
lres = NaN;
lflag = NaN;

try
    [W,Dl,fl] = eigs(Af4',Ef4',opts.branch_nev,conj(lambdaRight),eo);
    dl = diag(Dl);
    good = finite_complex(dl);
    ids = find(good);
    [~,jj] = min(abs(dl(ids)-conj(lambdaRight)));
    j = ids(jj);

    w = W(:,j);
    lambdaLeft = dl(j);
    lres = rel_descriptor_residual(Af4',Ef4',w,lambdaLeft);
    lflag = fl;

    fprintf('right lambda                      : %+.12e %+.12ei\n', ...
        real(lambdaRight),imag(lambdaRight));
    fprintf('left-pencil lambda                : %+.12e %+.12ei\n', ...
        real(lambdaLeft),imag(lambdaLeft));
    fprintf('|lambda_L-conj(lambda_R)|         : %.6e\n', ...
        abs(lambdaLeft-conj(lambdaRight)));
    fprintf('left generalized residual         : %.6e\n',lres);
    fprintf('eigs flag                         : %d\n',lflag);
catch ME
    fprintf('adjoint eigensolve failed         : %s\n',ME.message);
end

%% ------------------------------------------------------------------------
% E) Final numerical gates.
% -------------------------------------------------------------------------
fprintf('\n--- E) final numerical gates ---------------------------------\n');

% Mesh branch: require T0,T1,T4; T2,T3 are strongly preferred and reported.
essentialFresh = fresh(1) && fresh(2) && fresh(5);
branchNegative = essentialFresh && all(real(lam(fresh)) < 0);
branchResidual = essentialFresh && all(rres(fresh) <= opts.res_tol);

screenCoverage = all(screenSuccess);
screenStable = real(lambdaRight) < -opts.stability_margin;
screenResidual = resRight <= opts.res_tol;
leftPass = isfinite(lres) && lres <= opts.res_tol && ...
           abs(lambdaLeft-conj(lambdaRight)) <= 1e-7;

% Consistency: the tracked T4 wake branch should coincide with one of the
% rightmost broad-screen candidates.  It need not be exactly candidate #1
% if a more strongly damped real mode happens to be numerically close.
branchScreenConsistency = false;
branchScreenDistance = NaN;
if fresh(5)
    branchScreenDistance = min(abs(ucand-lam(5)));
    branchScreenConsistency = branchScreenDistance <= 5e-6;
end

pass = essentialFresh && branchNegative && branchResidual && ...
       screenCoverage && screenStable && screenResidual && ...
       leftPass && branchScreenConsistency;

fprintf('essential mesh levels T0/T1/T4    : %s\n',passfail(essentialFresh));
fprintf('T2 fresh                          : %s\n',passfail(fresh(3)));
fprintf('T3 fresh                          : %s\n',passfail(fresh(4)));
fprintf('all fresh branch real parts < 0   : %s\n',passfail(branchNegative));
fprintf('branch residuals <= %.1e          : %s\n',opts.res_tol,passfail(branchResidual));
fprintf('all broad-screen shifts succeeded : %s\n',passfail(screenCoverage));
fprintf('screened rightmost Re < -%.1e     : %s\n', ...
    opts.stability_margin,passfail(screenStable));
fprintf('screened rightmost residual       : %s\n',passfail(screenResidual));
fprintf('adjoint rightmost check           : %s\n',passfail(leftPass));
fprintf('tracked T4 found in broad screen  : %s\n',passfail(branchScreenConsistency));
if isfinite(branchScreenDistance)
    fprintf('branch-screen T4 distance          : %.6e\n',branchScreenDistance);
end

fprintf('\n============================================================\n');
fprintf('OPEN-LOOP SPECTRAL VALIDATION AT Re_D=50: %s\n',passfail(pass));
fprintf('============================================================\n');

if pass
    fprintf(['The CURRENT Taylor--Hood T4 pencil has been screened broadly at Re_D=50\n' ...
             'without Reynolds continuation.  All validated candidates returned by the\n' ...
             'screen lie in the open left half-plane, the rightmost screened candidate\n' ...
             'has a small primal and adjoint residual, and the tracked wake branch is\n' ...
             'reproduced on the production hierarchy.\n\n' ...
             'Paper-level conclusion: open-loop exponential stability is treated as a\n' ...
             'NUMERICALLY VALIDATED property of the Re_D=50 model.  This is not a\n' ...
             'rigorous computer-assisted enclosure of the continuous spectrum.\n']);
else
    fprintf(['At least one numerical gate failed.  The output above identifies the\n' ...
             'specific issue; no HCT/Stokes-tail or Newton calculation has been used.\n']);
end

OUT = struct();
OUT.identifier = 'cylwake_open_loop_spectral_validation';
OUT.status = 'OPEN-LOOP SPECTRAL VALIDATION';
OUT.pass = pass;
OUT.claim = 'numerical validation only';
OUT.production_modified = false;

OUT.level_names = levelNames;
OUT.files = files;
OUT.file_source = source;
OUT.operator_paths = opPath;
OUT.dofs = dims;

OUT.branch.lambda = lam;
OUT.branch.right_residual = rres;
OUT.branch.eigs_flag = eflag;
OUT.branch.fresh = fresh;
OUT.branch.wall_time = wall;

OUT.screen.sigmas = sigmas;
OUT.screen.success = screenSuccess;
OUT.screen.wall_time = screenWall;
OUT.screen.candidates = ucand;
OUT.screen.candidate_residual = ures;
OUT.screen.candidate_source_shift = ushift;
OUT.screen.rightmost = lambdaRight;
OUT.screen.rightmost_residual = resRight;

OUT.adjoint.lambda = lambdaLeft;
OUT.adjoint.residual = lres;
OUT.adjoint.eigs_flag = lflag;

OUT.gates.essential_fresh = essentialFresh;
OUT.gates.branch_negative = branchNegative;
OUT.gates.branch_residual = branchResidual;
OUT.gates.screen_coverage = screenCoverage;
OUT.gates.screen_stable = screenStable;
OUT.gates.screen_residual = screenResidual;
OUT.gates.left = leftPass;
OUT.gates.branch_screen_consistency = branchScreenConsistency;
OUT.gates.branch_screen_distance = branchScreenDistance;

saveFile = fullfile(resdir,'cylwake_open_loop_spectral_validation.mat');
save(saveFile,'OUT','-v7.3');
OUT.save_file = saveFile;

fprintf('\nsaved                             : %s\n',saveFile);

clear Af4 Ef4

end

% =========================================================================
% =========================================================================
function seed0 = fresh_t0_wake_seed(fn,opts)
% Determine the initial wake eigenvalue by fresh generalized eigensolves.
% No stored or hard-coded eigenvalue is used.
[A,E,~,~] = load_pencil(fn);
eo = eigs_options(opts,size(A,1));
omega = 0:opts.omega_step:opts.omega_max;
sigmas = 0.05 + 1i*omega;
bestReal = -Inf;
seed0 = NaN + 1i*NaN;
bestResidual = Inf;
for is = 1:numel(sigmas)
    sig = sigmas(is);
    try
        [V,D,fl] = eigs(A,E,max(opts.branch_nev,6),sig,eo);
    catch
        continue
    end
    if fl~=0, continue; end
    d=diag(D);
    for j=find(finite_complex(d)).'
        if imag(d(j)) <= 1.0, continue; end
        rr=rel_descriptor_residual(A,E,V(:,j),d(j));
        if rr <= max(100*opts.res_tol,1e-6) && real(d(j)) > bestReal
            bestReal=real(d(j));
            seed0=d(j);
            bestResidual=rr;
        end
    end
end
if ~isfinite(real(seed0))
    error('Fresh T0 broad eigensolve did not identify a complex wake candidate.');
end
fprintf('fresh T0 wake seed               : %+.12e %+.12ei  residual=%.3e\n', ...
    real(seed0),imag(seed0),bestResidual);
end


function eo = eigs_options(opts,n)
eo = struct();
eo.tol = opts.tol;
eo.maxit = opts.maxit;
eo.p = min(max(opts.subspace,2*opts.screen_nev+4),n-1);
eo.disp = 0;
end

% =========================================================================
function tf = finite_complex(z)
tf = isfinite(real(z)) & isfinite(imag(z)) & abs(z) < 1e8;
end

% =========================================================================
function r = rel_descriptor_residual(A,E,z,lambda)
Az = A*z;
Ez = E*z;
r = norm(Az-lambda*Ez) / max(norm(Az)+abs(lambda)*norm(Ez),eps);
end

% =========================================================================
function [Af,Ef,nv,np] = load_pencil(fn)
S = load(fn);
BF = unique_struct_with_operators(S);

[M,~] = find_numeric_field(BF,'M_reduced',6);
[L,~] = find_numeric_field(BF,'L_reduced',6);
[G,~] = find_numeric_field(BF,'G_reduced',6);

if isempty(M) || isempty(L) || isempty(G)
    error('Open-loop M_reduced/L_reduced/G_reduced not found in %s',fn);
end

M = sparse(M);
L = sparse(L);
G = sparse(G);

nv = size(M,1);

if size(G,2) == nv
    % desired orientation: pressure x velocity
elseif size(G,1) == nv
    G = G.';
else
    error('G_reduced dimensions incompatible in %s',fn);
end

np = size(G,1);

if any(size(L) ~= [nv nv])
    error('L_reduced dimension mismatch in %s',fn);
end

Zp = sparse(np,np);
Af = [-L,-G'; G,Zp];
Ef = blkdiag(M,Zp);
end

% =========================================================================
function [ok,paths,sz] = has_openloop_operators(fn)
ok = false;
paths = {'','',''};
sz = [NaN NaN];

try
    S = load(fn);
    BF = unique_struct_with_operators(S);

    [M,pM] = find_numeric_field(BF,'M_reduced',6);
    [L,pL] = find_numeric_field(BF,'L_reduced',6);
    [G,pG] = find_numeric_field(BF,'G_reduced',6);

    if isempty(M) || isempty(L) || isempty(G)
        return
    end

    nv = size(M,1);
    if size(G,2) == nv
        np = size(G,1);
    elseif size(G,1) == nv
        np = size(G,2);
    else
        return
    end

    if any(size(M) ~= [nv nv]) || any(size(L) ~= [nv nv])
        return
    end

    ok = true;
    paths = {pM,pL,pG};
    sz = [nv np];
catch
    ok = false;
end
end

% =========================================================================
function [fn,paths,sz] = discover_level_file(resdir,levelName)
fn = '';
paths = {'','',''};
sz = [NaN NaN];

D = dir(fullfile(resdir,['*' levelName '*.mat']));
if isempty(D)
    return
end

% Priority: baseflow -> build_production -> production -> newton -> others.
score = zeros(numel(D),1);
for k = 1:numel(D)
    nm = lower(D(k).name);
    if contains(nm,'baseflow'),          score(k) = score(k) + 100; end
    if contains(nm,'build_production'),  score(k) = score(k) + 80;  end
    if contains(nm,'production'),        score(k) = score(k) + 60;  end
    if contains(nm,'re50'),              score(k) = score(k) + 30;  end
    if contains(nm,'newton'),            score(k) = score(k) + 10;  end
    if contains(nm,'lradi'),             score(k) = score(k) - 10;  end
    if contains(nm,'gamma'),             score(k) = score(k) - 10;  end
end

[~,ord] = sort(score,'descend');

for jj = 1:numel(ord)
    k = ord(jj);
    cand = fullfile(D(k).folder,D(k).name);

    [ok,p,ss] = has_openloop_operators(cand);
    if ok
        fn = cand;
        paths = p;
        sz = ss;
        return
    end
end
end

% =========================================================================
function BF = unique_struct_with_operators(S)
% Prefer a top-level struct that contains the operator matrices somewhere.

fn = fieldnames(S);

for k = 1:numel(fn)
    q = S.(fn{k});
    if isstruct(q) && numel(q) == 1
        [M,~] = find_numeric_field(q,'M_reduced',6);
        [L,~] = find_numeric_field(q,'L_reduced',6);
        [G,~] = find_numeric_field(q,'G_reduced',6);
        if ~isempty(M) && ~isempty(L) && ~isempty(G)
            BF = q;
            return
        end
    end
end

% Allow the top-level object itself.
[M,~] = find_numeric_field(S,'M_reduced',6);
[L,~] = find_numeric_field(S,'L_reduced',6);
[G,~] = find_numeric_field(S,'G_reduced',6);
if ~isempty(M) && ~isempty(L) && ~isempty(G)
    BF = S;
    return
end

error('No structure carrying M_reduced/L_reduced/G_reduced was found.');
end

% =========================================================================
function [val,path] = find_numeric_field(S,target,maxdepth)
[val,path,~] = find_numeric_field_impl(S,target,maxdepth,'');
end

function [val,path,found] = find_numeric_field_impl(S,target,depth,prefix)
val = [];
path = '';
found = false;

if depth < 0 || ~isstruct(S) || numel(S) ~= 1
    return
end

fn = fieldnames(S);

for k = 1:numel(fn)
    if strcmp(fn{k},target)
        q = S.(fn{k});
        if isnumeric(q) && ismatrix(q)
            val = q;
            if isempty(prefix)
                path = fn{k};
            else
                path = [prefix '.' fn{k}];
            end
            found = true;
            return
        end
    end
end

for k = 1:numel(fn)
    q = S.(fn{k});
    if isstruct(q) && numel(q) == 1
        if isempty(prefix)
            p2 = fn{k};
        else
            p2 = [prefix '.' fn{k}];
        end
        [val,path,found] = find_numeric_field_impl(q,target,depth-1,p2);
        if found
            return
        end
    end
end
end

% =========================================================================
function [u,ur,us] = dedup_candidates(c,r,s,tol)
% Greedy deduplication, retaining the smallest-residual representative.

[~,ord] = sort(r,'ascend');
c = c(ord);
r = r(ord);
s = s(ord);

u = complex([]);
ur = [];
us = complex([]);

for k = 1:numel(c)
    if isempty(u)
        u(end+1,1) = c(k); %#ok<AGROW>
        ur(end+1,1) = r(k); %#ok<AGROW>
        us(end+1,1) = s(k); %#ok<AGROW>
        continue
    end

    scale = max(1,abs(c(k)));
    j = find(abs(u-c(k)) <= tol*scale,1);

    if isempty(j)
        u(end+1,1) = c(k); %#ok<AGROW>
        ur(end+1,1) = r(k); %#ok<AGROW>
        us(end+1,1) = s(k); %#ok<AGROW>
    elseif r(k) < ur(j)
        u(j) = c(k);
        ur(j) = r(k);
        us(j) = s(k);
    end
end
end

% =========================================================================
function s = passfail(tf)
if tf
    s = 'PASS';
else
    s = 'NO-GO';
end
end


==> anc/Example_CylinderWake/run_adaptive_newton_kleinman.m <==
function RESULT = run_adaptive_newton_kleinman()
%RUN_ADAPTIVE_NEWTON_KLEINMAN Reproduce the adaptive cylinder-wake computation.
root=fileparts(mfilename('fullpath'));
addpath(fullfile(root,'src'));
assert_clean_results(root);
fprintf('\n============================================================\n');
fprintf('ADAPTIVE NEWTON--KLEINMAN CYLINDER-WAKE COMPUTATION\n');
fprintf('============================================================\n');
fprintf('Re_D                             : 50\n');
fprintf('Newton--Kleinman updates / mesh  : 1\n');
fprintf('policy tolerance                 : 1.0e-2\n');
fprintf('spatial tolerance                : 5.0e-2\n');
fprintf('Dorfler parameter                : 0.35\n');
fprintf('spatial training frequency       : computed from the T0 open-loop wake mode\n');
fprintf('============================================================\n\n');
RESULT=cylwake_run_from_zero();
fprintf('\n============================================================\n');
fprintf('ADAPTIVE COMPUTATION SUMMARY\n');
fprintf('============================================================\n');
fprintf('stopping criterion              : %s\n',passfail(RESULT.global_stop));
if RESULT.global_stop
    fprintf('final discretization level       : T%d\n',RESULT.final_level);
    fprintf('final feedback                   : Gamma_%d\n',RESULT.final_policy_index);
    fprintf('eta_policy                       : %.12e\n',RESULT.last_eta_policy);
    fprintf('eta_space                        : %.12e\n',RESULT.last_eta_space);
end
fprintf('wall time                        : %.2f min\n',RESULT.total_from_zero_wall_seconds/60);
fprintf('============================================================\n');
end

function assert_clean_results(root)
r=fullfile(root,'results');
if ~exist(r,'dir'), mkdir(r); end
d=dir(fullfile(r,'*.mat'));
if ~isempty(d)
    error(['For a clean from-zero reproduction, results must contain no MAT files. ' ...
           'Remove generated MAT files before running this stage.']);
end
end

function s=passfail(tf)
if tf, s='satisfied'; else, s='not satisfied'; end
end


==> anc/Example_CylinderWake/run_all.m <==
function OUT = run_all()
%RUN_ALL Complete from-zero reproduction of all cylinder-wake results.
%
% The complete workflow is timed stage by stage.  A compact machine and
% MATLAB environment record is saved with the final summary so that the
% wall-clock times reported in the paper can be tied to the actual run.

root=fileparts(mfilename('fullpath'));
resdir=fullfile(root,'results');
if ~exist(resdir,'dir'), mkdir(resdir); end

OUT=struct();
OUT.environment=collect_environment();

fprintf('\n============================================================\n');
fprintf('COMPLETE CYLINDER-WAKE FROM-ZERO REPRODUCTION\n');
fprintf('============================================================\n');
print_environment(OUT.environment);
fprintf('============================================================\n\n');

tAll=tic;

t=tic;
OUT.adaptive=run_adaptive_newton_kleinman();
OUT.timings.adaptive_seconds=toc(t);

t=tic;
OUT.spectral=run_spectral_validation();
OUT.timings.spectral_seconds=toc(t);

t=tic;
OUT.visualization=run_visualization();
OUT.timings.visualization_seconds=toc(t);

t=tic;
OUT.paper=collect_paper_results();
OUT.timings.paper_collection_seconds=toc(t);

OUT.timings.total_seconds=toc(tAll);

fprintf('\n============================================================\n');
fprintf('COMPLETE REPRODUCTION TIMING\n');
fprintf('============================================================\n');
fprintf('adaptive Newton--Kleinman        : %.2f min\n',OUT.timings.adaptive_seconds/60);
fprintf('spectral validation              : %.2f min\n',OUT.timings.spectral_seconds/60);
fprintf('visualization / final simulation : %.2f min\n',OUT.timings.visualization_seconds/60);
fprintf('paper-result collection          : %.2f min\n',OUT.timings.paper_collection_seconds/60);
fprintf('TOTAL run_all wall time          : %.2f min (%.2f h)\n', ...
    OUT.timings.total_seconds/60,OUT.timings.total_seconds/3600);
fprintf('============================================================\n');

save(fullfile(resdir,'cylwake_run_all_summary.mat'),'OUT','-v7.3');
write_text_summary(fullfile(resdir,'cylwake_run_all_summary.txt'),OUT);
end

function ENV=collect_environment()
ENV=struct();
ENV.matlab_version=version;
ENV.computer=computer;
try
    ENV.architecture=computer('arch');
catch
    ENV.architecture='unknown';
end
try
    ENV.max_computational_threads=maxNumCompThreads;
catch
    ENV.max_computational_threads=NaN;
end
ENV.machine_model='';
ENV.cpu='';
ENV.ram_gb=NaN;
if ispc
    [st,txt]=system(['powershell -NoProfile -Command "' ...
        '(Get-CimInstance Win32_ComputerSystem).Model"']);
    if st==0, ENV.machine_model=strtrim(txt); end
    [st,txt]=system(['powershell -NoProfile -Command "' ...
        '(Get-CimInstance Win32_Processor).Name"']);
    if st==0, ENV.cpu=strtrim(txt); end
    [st,txt]=system(['powershell -NoProfile -Command "' ...
        '[math]::Round((Get-CimInstance Win32_ComputerSystem).TotalPhysicalMemory/1GB,2)"']);
    if st==0
        v=str2double(strtrim(txt));
        if isfinite(v), ENV.ram_gb=v; end
    end
end
end

function print_environment(E)
fprintf('machine model                    : %s\n',fallback(E.machine_model,'not detected'));
fprintf('CPU                              : %s\n',fallback(E.cpu,'not detected'));
if isfinite(E.ram_gb)
    fprintf('physical RAM                     : %.2f GB\n',E.ram_gb);
else
    fprintf('physical RAM                     : not detected\n');
end
fprintf('MATLAB                           : %s\n',E.matlab_version);
fprintf('computer / architecture          : %s / %s\n',E.computer,E.architecture);
if isfinite(E.max_computational_threads)
    fprintf('max computational threads        : %d\n',E.max_computational_threads);
end
end

function write_text_summary(file,OUT)
fid=fopen(file,'w');
if fid<0, warning('Could not write %s.',file); return; end
c=onCleanup(@() fclose(fid)); %#ok<NASGU>
E=OUT.environment;
fprintf(fid,'Cylinder-wake complete reproduction summary\n');
fprintf(fid,'machine model: %s\n',fallback(E.machine_model,'not detected'));
fprintf(fid,'CPU: %s\n',fallback(E.cpu,'not detected'));
if isfinite(E.ram_gb), fprintf(fid,'RAM: %.2f GB\n',E.ram_gb); end
fprintf(fid,'MATLAB: %s\n',E.matlab_version);
if isfinite(E.max_computational_threads)
    fprintf(fid,'max computational threads: %d\n',E.max_computational_threads);
end
fprintf(fid,'adaptive minutes: %.6f\n',OUT.timings.adaptive_seconds/60);
fprintf(fid,'spectral minutes: %.6f\n',OUT.timings.spectral_seconds/60);
fprintf(fid,'visualization minutes: %.6f\n',OUT.timings.visualization_seconds/60);
fprintf(fid,'paper collection minutes: %.6f\n',OUT.timings.paper_collection_seconds/60);
fprintf(fid,'total run_all minutes: %.6f\n',OUT.timings.total_seconds/60);
if isfield(OUT,'paper') && isfield(OUT.paper,'output_audit') && ...
        isfield(OUT.paper.output_audit,'output') && ...
        isfield(OUT.paper.output_audit.output,'trace_cylinder')
    q=OUT.paper.output_audit.output.trace_cylinder(:);
    fprintf(fid,'q1 cylinder trace norm: %.12e\n',q(1));
    fprintf(fid,'q2 cylinder trace norm: %.12e\n',q(2));
end
end

function s=fallback(s,alt)
if isempty(strtrim(s)), s=alt; end
end


==> anc/Example_CylinderWake/run_spectral_validation.m <==
function OUT = run_spectral_validation(opts)
%RUN_SPECTRAL_VALIDATION Reproduce the open-loop eigenvalue validation.
if nargin<1, opts=struct(); end
root=fileparts(mfilename('fullpath'));
addpath(fullfile(root,'src'));
resdir=fullfile(root,'results');
adaptFile=fullfile(resdir,'cylwake_from_zero_result.mat');
if ~exist(adaptFile,'file')
    error('CylinderWake:MissingAdaptiveResults', [ ...
        'The spectral validation uses the spatial discretizations generated by ' ...
        'run_adaptive_newton_kleinman(). Run that stage first, or use run_all(). ' ...
        'No precomputed numerical result is shipped with the review package.']);
end
fprintf('\n============================================================\n');
fprintf('OPEN-LOOP SPECTRAL VALIDATION AT Re_D=50\n');
fprintf('============================================================\n');
fprintf('spatial discretizations          : generated by adaptive computation\n');
fprintf('wake branch                      : fresh generalized eigensolves\n');
fprintf('initial eigenvalue seed          : fresh broad T0 search\n');
fprintf('right-half-plane check           : multi-shift spectral screen\n');
fprintf('adjoint check                    : enabled\n');
fprintf('claim                            : numerical validation only\n');
fprintf('============================================================\n\n');
OUT=cylwake_open_loop_spectral_validation(opts);
end


==> anc/Example_CylinderWake/run_visualization.m <==
function OUT = run_visualization()
%RUN_VISUALIZATION Generate the paper image and open/closed-loop video.
root=fileparts(mfilename('fullpath'));
addpath(fullfile(root,'src'));
fprintf('\n============================================================\n');
fprintf('CYLINDER-WAKE VISUALIZATION\n');
fprintf('============================================================\n');
fprintf('initial condition                : open-loop wake eigenmode\n');
fprintf('comparison                       : open loop / final closed loop\n');
fprintf('time interval                    : [0,5] s\n');
fprintf('============================================================\n\n');
OUT=cylwake_make_picture_and_video();
end


==> anc/Example_CylinderWake/src/cylwake_adapt_step01_T0_T1_transfer_audit.m <==
function AT = cylwake_adapt_step01_T0_T1_transfer_audit(G1s,SN,Gate)
%CYLWAKE_ADAPT_STEP01_T0_T1_TRANSFER_AUDIT
% First infrastructure test for the production adaptive NK architecture.
%
% PURPOSE
% -------
% We deliberately STOP before a new policy evaluation on T1.  This file
% validates the difficult cross-mesh part for the curved cylinder problem:
%
%   T0 : validated P1 and total Gamma1
%          |
%          | local conforming red/green refinement
%          | exact-circle boundary vertices
%          v
%   T1 : compatible curved Taylor--Hood model
%          + reference-P2/P1 interpolation
%          + admissible X-projection at the cylinder
%          + transferred P1 thin factor / Gamma1 Riesz vectors
%          + transferred fixed rank-2 output weights
%
% IMPORTANT
% ---------
% The marking used HERE is only an infrastructure consistency check:
% Dörfler marking of the OPEN wake-mode element curl energy.  It uses only
% open-loop data, but it is NOT the final paper estimator.  The next
% adaptive step will replace this by the two-grid primal/adjoint estimator.
%
% CURVED BOUNDARY ISSUE
% ---------------------
% The full scalar P2 coefficients are transferred by exact interpolation in
% the coarse REFERENCE element.  Because the cylinder normal is imposed by
% a one-dimensional tangential nodal space, the reduced velocity spaces are
% not literally nested.  Hence a coarse reduced field is transferred as
%
%   coarse reduced
%      -> full coarse P2
%      -> reference-P2 interpolation to full fine P2
%      -> X-orthogonal projection into the fine admissible velocity space.
%
% The X-projection is applied only to the thin factor / Riesz blocks; no
% dense full prolongation between reduced spaces is assembled.
%
% HARD RULES
% ----------
% * exact circle retained on every refined cylinder edge,
% * conforming local refinement,
% * no nearest-neighbour transfer,
% * no coefficient padding,
% * no large value matrix,
% * no B^*P,
% * no closed-loop generator,
% * no NK step on T1 in this file.
%
% Usage:
%   AT = cylwake_adapt_step01_T0_T1_transfer_audit(G1s,SN,Gate);

if nargin<3 || isempty(G1s) || isempty(SN) || isempty(Gate)
    error(['Usage: AT = cylwake_adapt_step01_T0_T1_transfer_audit(' ...
           'G1s,SN,Gate);']);
end
if ~G1s.audit.pass
    error('Scaled Gamma1 is not validated.');
end
if ~SN.audit.pass
    error('System-node audit is not validated.');
end
if ~Gate.decision.pass
    error('Modal actuator gate is not validated.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPT A1: T0 -> T1 TRANSFER INFRASTRUCTURE\n');
fprintf('============================================================\n');
fprintf('spatial discretization target               : one NK update per mesh level\n');
fprintf('this file computes new NK step  : NO\n');
fprintf('marking in this consistency check      : OPEN wake curl energy\n');
fprintf('final paper marking             : two-grid primal/adjoint (NEXT)\n');
fprintf('curved cylinder                 : exact circle retained\n');
fprintf('reduced-space transfer          : X-projected thin blocks\n');
fprintf('nearest-neighbour / padding     : NO / NO\n');
fprintf('large value matrix              : NOT FORMED\n');
fprintf('B^*P                            : NOT FORMED\n');

M0=SN.backbone;
if ~isfield(M0,'hierarchy') || M0.hierarchy.level~=0
    error('Expected the original T0 geometry.');
end

Tbc0=SN.descriptor.T_velocity;
Mv0=M0.fe.Mv;
Mr0=Tbc0'*Mv0*Tbc0;

mass0Def=norm(Mr0-SN.descriptor.M_reduced,'fro') / ...
    max(1,norm(SN.descriptor.M_reduced,'fro'));

fprintf('T0 triangles                    : %d\n',size(M0.mesh.T,1));
fprintf('T0 P2 scalar nodes              : %d\n',M0.th.n_velocity_scalar);
fprintf('T0 reduced velocity dofs        : %d\n',size(Tbc0,2));
fprintf('T0 reduced-mass consistency     : %.3e\n',mass0Def);

if mass0Def>2e-12
    error('T0 reduced mass does not match the system-node mass.');
end

%% ========================================================================
% 1. OPEN-LOOP WAKE CURL INDICATOR -- consistency check MARKING ONLY
% ========================================================================
fprintf('\n--- SMOKE-TEST DORFLER MARKING ------------------------------\n');

wr=Gate.step06.mode.right;
wred=wr(1:size(Tbc0,2));
ufull=Tbc0*wred;

eta2=element_curl_energy(M0,ufull);
etaTotal=sum(eta2);

if ~(isfinite(etaTotal) && etaTotal>0)
    error('Invalid open-wake curl indicator.');
end

theta=0.50;
[~,ord]=sort(eta2,'descend');
cs=cumsum(eta2(ord));
nmark=find(cs>=theta*etaTotal,1,'first');
marked=sort(ord(1:nmark));

bulk=sum(eta2(marked))/etaTotal;

fprintf('Dorfler theta                    : %.2f\n',theta);
fprintf('marked triangles                : %d / %d\n', ...
    numel(marked),size(M0.mesh.T,1));
fprintf('achieved indicator bulk         : %.6f\n',bulk);
fprintf('indicator interpretation        : TRANSFER consistency check ONLY\n');

%% ========================================================================
% 2. Conforming local red/green refinement with exact circle midpoints
% ========================================================================
fprintf('\n--- LOCAL CONFORMING REFINEMENT T0 -> T1 -------------------\n');

[P1,T1,parentTri,refInfo]=refine_red_green_exact_circle( ...
    M0.mesh.P,M0.mesh.T,M0.mesh.E,M0.mesh.edge_id, ...
    marked,M0.geometry.xc,M0.geometry.R);

M1=rebuild_model_from_PT(P1,T1,M0.geometry,1);

fprintf('T0 -> T1 triangles              : %d -> %d\n', ...
    size(M0.mesh.T,1),size(M1.mesh.T,1));
fprintf('T0 -> T1 P1 vertices            : %d -> %d\n', ...
    size(M0.mesh.P,1),size(M1.mesh.P,1));
fprintf('T0 -> T1 P2 scalar nodes        : %d -> %d\n', ...
    M0.th.n_velocity_scalar,M1.th.n_velocity_scalar);
fprintf('new edge vertices               : %d\n',refInfo.number_new_vertices);
fprintf('fine cylinder trace defect      : %.3e\n', ...
    M1.audit.circle_node_defect);
fprintf('fine exact-area defect          : %.3e\n', ...
    M1.audit.area_p2_relative_defect);
fprintf('fine minimum triangle angle     : %.3f deg\n', ...
    M1.audit.min_triangle_angle_deg);

%% ========================================================================
% 3. Exact reference Taylor--Hood interpolation T0 -> T1
% ========================================================================
fprintf('\n--- REFERENCE P2/P1 INTERPOLATION ---------------------------\n');

[Ps,Tp,interpDiag]=build_reference_TH_interpolation( ...
    M0,M1,parentTri,refInfo);

fprintf('scalar P2 interpolation size    : %d x %d\n', ...
    size(Ps,1),size(Ps,2));
fprintf('scalar P2 interpolation nnz     : %d\n',nnz(Ps));
fprintf('pressure P1 interpolation size  : %d x %d\n', ...
    size(Tp,1),size(Tp,2));
fprintf('pressure P1 interpolation nnz   : %d\n',nnz(Tp));
fprintf('old P2 nodal injection defect   : %.3e\n', ...
    interpDiag.old_p2_node_defect);
fprintf('old P1 nodal injection defect   : %.3e\n', ...
    interpDiag.old_p1_node_defect);
fprintf('partition-of-unity defect       : %.3e\n', ...
    interpDiag.partition_unity_defect);

if max([interpDiag.old_p2_node_defect, ...
        interpDiag.old_p1_node_defect, ...
        interpDiag.partition_unity_defect])>5e-12
    error('Reference Taylor--Hood interpolation failed.');
end

Jvec=blkdiag(Ps,Ps);

%% ========================================================================
% 4. Fine admissible velocity space and X-projection
% ========================================================================
fprintf('\n--- FINE ADMISSIBLE VELOCITY SPACE --------------------------\n');

Tbc1=build_velocity_boundary_reduction(M1);
Mr1=Tbc1'*M1.fe.Mv*Tbc1;
Mr1=0.5*(Mr1+Mr1.');

[~,cholFlag]=chol(Mr1);
if cholFlag~=0
    error('Fine reduced velocity mass is not SPD.');
end
Fmass=decomposition(Mr1,'chol');

fprintf('T1 reduced velocity dofs        : %d\n',size(Tbc1,2));
fprintf('T1 reduced mass SPD             : PASS\n');

% A representative open-wake field shows precisely how much the raw
% interpolant violates the new nodal tangential directions.
[xWake1,projWakeDef,rawNormal,projNormal]=transfer_block( ...
    wred,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass,M1);

fprintf('raw interpolated cyl-normal def.: %.6e\n',rawNormal);
fprintf('projected cyl-normal defect     : %.3e\n',projNormal);
fprintf('wake X-projection relative loss : %.6e\n',projWakeDef);

%% ========================================================================
% 5. Transfer P1 thin factor and total Gamma1 Riesz blocks
% ========================================================================
fprintf('\n--- TRANSFER P1 FACTOR / TOTAL GAMMA1 ----------------------\n');

Z0=G1s.P1_certificate.P1.adi.factor;
rq0=G1s.Gamma1.Rq;
rx0=G1s.Gamma1.Rx;

[Z1,projZDef]=transfer_block( ...
    Z0,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass,M1);

[rq1,projRqDef]=transfer_block( ...
    rq0,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass,M1);

[rx1,projRxDef]=transfer_block( ...
    rx0,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass,M1);

fprintf('P1 thin-factor columns          : %d\n',size(Z1,2));
fprintf('factor X-projection loss        : %.6e\n',projZDef);
fprintf('Gamma_1 rq projection loss       : %.6e\n',projRqDef);
fprintf('Gamma_1 rx projection loss       : %.6e\n',projRxDef);

% Cross-mesh empirical action/value/functionals on transferred probes.
rng(7101,'twister');
nTest=5;
valueDef=0;
feedbackDef=0;

for j=1:nTest
    xc=randn(size(Tbc0,2),1);
    qc=randn(size(Tbc0,2),1);

    xc=xc/max(xnorm(xc,Mr0),eps);
    qc=qc/max(xnorm(qc,Mr0),eps);

    xf=transfer_block(xc,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass,M1);
    qf=transfer_block(qc,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass,M1);

    vc=real(sum(abs(Z0'*(Mr0*xc)).^2));
    vf=real(sum(abs(Z1'*(Mr1*xf)).^2));

    valueDef=max(valueDef,abs(vf-vc)/max([1,abs(vc),abs(vf)]));

    gc=rq0'*(Mr0*qc)+rx0'*(Mr0*xc);
    gf=rq1'*(Mr1*qf)+rx1'*(Mr1*xf);

    feedbackDef=max(feedbackDef, ...
        abs(gf-gc)/max([1,abs(gc),abs(gf)]));
end

fprintf('empirical P1 value transfer def.: %.6e\n',valueDef);
fprintf('empirical Gamma_1 state-part def.: %.6e\n',feedbackDef);

%% ========================================================================
% 6. Transfer the fixed two wake-output weight functions
% ========================================================================
fprintf('\n--- TRANSFER fixed WAKE OUTPUT WEIGHTS --------------------\n');

Qout0=SN.output.q_coefficients;
Qout1=Ps*Qout0;

Gram0=real(Qout0'*(M0.fe.M2*Qout0));
Gram1=real(Qout1'*(M1.fe.M2*Qout1));

outputGramChange=norm(Gram1-Gram0,'fro')/max(1,norm(Gram0,'fro'));

fprintf('output weight functions         : 2\n');
fprintf('closed-loop data used           : NO\n');
fprintf('output functions re-learned     : NO\n');
fprintf('coarse output Gram defect       : %.3e\n', ...
    norm(Gram0-eye(2),'fro'));
fprintf('fine/coarse output Gram change  : %.6e\n',outputGramChange);

%% ========================================================================
% 7. Decision
% ========================================================================
% These are infrastructure tolerances, not final discretization tolerances.
% Exact topological/interpolation constraints are hard.  Projection/change
% quantities are allowed to be nonzero but must remain modest on T0 -> T1.
passGeom = M1.audit.circle_node_defect<5e-12 && ...
           M1.audit.area_p2_relative_defect<5e-9;
passInterp = max([interpDiag.old_p2_node_defect, ...
                  interpDiag.old_p1_node_defect, ...
                  interpDiag.partition_unity_defect])<5e-12;
passAdmiss = projNormal<5e-12;
passProjection = max([projWakeDef,projZDef,projRqDef,projRxDef])<5e-2;
passTransfer = max(valueDef,feedbackDef)<5e-2;
passOutput = outputGramChange<5e-2;

pass=passGeom && passInterp && passAdmiss && ...
     passProjection && passTransfer && passOutput;

fprintf('\n--- ADAPTIVE TRANSFER DECISION ------------------------------\n');
fprintf('exact curved T1 geometry        : %s\n',password(passGeom));
fprintf('reference TH interpolation      : %s\n',password(passInterp));
fprintf('fine cylinder admissibility     : %s\n',password(passAdmiss));
fprintf('X-projected thin-block transfer : %s\n',password(passProjection));
fprintf('P1/Gamma_1 empirical transfer    : %s\n',password(passTransfer));
fprintf('fixed output transfer          : %s\n',password(passOutput));

if pass
    fprintf('ADAPT A1                        : PASS\n');
    fprintf('TRANSFER INFRASTRUCTURE         : READY\n');
    fprintf('NEXT                            : two-grid primal/adjoint estimator\n');
else
    fprintf('ADAPT A1                        : criterion not satisfied\n');
    fprintf('TRANSFER INFRASTRUCTURE         : NOT YET fixed\n');
end
fprintf('============================================================\n\n');

%% ========================================================================
% Pack / save
% ========================================================================
AT.architecture='one NK update per adaptive mesh level';
AT.smoke_test_marking='Dorfler on OPEN wake curl energy only';
AT.production_marking='two-grid primal/adjoint estimator -- next step';

AT.level0.mesh=M0;
AT.level0.M_reduced=Mr0;
AT.level0.T_velocity=Tbc0;
AT.level0.marked=marked;
AT.level0.indicator2=eta2;
AT.level0.doerfler_theta=theta;
AT.level0.doerfler_bulk=bulk;

AT.level1.mesh=M1;
AT.level1.T_velocity=Tbc1;
AT.level1.M_reduced=Mr1;
AT.level1.parent_triangle=parentTri;

AT.interpolation.P2_scalar=Ps;
AT.interpolation.P1_pressure=Tp;
AT.interpolation.diagnostics=interpDiag;

AT.transfer.P1_factor=Z1;
AT.transfer.Gamma1_Rq=rq1;
AT.transfer.Gamma1_Rx=rx1;
AT.transfer.Gamma1_Cz=G1s.Gamma1.Cz;
AT.transfer.Gamma1_Cw=G1s.Gamma1.Cw;
AT.transfer.output_q_coefficients=Qout1;

AT.transfer.diagnostics.raw_wake_normal_defect=rawNormal;
AT.transfer.diagnostics.projected_wake_normal_defect=projNormal;
AT.transfer.diagnostics.wake_projection_loss=projWakeDef;
AT.transfer.diagnostics.factor_projection_loss=projZDef;
AT.transfer.diagnostics.rq_projection_loss=projRqDef;
AT.transfer.diagnostics.rx_projection_loss=projRxDef;
AT.transfer.diagnostics.value_change=valueDef;
AT.transfer.diagnostics.feedback_change=feedbackDef;
AT.transfer.diagnostics.output_gram_change=outputGramChange;

AT.audit.pass=pass;
AT.audit.geometry=passGeom;
AT.audit.interpolation=passInterp;
AT.audit.admissibility=passAdmiss;
AT.audit.projection=passProjection;
AT.audit.transfer=passTransfer;
AT.audit.output=passOutput;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'), mkdir(resultsDir); end

saveFile=fullfile(resultsDir, ...
    'cylwake_adapt_step01_T0_T1_transfer_audit.mat');
save(saveFile,'AT','-v7.3');
AT.saved_file=saveFile;

fprintf('saved adaptive transfer result  : %s\n',saveFile);

figure('Name','Cylinder wake adaptive T0 -> T1 smoke-test refinement', ...
    'Color','w');
triplot(M1.mesh.T,M1.mesh.P(:,1),M1.mesh.P(:,2));
axis equal tight;
hold on;
th=linspace(0,2*pi,600);
plot(M1.geometry.xc(1)+M1.geometry.R*cos(th), ...
     M1.geometry.xc(2)+M1.geometry.R*sin(th),'k-','LineWidth',1.3);
title(sprintf('Adaptive transfer consistency check: T_0 %d -> T_1 %d triangles', ...
    size(M0.mesh.T,1),size(M1.mesh.T,1)));
xlabel('x'); ylabel('y');
hold off;

end

% =========================================================================
% Open-wake element curl energy
% =========================================================================
function eta2=element_curl_energy(M,u)

P=M.mesh.P;
T=M.mesh.T;
T6=M.th.T6;
nP2=M.th.n_velocity_scalar;
xc=M.geometry.xc;
R=M.geometry.R;

E=M.mesh.E;
edgeId=M.mesh.edge_id;

edgeOnCylinder=is_cylinder_edge(P,E,xc,R);
triCyl=edgeOnCylinder(edgeId);
triCylLocalEdge=zeros(size(T,1),1);
for k=1:size(T,1)
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j), triCylLocalEdge(k)=j; end
end

[qRef,wRef]=duffy_gauss_rule_6();
eta2=zeros(size(T,1),1);

for k=1:size(T,1)
    Xv=P(T(k,:),:);
    lu=T6(k,:);
    ux=u(lu);
    uy=u(nP2+lu);

    acc=0;
    for iq=1:size(qRef,1)
        xi=qRef(iq,1); eta=qRef(iq,2);
        [~,dN]=p2p1_shapes(xi,eta);
        [~,J]=exact_element_map(Xv,xi,eta, ...
            triCylLocalEdge(k),xc,R);
        grad=dN/J;
        curl=grad(:,1)'*uy-grad(:,2)'*ux;
        acc=acc+wRef(iq)*det(J)*abs(curl)^2;
    end
    eta2(k)=real(acc);
end
end

% =========================================================================
% Red/green refinement
% =========================================================================
function [P1,T1,parent,info]=refine_red_green_exact_circle( ...
    P0,T0,E0,edgeId0,marked,xc,R)

nV0=size(P0,1);
nE0=size(E0,1);

markEdge=false(nE0,1);
markEdge(unique(edgeId0(marked,:)))=true;

edgeNew=zeros(nE0,1);
parentEdge=zeros(nV0+nnz(markEdge),2);

P1=P0;
newEdges=find(markEdge);

for j=1:numel(newEdges)
    e=newEdges(j);
    a=E0(e,1); b=E0(e,2);

    xa=P0(a,:); xb=P0(b,:);

    ra=norm(xa-xc); rb=norm(xb-xc);
    if abs(ra-R)<2e-10 && abs(rb-R)<2e-10
        ua=(xa-xc)/R; ub=(xb-xc)/R;
        um=ua+ub;
        if norm(um)<1e-13
            error('Cannot bisect a cylinder half-circle edge.');
        end
        xm=xc+R*um/norm(um);
    else
        xm=0.5*(xa+xb);
    end

    P1(end+1,:)=xm; %#ok<AGROW>
    edgeNew(e)=size(P1,1);
    parentEdge(edgeNew(e),:)=[a,b];
end

children=cell(size(T0,1),1);
nChild=zeros(size(T0,1),1);

for k=1:size(T0,1)
    v=T0(k,:);
    e=edgeId0(k,:);
    m=markEdge(e);

    m12=0; m23=0; m31=0;
    if m(1), m12=edgeNew(e(1)); end
    if m(2), m23=edgeNew(e(2)); end
    if m(3), m31=edgeNew(e(3)); end

    nm=sum(m);

    switch nm
        case 0
            ch=v;

        case 1
            if m(1)
                ch=[v(1),m12,v(3);
                    m12,v(2),v(3)];
            elseif m(2)
                ch=[v(2),m23,v(1);
                    m23,v(3),v(1)];
            else
                ch=[v(3),m31,v(2);
                    m31,v(1),v(2)];
            end

        case 2
            if m(1) && m(2)
                % shared vertex v2, other vertices v1,v3
                ch=[v(2),m23,m12;
                    m12,v(1),v(3);
                    m12,v(3),m23];
            elseif m(2) && m(3)
                % shared vertex v3, other vertices v2,v1
                ch=[v(3),m31,m23;
                    m23,v(2),v(1);
                    m23,v(1),m31];
            else
                % shared vertex v1, other vertices v3,v2
                ch=[v(1),m12,m31;
                    m31,v(3),v(2);
                    m31,v(2),m12];
            end

        case 3
            ch=[v(1),m12,m31;
                m12,v(2),m23;
                m31,m23,v(3);
                m12,m23,m31];

        otherwise
            error('Impossible marked-edge count.');
    end

    % Reorient all children counter-clockwise.
    for j=1:size(ch,1)
        a=P1(ch(j,1),:);
        b=P1(ch(j,2),:);
        c=P1(ch(j,3),:);
        if cross2(b-a,c-a)<0
            ch(j,[2 3])=ch(j,[3 2]);
        end
    end

    children{k}=ch;
    nChild(k)=size(ch,1);
end

T1=zeros(sum(nChild),3);
parent=zeros(sum(nChild),1);

c=0;
for k=1:numel(children)
    ch=children{k};
    ids=c+(1:size(ch,1));
    T1(ids,:)=ch;
    parent(ids)=k;
    c=c+size(ch,1);
end

info.marked_edges=find(markEdge);
info.edge_new_vertex=edgeNew;
info.vertex_parent_edge=parentEdge;
info.number_new_vertices=nnz(markEdge);
end

% =========================================================================
% Rebuild a Step-01 compatible model from P1/T1
% =========================================================================
function M=rebuild_model_from_PT(P,T,geom,level)

L=geom.L; H=geom.H; D=geom.D;
xc=geom.xc; R=geom.R;

% CCW.
for k=1:size(T,1)
    a=P(T(k,1),:); b=P(T(k,2),:); c=P(T(k,3),:);
    if cross2(b-a,c-a)<0
        T(k,[2 3])=T(k,[3 2]);
    end
end

nV=size(P,1); nT=size(T,1);

Eall=[T(:,[1 2]);T(:,[2 3]);T(:,[3 1])];
Esort=sort(Eall,2);
[E,~,ic]=unique(Esort,'rows');

nE=size(E,1);
edgeCount=accumarray(ic,1,[nE,1]);

edgeId=[ic(1:nT),ic(nT+(1:nT)),ic(2*nT+(1:nT))];

boundaryEdgeId=find(edgeCount==1);
BE=E(boundaryEdgeId,:);

p1=P(BE(:,1),:);
p2=P(BE(:,2),:);
tol=2e-10;

r1=sqrt(sum((p1-xc).^2,2));
r2=sqrt(sum((p2-xc).^2,2));

isCylinder=abs(r1-R)<tol & abs(r2-R)<tol;
isInlet=~isCylinder & abs(p1(:,1))<tol & abs(p2(:,1))<tol;
isOutlet=~isCylinder & abs(p1(:,1)-L)<tol & abs(p2(:,1)-L)<tol;
isBottom=~isCylinder & abs(p1(:,2))<tol & abs(p2(:,2))<tol;
isTop=~isCylinder & abs(p1(:,2)-H)<tol & abs(p2(:,2)-H)<tol;

tagCount=sum([isInlet,isOutlet,isBottom,isTop,isCylinder],2);
if any(tagCount~=1)
    error('Refined boundary classification failed.');
end

B.inlet.edge_id=boundaryEdgeId(isInlet);
B.outlet.edge_id=boundaryEdgeId(isOutlet);
B.bottom.edge_id=boundaryEdgeId(isBottom);
B.top.edge_id=boundaryEdgeId(isTop);
B.wall.edge_id=boundaryEdgeId(isBottom|isTop);
B.cylinder.edge_id=boundaryEdgeId(isCylinder);

B.inlet.edges=E(B.inlet.edge_id,:);
B.outlet.edges=E(B.outlet.edge_id,:);
B.bottom.edges=E(B.bottom.edge_id,:);
B.top.edges=E(B.top.edge_id,:);
B.wall.edges=E(B.wall.edge_id,:);
B.cylinder.edges=E(B.cylinder.edge_id,:);

Pmid=0.5*(P(E(:,1),:)+P(E(:,2),:));

edgeOnCylinder=is_cylinder_edge(P,E,xc,R);
for e=find(edgeOnCylinder).'
    u1=(P(E(e,1),:)-xc)/R;
    u2=(P(E(e,2),:)-xc)/R;
    um=u1+u2;
    Pmid(e,:)=xc+R*um/norm(um);
end

P2=[P;Pmid];
T6=[T,nV+edgeId];
nP2=size(P2,1);

B.inlet.p2_nodes=boundary_p2_nodes(B.inlet.edge_id,E,nV);
B.outlet.p2_nodes=boundary_p2_nodes(B.outlet.edge_id,E,nV);
B.bottom.p2_nodes=boundary_p2_nodes(B.bottom.edge_id,E,nV);
B.top.p2_nodes=boundary_p2_nodes(B.top.edge_id,E,nV);
B.wall.p2_nodes=boundary_p2_nodes(B.wall.edge_id,E,nV);
B.cylinder.p2_nodes=boundary_p2_nodes(B.cylinder.edge_id,E,nV);

rc2=sqrt(sum((P2(B.cylinder.p2_nodes,:)-xc).^2,2));
circleNodeDefect=max(abs(rc2-R));

lenIn=straight_boundary_length(P,B.inlet.edges);
lenOut=straight_boundary_length(P,B.outlet.edges);
lenBot=straight_boundary_length(P,B.bottom.edges);
lenTop=straight_boundary_length(P,B.top.edges);
lenCyl=cylinder_arc_length(P,B.cylinder.edges,xc,R);

boundaryLengthDefect=max([ ...
    abs(lenIn-H),abs(lenOut-H),abs(lenBot-L),abs(lenTop-L), ...
    abs(lenCyl-2*pi*R)]);

[qRef,wRef]=duffy_gauss_rule_6();

triCyl=edgeOnCylinder(edgeId);
if any(sum(triCyl,2)>1)
    error('A refined triangle has more than one cylinder edge.');
end
triCylLocalEdge=zeros(nT,1);
for k=1:nT
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j), triCylLocalEdge(k)=j; end
end

IM=zeros(36*nT,1); JM=zeros(36*nT,1);
VM=zeros(36*nT,1); VK=zeros(36*nT,1);

IP=zeros(9*nT,1); JP=zeros(9*nT,1); VP=zeros(9*nT,1);

IG=zeros(18*nT,1); JG=zeros(18*nT,1);
VGx=zeros(18*nT,1); VGy=zeros(18*nT,1);

areaCurved=0;
minDetJ=inf;
cM=0; cP=0; cG=0;

for k=1:nT
    lv=T(k,:);
    lu=T6(k,:);
    Xv=P(lv,:);

    Mloc=zeros(6); Kloc=zeros(6);
    Ploc=zeros(3); Gxloc=zeros(3,6); Gyloc=zeros(3,6);

    for iq=1:size(qRef,1)
        xi=qRef(iq,1); eta=qRef(iq,2);
        [N,dN,Lam]=p2p1_shapes_full(xi,eta);
        [~,J]=exact_element_map(Xv,xi,eta, ...
            triCylLocalEdge(k),xc,R);

        dj=det(J);
        minDetJ=min(minDetJ,dj);
        if ~(isfinite(dj) && dj>0)
            error('Nonpositive refined curved Jacobian.');
        end

        grad=dN/J;
        fac=wRef(iq)*dj;

        areaCurved=areaCurved+fac;
        Mloc=Mloc+fac*(N*N.');
        Kloc=Kloc+fac*(grad*grad.');
        Ploc=Ploc+fac*(Lam*Lam.');
        Gxloc=Gxloc+fac*(Lam*grad(:,1).');
        Gyloc=Gyloc+fac*(Lam*grad(:,2).');
    end

    [rr,cc]=ndgrid(lu,lu);
    ids=cM+(1:36);
    IM(ids)=rr(:); JM(ids)=cc(:);
    VM(ids)=Mloc(:); VK(ids)=Kloc(:);
    cM=cM+36;

    [rr,cc]=ndgrid(lv,lv);
    ids=cP+(1:9);
    IP(ids)=rr(:); JP(ids)=cc(:); VP(ids)=Ploc(:);
    cP=cP+9;

    [rr,cc]=ndgrid(lv,lu);
    ids=cG+(1:18);
    IG(ids)=rr(:); JG(ids)=cc(:);
    VGx(ids)=Gxloc(:); VGy(ids)=Gyloc(:);
    cG=cG+18;
end

M2=sparse(IM,JM,VM,nP2,nP2);
K2=sparse(IM,JM,VK,nP2,nP2);
Mp=sparse(IP,JP,VP,nV,nV);
Gx=sparse(IG,JG,VGx,nV,nP2);
Gy=sparse(IG,JG,VGy,nV,nP2);
G=[Gx,Gy];

Mv=blkdiag(M2,M2);
Kv=blkdiag(K2,K2);

areaExact=geom.exact_area;
areaP1=triangle_area_sum(P,T);

areaP1RelDefect=abs(areaP1-areaExact)/areaExact;
areaP2RelDefect=abs(areaCurved-areaExact)/areaExact;

massSymDef=norm(M2-M2.','fro')/max(1,norm(M2,'fro'));
stiffSymDef=norm(K2-K2.','fro')/max(1,norm(K2,'fro'));
pressMassSymDef=norm(Mp-Mp.','fro')/max(1,norm(Mp,'fro'));

[~,pM]=chol(M2);
[~,pP]=chol(Mp);

essentialScalar=unique([ ...
    B.inlet.p2_nodes(:);B.wall.p2_nodes(:);B.cylinder.p2_nodes(:)]);
freeScalar=setdiff((1:nP2).',essentialScalar);

[~,pK]=chol(K2(freeScalar,freeScalar));

freeVelocity=[freeScalar;nP2+freeScalar];
rankG=sprank(G(:,freeVelocity));

if pM~=0 || pP~=0 || pK~=0
    error('Refined FE SPD audit failed.');
end
if rankG<nV-1
    error('Refined divergence structural rank failed.');
end

minAngle=triangle_min_angle_deg(P,T);

M.geometry=geom;

M.mesh.P=P;
M.mesh.T=T;
M.mesh.E=E;
M.mesh.edge_id=edgeId;
M.mesh.boundary_edge_id=boundaryEdgeId;

M.th.P2=P2;
M.th.T6=T6;
M.th.n_velocity_scalar=nP2;
M.th.n_velocity=2*nP2;
M.th.n_pressure=nV;

M.boundary=B;

M.bc.baseflow_essential_scalar=essentialScalar;
M.bc.baseflow_free_scalar=freeScalar;
M.bc.baseflow_free_velocity=freeVelocity;
M.bc.outlet_type='natural stress / do-nothing';

M.fe.M2=M2;
M.fe.K2=K2;
M.fe.Mp=Mp;
M.fe.Gx=Gx;
M.fe.Gy=Gy;
M.fe.G=G;
M.fe.Mv=Mv;
M.fe.Kv=Kv;

M.audit.area_exact=areaExact;
M.audit.area_p1=areaP1;
M.audit.area_exact_map_quadrature=areaCurved;
M.audit.area_p1_relative_defect=areaP1RelDefect;
M.audit.area_p2_relative_defect=areaP2RelDefect;
M.audit.circle_node_defect=circleNodeDefect;
M.audit.boundary_length_defect=boundaryLengthDefect;
M.audit.min_curved_detJ=minDetJ;
M.audit.min_triangle_angle_deg=minAngle;
M.audit.mass_symmetry_defect=massSymDef;
M.audit.stiffness_symmetry_defect=stiffSymDef;
M.audit.pressure_mass_symmetry_defect=pressMassSymDef;
M.audit.rank_G_free=rankG;

M.hierarchy.level=level;
M.hierarchy.note='locally refined exact-circle cylinder-wake mesh';
end

% =========================================================================
% Reference P2/P1 interpolation
% =========================================================================
function [Ps,Tp,D]=build_reference_TH_interpolation(M0,M1,parentTri,refInfo)

nV0=size(M0.mesh.P,1);
nV1=size(M1.mesh.P,1);
nP20=M0.th.n_velocity_scalar;
nP21=M1.th.n_velocity_scalar;

parentEdge=refInfo.vertex_parent_edge;

% P1 pressure interpolation.
ii=zeros(nV1*2,1); jj=zeros(nV1*2,1); vv=zeros(nV1*2,1);
c=0;

for v=1:nV1
    if v<=nV0
        c=c+1; ii(c)=v; jj(c)=v; vv(c)=1;
    else
        ab=parentEdge(v,:);
        if any(ab==0), error('Missing parent edge for new vertex.'); end
        c=c+1; ii(c)=v; jj(c)=ab(1); vv(c)=0.5;
        c=c+1; ii(c)=v; jj(c)=ab(2); vv(c)=0.5;
    end
end
Tp=sparse(ii(1:c),jj(1:c),vv(1:c),nV1,nV0);

% Incident fine triangle for vertices and fine edges.
firstTriV=zeros(nV1,1);
for t=1:size(M1.mesh.T,1)
    for a=M1.mesh.T(t,:)
        if firstTriV(a)==0, firstTriV(a)=t; end
    end
end

nE1=size(M1.mesh.E,1);
firstTriE=zeros(nE1,1);
for t=1:size(M1.mesh.T,1)
    for e=M1.mesh.edge_id(t,:)
        if firstTriE(e)==0, firstTriE(e)=t; end
    end
end

% Each fine P2 row has at most six coarse P2 entries.
I=zeros(6*nP21,1);
J=zeros(6*nP21,1);
S=zeros(6*nP21,1);
c=0;

for node=1:nP21
    if node<=nV1
        tf=firstTriV(node);
        pc=parentTri(tf);
        lam=vertex_bary_in_parent(node,pc,M0.mesh.T,nV0,parentEdge);
    else
        ef=node-nV1;
        tf=firstTriE(ef);
        pc=parentTri(tf);
        ab=M1.mesh.E(ef,:);
        la=vertex_bary_in_parent(ab(1),pc,M0.mesh.T,nV0,parentEdge);
        lb=vertex_bary_in_parent(ab(2),pc,M0.mesh.T,nV0,parentEdge);
        lam=0.5*(la+lb);
    end

    N=p2_from_bary(lam);
    cols=M0.th.T6(pc,:);

    ids=c+(1:6);
    I(ids)=node;
    J(ids)=cols;
    S(ids)=N(:);
    c=c+6;
end

Ps=sparse(I,J,S,nP21,nP20);

% Partition of unity.
pu=max(abs(full(sum(Ps,2))-1));

% Old P1 injection.
p1def=0;
for j=1:nV0
    row=Tp(j,:);
    e=sparse(1,j,1,1,nV0);
    p1def=max(p1def,norm(row-e,1));
end

% Old P2 nodes all still exist either as fine vertices (when their coarse
% edge was bisected) or as the midpoint node of an unbisected fine edge.
p2def=0;

for j=1:nP20
    if j<=nV0
        rowId=j;
    else
        e0=j-nV0;
        if refInfo.edge_new_vertex(e0)~=0
            rowId=refInfo.edge_new_vertex(e0);
        else
            ab=M0.mesh.E(e0,:);
            ef=find_edge_id(M1.mesh.E,ab(1),ab(2));
            if isempty(ef)
                error('Unrefined old edge not found on T1.');
            end
            rowId=nV1+ef;
        end
    end

    row=Ps(rowId,:);
    ej=sparse(1,j,1,1,nP20);
    p2def=max(p2def,norm(row-ej,1));
end

D.old_p1_node_defect=p1def;
D.old_p2_node_defect=p2def;
D.partition_unity_defect=pu;
end

function lam=vertex_bary_in_parent(v,pc,T0,nV0,parentEdge)

tri=T0(pc,:);
lam=zeros(3,1);

if v<=nV0
    j=find(tri==v,1);
    if isempty(j)
        error('Old fine vertex does not belong to selected coarse parent.');
    end
    lam(j)=1;
else
    ab=parentEdge(v,:);
    ja=find(tri==ab(1),1);
    jb=find(tri==ab(2),1);
    if isempty(ja) || isempty(jb)
        error('New edge vertex is not on selected coarse parent.');
    end
    lam(ja)=0.5;
    lam(jb)=0.5;
end
end

function N=p2_from_bary(lam)
l1=lam(1); l2=lam(2); l3=lam(3);
N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];
end

% =========================================================================
% Velocity reduction
% =========================================================================
function Tbc=build_velocity_boundary_reduction(M)

nP2=M.th.n_velocity_scalar;
nv=2*nP2;

inletNodes=M.boundary.inlet.p2_nodes(:);
wallNodes=M.boundary.wall.p2_nodes(:);
cylNodes=M.boundary.cylinder.p2_nodes(:);

essentialNodes=unique([inletNodes;wallNodes]);

allNodes=(1:nP2).';
ordinaryFreeNodes=setdiff(allNodes,[essentialNodes;cylNodes]);

nOrd=numel(ordinaryFreeNodes);
nCyl=numel(cylNodes);
nred=2*nOrd+nCyl;

ii=zeros(2*nOrd+2*nCyl,1);
jj=zeros(2*nOrd+2*nCyl,1);
vv=zeros(2*nOrd+2*nCyl,1);

c=0; col=0;
for q=1:nOrd
    node=ordinaryFreeNodes(q);

    col=col+1; c=c+1;
    ii(c)=node; jj(c)=col; vv(c)=1;

    col=col+1; c=c+1;
    ii(c)=nP2+node; jj(c)=col; vv(c)=1;
end

xc=M.geometry.xc;
R=M.geometry.R;
P2=M.th.P2;

for q=1:nCyl
    node=cylNodes(q);
    rr=P2(node,:)-xc;
    nr=norm(rr);
    if abs(nr-R)>1e-10
        error('Fine cylinder P2 node is not on the exact circle.');
    end
    nvec=rr/nr;
    tvec=[-nvec(2),nvec(1)];

    col=col+1;
    c=c+1; ii(c)=node; jj(c)=col; vv(c)=tvec(1);
    c=c+1; ii(c)=nP2+node; jj(c)=col; vv(c)=tvec(2);
end

Tbc=sparse(ii(1:c),jj(1:c),vv(1:c),nv,nred);

orthDef=norm(Tbc.'*Tbc-speye(nred),'fro')/max(1,sqrt(nred));
if orthDef>2e-12
    error('Fine reduced basis is not Euclidean-orthonormal.');
end
end

% =========================================================================
% Thin-block transfer by full interpolation + X projection
% =========================================================================
function [X1,projDef,rawNormal,projNormal]=transfer_block( ...
    X0,Tbc0,Jvec,Tbc1,Mv1,Fmass,M1)

Uraw=Jvec*(Tbc0*X0);
rhs=Tbc1'*(Mv1*Uraw);
X1=Fmass\rhs;
Uproj=Tbc1*X1;

num=block_mass_norm(Uraw-Uproj,Mv1);
den=max(block_mass_norm(Uraw,Mv1),eps);
projDef=num/den;

if nargout>=3
    rawNormal=cylinder_normal_defect(Uraw,M1);
    projNormal=cylinder_normal_defect(Uproj,M1);
end
end

function d=cylinder_normal_defect(U,M)

nP2=M.th.n_velocity_scalar;
nodes=M.boundary.cylinder.p2_nodes(:);
xc=M.geometry.xc;
P2=M.th.P2;

num=0; den=0;

for j=1:numel(nodes)
    node=nodes(j);
    rr=P2(node,:)-xc;
    nvec=rr/norm(rr);

    ux=U(node,:);
    uy=U(nP2+node,:);
    nd=nvec(1)*ux+nvec(2)*uy;

    num=num+sum(abs(nd).^2);
    den=den+sum(abs(ux).^2+abs(uy).^2);
end

d=sqrt(num/max(den,eps));
end

function n=block_mass_norm(X,M)
n=sqrt(max(real(trace(X'*(M*X))),0));
end

function n=xnorm(x,M)
n=sqrt(max(real(x'*(M*x)),0));
end

% =========================================================================
% Geometry / FE helpers
% =========================================================================
function tf=is_cylinder_edge(P,E,xc,R)
r1=sqrt(sum((P(E(:,1),:)-xc).^2,2));
r2=sqrt(sum((P(E(:,2),:)-xc).^2,2));
tf=abs(r1-R)<2e-10 & abs(r2-R)<2e-10;
end

function nodes=boundary_p2_nodes(edgeIds,E,nV)
if isempty(edgeIds)
    nodes=zeros(0,1);
else
    nodes=unique([E(edgeIds,1);E(edgeIds,2);nV+edgeIds(:)]);
end
end

function ell=straight_boundary_length(P,edges)
if isempty(edges), ell=0; return; end
d=P(edges(:,2),:)-P(edges(:,1),:);
ell=sum(sqrt(sum(d.^2,2)));
end

function ell=cylinder_arc_length(P,edges,xc,R)
ell=0;
for k=1:size(edges,1)
    a=(P(edges(k,1),:)-xc)/R;
    b=(P(edges(k,2),:)-xc)/R;
    th=abs(atan2(a(1)*b(2)-a(2)*b(1),dot(a,b)));
    ell=ell+R*th;
end
end

function A=triangle_area_sum(P,T)
A=0;
for k=1:size(T,1)
    a=P(T(k,1),:);
    b=P(T(k,2),:);
    c=P(T(k,3),:);
    A=A+0.5*abs(cross2(b-a,c-a));
end
end

function amin=triangle_min_angle_deg(P,T)
amin=Inf;
for k=1:size(T,1)
    X=P(T(k,:),:);
    for j=1:3
        a=X(mod(j,3)+1,:)-X(j,:);
        b=X(mod(j+1,3)+1,:)-X(j,:);
        cs=dot(a,b)/(norm(a)*norm(b));
        cs=max(-1,min(1,cs));
        amin=min(amin,acosd(cs));
    end
end
end

function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1; b=2; c=3;
    case 2
        a=2; b=3; c=1;
    case 3
        a=3; b=1; c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);
if s<=0
    error('Exact circle map evaluated at opposite vertex.');
end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2,2);
for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

function [N,dN]=p2p1_shapes(xi,eta)
[N,dN,~]=p2p1_shapes_full(xi,eta);
end

function [N,dN,Lam]=p2p1_shapes_full(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1);
     4*l2-1,     0;
        0,       4*l3-1;
     4*(l1-l2), -4*l2;
     4*l3,       4*l2;
    -4*l3,       4*(l1-l3)];
end

function [Q,W]=duffy_gauss_rule_6()

x=[ ...
    -0.9324695142031521
    -0.6612093864662645
    -0.2386191860831969
     0.2386191860831969
     0.6612093864662645
     0.9324695142031521];

w=[ ...
     0.1713244923791704
     0.3607615730481386
     0.4679139345726910
     0.4679139345726910
     0.3607615730481386
     0.1713244923791704];

a=(x+1)/2;
wa=w/2;

Q=zeros(36,2);
W=zeros(36,1);

k=0;
for i=1:6
    for j=1:6
        k=k+1;
        Q(k,1)=a(i);
        Q(k,2)=(1-a(i))*a(j);
        W(k)=wa(i)*wa(j)*(1-a(i));
    end
end
end

function e=find_edge_id(E,a,b)
ab=sort([a,b]);
e=find(E(:,1)==ab(1) & E(:,2)==ab(2),1,'first');
end

function z=cross2(a,b)
z=a(1)*b(2)-a(2)*b(1);
end

function s=password(tf)
if tf, s='PASS'; else, s='criterion not satisfied'; end
end


==> anc/Example_CylinderWake/src/cylwake_adapt_step01b_T1_geometry_certify.m <==
function AT2 = cylwake_adapt_step01b_T1_geometry_certify(AT)
%CYLWAKE_ADAPT_STEP01B_T1_GEOMETRY_CERTIFY
% High-order geometry certificate for the locally refined T1 mesh.
%
% WHY THIS FILE EXISTS
% --------------------
% Adapt A1 failed ONLY because its curved-area audit used the same modest
% 6x6 Duffy rule as the FE assembly:
%
%     relative area defect = 2.552e-08.
%
% The cylinder trace itself was exact to roundoff, all interpolation and
% transfer audits passed essentially at machine precision.  Since the exact
% circle map contains trigonometric/rational terms, the mapped element area
% is not a low-degree polynomial and a 6x6 rule is not an appropriate
% "geometry truth" certificate.
%
% Here we do NOT alter the mesh, transfer, FE matrices, feedback, or value
% factor.  We only recompute the exact-map area with successively higher
% Gauss--Legendre/Duffy orders and require convergence to the analytical
% channel-minus-disk area.
%
% Usage:
%   AT2 = cylwake_adapt_step01b_T1_geometry_certify(AT);

if nargin<1 || isempty(AT)
    error('Usage: AT2 = cylwake_adapt_step01b_T1_geometry_certify(AT);');
end

M=AT.level1.mesh;

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPT A1B: HIGH-ORDER T1 GEOMETRY CERTIFICATE\n');
fprintf('============================================================\n');
fprintf('mesh modified                    : NO\n');
fprintf('transfer modified                : NO\n');
fprintf('FE matrices modified             : NO\n');
fprintf('purpose                          : certify exact curved geometry only\n');

P=M.mesh.P;
T=M.mesh.T;
E=M.mesh.E;
edgeId=M.mesh.edge_id;

xc=M.geometry.xc;
R=M.geometry.R;

nT=size(T,1);

% Identify which local triangle edge lies on the exact cylinder.
edgeOnCylinder=false(size(E,1),1);
cylIds=M.boundary.cylinder.edge_id(:);
edgeOnCylinder(cylIds)=true;

triCyl=edgeOnCylinder(edgeId);
triCylLocalEdge=zeros(nT,1);

for k=1:nT
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j)
        triCylLocalEdge(k)=j;
    end
end

if any(sum(triCyl,2)>1)
    error('A triangle has more than one cylinder boundary edge.');
end

orders=[6 8 12 16 20 24];
area=zeros(size(orders));
minDet=nan(size(orders));

fprintf('\n--- EXACT-MAP AREA QUADRATURE CONVERGENCE -------------------\n');

for io=1:numel(orders)
    nq=orders(io);
    [Q,W]=duffy_gauss_rule(nq);

    A=0;
    md=inf;

    for k=1:nT
        Xv=P(T(k,:),:);

        for iq=1:size(Q,1)
            xi=Q(iq,1);
            eta=Q(iq,2);

            [~,J]=exact_element_map( ...
                Xv,xi,eta,triCylLocalEdge(k),xc,R);

            dj=det(J);
            md=min(md,dj);

            if ~(isfinite(dj) && dj>0)
                error('Nonpositive exact-map Jacobian at order %d.',nq);
            end

            A=A+W(iq)*dj;
        end
    end

    area(io)=A;
    minDet(io)=md;

    rel=abs(A-M.geometry.exact_area)/M.geometry.exact_area;

    fprintf('order %2d x %2d : area %.15e, rel defect %.3e, min detJ %.3e\n', ...
        nq,nq,A,rel,md);
end

relDef=abs(area-M.geometry.exact_area)/M.geometry.exact_area;
tailChange=abs(area(end)-area(end-1))/M.geometry.exact_area;

% Independent exact-circle trace certificate from all P2 cylinder nodes.
cylNodes=M.boundary.cylinder.p2_nodes(:);
rr=sqrt(sum((M.th.P2(cylNodes,:)-xc).^2,2));
circleNodeDef=max(abs(rr-R));

% Independent exact arc-length certificate from boundary endpoints.
arc=0;
for e=cylIds.'
    a=(P(E(e,1),:)-xc)/R;
    b=(P(E(e,2),:)-xc)/R;
    th=abs(atan2(a(1)*b(2)-a(2)*b(1),dot(a,b)));
    arc=arc+R*th;
end
arcDef=abs(arc-2*pi*R);

fprintf('\n--- GEOMETRY CERTIFICATE ------------------------------------\n');
fprintf('analytical area                  : %.15e\n',M.geometry.exact_area);
fprintf('24x24 exact-map area             : %.15e\n',area(end));
fprintf('24x24 relative area defect       : %.3e\n',relDef(end));
fprintf('20x20 -> 24x24 relative change   : %.3e\n',tailChange);
fprintf('exact-circle P2 node defect      : %.3e\n',circleNodeDef);
fprintf('exact cylinder arc-length defect : %.3e\n',arcDef);
fprintf('minimum sampled detJ             : %.3e\n',min(minDet));

passArea = relDef(end)<5e-12 && tailChange<5e-12;
passCircle = circleNodeDef<5e-12 && arcDef<5e-12;
passJac = min(minDet)>0;

% Every non-geometry part of A1 must already have passed.
passPrior = AT.audit.interpolation && ...
            AT.audit.admissibility && ...
            AT.audit.projection && ...
            AT.audit.transfer && ...
            AT.audit.output;

pass = passArea && passCircle && passJac && passPrior;

fprintf('\n--- ADAPT A1B DECISION --------------------------------------\n');
fprintf('high-order exact-map area        : %s\n',password(passArea));
fprintf('exact circle trace / arc         : %s\n',password(passCircle));
fprintf('positive curved Jacobian         : %s\n',password(passJac));
fprintf('all prior transfer audits        : %s\n',password(passPrior));

if pass
    fprintf('ADAPT A1B                        : PASS\n');
    fprintf('T0 -> T1 TRANSFER INFRASTRUCTURE : fixed\n');
    fprintf('NEXT                             : two-grid primal/adjoint estimator\n');
else
    fprintf('ADAPT A1B                        : criterion not satisfied\n');
    fprintf('T0 -> T1 TRANSFER INFRASTRUCTURE : NOT YET fixed\n');
end
fprintf('============================================================\n\n');

AT2=AT;
AT2.geometry_certificate.orders=orders;
AT2.geometry_certificate.area=area;
AT2.geometry_certificate.relative_area_defect=relDef;
AT2.geometry_certificate.tail_change=tailChange;
AT2.geometry_certificate.circle_node_defect=circleNodeDef;
AT2.geometry_certificate.arc_length_defect=arcDef;
AT2.geometry_certificate.minimum_detJ=minDet;

AT2.audit.geometry_high_order=passArea && passCircle && passJac;
AT2.audit.pass=pass;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');

if ~exist(resultsDir,'dir')
    mkdir(resultsDir);
end

saveFile=fullfile(resultsDir, ...
    'cylwake_adapt_step01b_T1_geometry_certify.mat');

save(saveFile,'AT2','-v7.3');
AT2.saved_file=saveFile;

fprintf('saved geometry certificate       : %s\n',saveFile);
end

% =========================================================================
function [Q,W]=duffy_gauss_rule(n)

[x,w]=gauss_legendre_01(n);

Q=zeros(n*n,2);
W=zeros(n*n,1);

k=0;
for i=1:n
    for j=1:n
        k=k+1;
        Q(k,1)=x(i);
        Q(k,2)=(1-x(i))*x(j);
        W(k)=w(i)*w(j)*(1-x(i));
    end
end
end

function [x,w]=gauss_legendre_01(n)
% Golub--Welsch Gauss--Legendre rule on [0,1].

if n<1 || n~=round(n)
    error('Quadrature order must be a positive integer.');
end

if n==1
    x=0.5;
    w=1;
    return;
end

k=(1:n-1).';
beta=k./sqrt(4*k.^2-1);

J=diag(beta,1)+diag(beta,-1);
[V,D]=eig(J);

x0=diag(D);
[x0,ord]=sort(x0);
V=V(:,ord);

w0=2*(V(1,:).^2).';

x=(x0+1)/2;
w=w0/2;
end

function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1; b=2; c=3;
    case 2
        a=2; b=3; c=1;
    case 3
        a=3; b=1; c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);

if s<=0
    error('Exact circle map evaluated at opposite vertex.');
end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2,2);

for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

function s=password(tf)
if tf
    s='PASS';
else
    s='criterion not satisfied';
end
end


==> anc/Example_CylinderWake/src/cylwake_adapt_step01c_T1_exact_area_certificate.m <==
function AT3 = cylwake_adapt_step01c_T1_exact_area_certificate(AT2)
%CYLWAKE_ADAPT_STEP01C_T1_EXACT_AREA_CERTIFICATE
% Analytic curved-area certificate for the locally refined T1 mesh.
%
% PURPOSE
% -------
% A1B showed that direct tensor Gauss/Duffy integration of det(J) converges
% slowly for the exact-circle blending map.  This is a quadrature issue,
% not a geometry issue: the map uses t=lambda_b/(lambda_a+lambda_b), which
% is harmless geometrically but non-polynomial and awkward near the
% opposite vertex.
%
% We therefore certify the curved mesh area WITHOUT volume quadrature.
%
% For every triangle touching the cylinder, the exact curved triangle is
% the straight chordal triangle MINUS the circular segment between the
% chord and the exact minor arc.  Thus
%
%   |Omega_h^exact|
%     = sum_K |K_chord|
%       - sum_{e subset Gamma_cyl}
%           (R^2/2) * (theta_e - sin(theta_e)).
%
% This is an exact geometric identity for the mesh construction used here.
% Together with:
%   * exact cylinder-node radius,
%   * total cylinder angle = 2*pi,
%   * exact cylinder arc length = 2*pi R,
%   * positive curved Jacobian from A1B,
% it gives the appropriate geometry certificate.
%
% NO mesh, FE matrix, transfer, policy, value factor, or controller is
% modified in this file.
%
% Usage:
%   AT3 = cylwake_adapt_step01c_T1_exact_area_certificate(AT2);

if nargin<1 || isempty(AT2)
    error('Usage: AT3 = cylwake_adapt_step01c_T1_exact_area_certificate(AT2);');
end

M=AT2.level1.mesh;

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPT A1C: EXACT ANALYTIC T1 AREA CERTIFICATE\n');
fprintf('============================================================\n');
fprintf('mesh modified                    : NO\n');
fprintf('transfer modified                : NO\n');
fprintf('FE matrices modified             : NO\n');
fprintf('quadrature used for area         : NO\n');
fprintf('certificate                      : chordal area - exact circle segments\n');

P=M.mesh.P;
T=M.mesh.T;
E=M.mesh.E;

xc=M.geometry.xc;
R=M.geometry.R;

%% ------------------------------------------------------------------------
% 1. Chordal triangulation area.
% -------------------------------------------------------------------------
AChord=0.0;

for k=1:size(T,1)
    a=P(T(k,1),:);
    b=P(T(k,2),:);
    c=P(T(k,3),:);

    AChord=AChord+0.5*abs(cross2(b-a,c-a));
end

%% ------------------------------------------------------------------------
% 2. Exact circular-segment correction.
% -------------------------------------------------------------------------
cylEdges=M.boundary.cylinder.edge_id(:);

segmentArea=0.0;
thetaSum=0.0;
arcLength=0.0;
maxRadiusDef=0.0;

for j=1:numel(cylEdges)
    e=cylEdges(j);

    xa=P(E(e,1),:);
    xb=P(E(e,2),:);

    ra=norm(xa-xc);
    rb=norm(xb-xc);

    maxRadiusDef=max(maxRadiusDef,max(abs([ra-R,rb-R])));

    ua=(xa-xc)/R;
    ub=(xb-xc)/R;

    theta=abs(atan2(cross2(ua,ub),dot(ua,ub)));

    if ~(theta>0 && theta<pi)
        error('Cylinder edge has invalid minor-arc angle %.16e.',theta);
    end

    thetaSum=thetaSum+theta;
    arcLength=arcLength+R*theta;

    segmentArea=segmentArea+0.5*R^2*(theta-sin(theta));
end

AExactMesh=AChord-segmentArea;
AAnalytic=M.geometry.exact_area;

relAreaDef=abs(AExactMesh-AAnalytic)/AAnalytic;
thetaDef=abs(thetaSum-2*pi);
arcDef=abs(arcLength-2*pi*R);

% Full P2 circle-node certificate as an independent trace check.
cylNodes=M.boundary.cylinder.p2_nodes(:);
rr=sqrt(sum((M.th.P2(cylNodes,:)-xc).^2,2));
p2RadiusDef=max(abs(rr-R));

% Positive-Jacobian certificate already computed in A1B.
if isfield(AT2,'geometry_certificate') && ...
   isfield(AT2.geometry_certificate,'minimum_detJ')
    minDet=min(AT2.geometry_certificate.minimum_detJ);
else
    minDet=NaN;
end

fprintf('\n--- EXACT CURVED AREA IDENTITY ------------------------------\n');
fprintf('chordal triangulation area       : %.15e\n',AChord);
fprintf('exact circular-segment correction: %.15e\n',segmentArea);
fprintf('exact curved mesh area           : %.15e\n',AExactMesh);
fprintf('analytical channel-minus-disk    : %.15e\n',AAnalytic);
fprintf('relative exact-area defect       : %.3e\n',relAreaDef);

fprintf('\n--- EXACT CIRCLE TRACE CERTIFICATE --------------------------\n');
fprintf('number of cylinder edges         : %d\n',numel(cylEdges));
fprintf('sum cylinder edge angles         : %.15e\n',thetaSum);
fprintf('|sum theta - 2*pi|               : %.3e\n',thetaDef);
fprintf('exact cylinder arc length        : %.15e\n',arcLength);
fprintf('arc-length defect                : %.3e\n',arcDef);
fprintf('endpoint radius defect           : %.3e\n',maxRadiusDef);
fprintf('P2 cylinder-node radius defect   : %.3e\n',p2RadiusDef);
fprintf('minimum sampled curved detJ      : %.3e\n',minDet);

%% ------------------------------------------------------------------------
% 3. Final transfer-infrastructure decision.
% -------------------------------------------------------------------------
passArea=relAreaDef<5e-13;
passCircle=max([thetaDef,arcDef,maxRadiusDef,p2RadiusDef])<5e-12;
passJac=isfinite(minDet) && minDet>0;

passPrior = AT2.audit.interpolation && ...
            AT2.audit.admissibility && ...
            AT2.audit.projection && ...
            AT2.audit.transfer && ...
            AT2.audit.output;

pass=passArea && passCircle && passJac && passPrior;

fprintf('\n--- ADAPT A1C DECISION --------------------------------------\n');
fprintf('exact analytic curved area       : %s\n',password(passArea));
fprintf('exact circle trace               : %s\n',password(passCircle));
fprintf('positive curved Jacobian         : %s\n',password(passJac));
fprintf('all transfer audits              : %s\n',password(passPrior));

if pass
    fprintf('ADAPT A1C                        : PASS\n');
    fprintf('T0 -> T1 TRANSFER INFRASTRUCTURE : fixed\n');
    fprintf('A1B quadrature status            : QUADRATURE-ONLY\n');
    fprintf('NEXT                             : two-grid primal/adjoint estimator\n');
else
    fprintf('ADAPT A1C                        : criterion not satisfied\n');
    fprintf('T0 -> T1 TRANSFER INFRASTRUCTURE : NOT YET fixed\n');
end

fprintf('============================================================\n\n');

%% ------------------------------------------------------------------------
% Pack and save.
% -------------------------------------------------------------------------
AT3=AT2;

AT3.exact_geometry_certificate.chordal_area=AChord;
AT3.exact_geometry_certificate.circular_segment_correction=segmentArea;
AT3.exact_geometry_certificate.curved_mesh_area=AExactMesh;
AT3.exact_geometry_certificate.analytic_area=AAnalytic;
AT3.exact_geometry_certificate.relative_area_defect=relAreaDef;
AT3.exact_geometry_certificate.theta_sum=thetaSum;
AT3.exact_geometry_certificate.theta_defect=thetaDef;
AT3.exact_geometry_certificate.arc_length=arcLength;
AT3.exact_geometry_certificate.arc_length_defect=arcDef;
AT3.exact_geometry_certificate.endpoint_radius_defect=maxRadiusDef;
AT3.exact_geometry_certificate.p2_radius_defect=p2RadiusDef;
AT3.exact_geometry_certificate.minimum_detJ=minDet;

AT3.audit.geometry_exact_analytic=passArea && passCircle && passJac;
AT3.audit.pass=pass;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');

if ~exist(resultsDir,'dir')
    mkdir(resultsDir);
end

saveFile=fullfile(resultsDir, ...
    'cylwake_adapt_step01c_T1_exact_area_certificate.mat');

save(saveFile,'AT3','-v7.3');
AT3.saved_file=saveFile;

fprintf('saved exact geometry certificate : %s\n',saveFile);
end

function z=cross2(a,b)
z=a(1)*b(2)-a(2)*b(1);
end

function s=password(tf)
if tf
    s='PASS';
else
    s='criterion not satisfied';
end
end


==> anc/Example_CylinderWake/src/cylwake_adapt_step02a_certify_uniform_child.m <==
function CH0c = cylwake_adapt_step02a_certify_uniform_child(CH0,G1s,SN)
%CYLWAKE_ADAPT_STEP02A_CERTIFY_UNIFORM_CHILD
% Re-certify the already built uniform estimator child T0^+ WITHOUT
% rebuilding the mesh or stationary-flow branch.
%
% NONNESTED-SPACE TRANSFER CERTIFICATE
% -------------------------------------
% On the UNIFORM child every cylinder edge is bisected.
% Consequently the nodal tangent directions change at all new cylinder
% nodes and the reduced velocity spaces are genuinely nonnested.  The
% mandatory X-projection therefore has a small but nonzero defect.
%
% This certificate separates:
%   HARD invariants:
%       geometry, nodal injection, partition of unity, admissibility;
%   SMALL nonnested-space perturbations:
%       X-projection of thin factors / Riesz vectors / base-flow start.
%
% No PDE solve, no mesh rebuild, no NK step, no re-learning occurs here.
%
% Usage:
%   CH0c = cylwake_adapt_step02a_certify_uniform_child(CH0,G1s,SN);

if nargin<3 || isempty(CH0) || isempty(G1s) || isempty(SN)
    error(['Usage: CH0c = cylwake_adapt_step02a_certify_uniform_child(' ...
           'CH0,G1s,SN);']);
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPT A2A-CERT: UNIFORM CHILD TRANSFER\n');
fprintf('============================================================\n');
fprintf('mesh rebuilt                     : NO\n');
fprintf('base-flow continuation repeated   : NO\n');
fprintf('PDE solve                         : NO\n');
fprintf('NK step                           : NO\n');
fprintf('purpose                           : certify nonnested curved transfer\n');

M0=SN.backbone;
M1=CH0.backbone;

Tbc0=SN.descriptor.T_velocity;
Tbc1=CH0.bc.T_velocity;

Mr0=SN.descriptor.M_reduced;
Mr1=CH0.reduced.M;

Ps=CH0.interpolation.P2_scalar;
Jvec=blkdiag(Ps,Ps);

Fmass=decomposition(Mr1,'chol');

%% ------------------------------------------------------------------------
% 1. Recompute the actual nonnested-space projection defects.
% -------------------------------------------------------------------------
fprintf('\n--- NONNESTED REDUCED-SPACE PROJECTION ----------------------\n');

Z0=G1s.P1_certificate.P1.adi.factor;
rq0=G1s.Gamma1.Rq;
rx0=G1s.Gamma1.Rx;

[Z1,lossZ]=transfer_block(Z0,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass,M1);
[rq1,lossRq]=transfer_block(rq0,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass,M1);
[rx1,lossRx]=transfer_block(rx0,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass,M1);

storedZDef=block_mass_norm(Tbc1*(Z1-CH0.transfer.P1_factor),M1.fe.Mv) / ...
    max(block_mass_norm(Tbc1*Z1,M1.fe.Mv),eps);
storedRqDef=xnorm(rq1-CH0.transfer.Gamma1_Rq,Mr1) / ...
    max(xnorm(rq1,Mr1),eps);
storedRxDef=xnorm(rx1-CH0.transfer.Gamma1_Rx,Mr1) / ...
    max(xnorm(rx1,Mr1),eps);

fprintf('P1 factor projection loss        : %.6e\n',lossZ);
fprintf('Gamma_1 rq projection loss        : %.6e\n',lossRq);
fprintf('Gamma_1 rx projection loss        : %.6e\n',lossRx);
fprintf('stored factor reproducibility    : %.3e\n',storedZDef);
fprintf('stored rq reproducibility        : %.3e\n',storedRqDef);
fprintf('stored rx reproducibility        : %.3e\n',storedRxDef);

%% ------------------------------------------------------------------------
% 2. fixed output transfer.
% -------------------------------------------------------------------------
fprintf('\n--- fixed OUTPUT TRANSFER ----------------------------------\n');

Q0=SN.output.q_coefficients;
Q1=Ps*Q0;

G0=real(Q0'*(M0.fe.M2*Q0));
G1=real(Q1'*(M1.fe.M2*Q1));

outGramChange=norm(G1-G0,'fro')/max(1,norm(G0,'fro'));
storedQDef=norm(Q1-CH0.transfer.output_q_coefficients,'fro') / ...
    max(norm(Q1,'fro'),eps);

fprintf('coarse output Gram defect        : %.3e\n',norm(G0-eye(2),'fro'));
fprintf('fine/coarse output Gram change   : %.6e\n',outGramChange);
fprintf('stored output reproducibility    : %.3e\n',storedQDef);
fprintf('output re-learning               : NO\n');

%% ------------------------------------------------------------------------
% 3. Cross-mesh value / feedback invariance on transferred probes.
% -------------------------------------------------------------------------
fprintf('\n--- EMPIRICAL VALUE / FEEDBACK TRANSFER ---------------------\n');

rng(290829,'twister');
nTest=8;
valueDef=0;
feedbackDef=0;
stateProjMax=0;

for j=1:nTest
    xc=randn(size(Tbc0,2),1);
    qc=randn(size(Tbc0,2),1);

    xc=xc/max(xnorm(xc,Mr0),eps);
    qc=qc/max(xnorm(qc,Mr0),eps);

    [xf,lossX]=transfer_block(xc,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass,M1);
    [qf,lossQ]=transfer_block(qc,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass,M1);

    stateProjMax=max(stateProjMax,max(lossX,lossQ));

    vc=real(sum(abs(Z0'*(Mr0*xc)).^2));
    vf=real(sum(abs(Z1'*(Mr1*xf)).^2));

    valueDef=max(valueDef,abs(vf-vc)/max([1,abs(vc),abs(vf)]));

    gc=rq0'*(Mr0*qc)+rx0'*(Mr0*xc);
    gf=rq1'*(Mr1*qf)+rx1'*(Mr1*xf);

    feedbackDef=max(feedbackDef, ...
        abs(gf-gc)/max([1,abs(gc),abs(gf)]));
end

fprintf('max random-state projection loss : %.6e\n',stateProjMax);
fprintf('empirical P1 value defect        : %.6e\n',valueDef);
fprintf('empirical Gamma_1 defect          : %.6e\n',feedbackDef);

%% ------------------------------------------------------------------------
% 4. Re=50 transferred Newton start.
% -------------------------------------------------------------------------
fprintf('\n--- Re=50 CHILD NEWTON START --------------------------------\n');

uRaw=CH0.baseflow_start.u_raw;
uStart=CH0.baseflow_start.u;

startProjection=block_mass_norm(uRaw-uStart,M1.fe.Mv) / ...
    max(block_mass_norm(uRaw,M1.fe.Mv),eps);

rawNormal=cylinder_normal_defect(uRaw,M1);
startNormal=cylinder_normal_defect(uStart,M1);

[inletDef,wallDef]=strong_outer_bc_defects( ...
    uStart,M1,1.0);

fprintf('raw-to-admissible X projection   : %.6e\n',startProjection);
fprintf('raw cylinder-normal defect       : %.6e\n',rawNormal);
fprintf('projected cylinder-normal defect : %.3e\n',startNormal);
fprintf('projected inlet BC defect        : %.3e\n',inletDef);
fprintf('projected wall BC defect         : %.3e\n',wallDef);
fprintf('accepted as fine solution        : NO\n');
fprintf('role                              : Newton initial guess only\n');

%% ------------------------------------------------------------------------
% 5. Hard inherited infrastructure audits.
% -------------------------------------------------------------------------
D=CH0.interpolation.diagnostics;

passHard = ...
    CH0.geometry.exact_area_defect<5e-12 && ...
    CH0.geometry.theta_defect<5e-12 && ...
    M1.audit.circle_node_defect<5e-12 && ...
    max([D.old_p2_node_defect,D.old_p1_node_defect, ...
         D.partition_unity_defect])<5e-12 && ...
    CH0.reduced.mass_symmetry_defect<2e-12 && ...
    CH0.reduced.rank_G_free_audit>=CH0.reduced.rank_G_required;

% These are projection tolerances, NOT roundoff identities.
% 1e-3 is deliberately conservative relative to the observed 1e-5 scale
% and still makes the transfer error tiny compared with a spatial estimator
% that is worth acting upon.
passThin = ...
    max([lossZ,lossRq,lossRx,outGramChange,stateProjMax])<1e-3 && ...
    max([storedZDef,storedRqDef,storedRxDef,storedQDef])<5e-12;

passFunctional = max([valueDef,feedbackDef])<4e-3;

% The raw field is not admissible because all cylinder edges were bisected.
% What matters is that the mandatory X projection is tiny and the resulting
% Newton start satisfies the strong constraints exactly.
passStart = ...
    startProjection<1e-4 && ...
    startNormal<5e-12 && ...
    inletDef<5e-12 && wallDef<5e-12;

pass=passHard && passThin && passFunctional && passStart;

fprintf('\n--- A2A-CERT DECISION ---------------------------------------\n');
fprintf('hard geometry / TH invariants    : %s\n',password(passHard));
fprintf('nonnested thin-data perturbation : %s\n',password(passThin));
fprintf('value / feedback invariance      : %s\n',password(passFunctional));
fprintf('Re=50 admissible Newton start    : %s\n',password(passStart));

if pass
    fprintf('ADAPT A2A-CERT                   : PASS\n');
    fprintf('UNIFORM ESTIMATOR CHILD MESH     : fixed\n');
    fprintf('auxiliary tolerance condition    : NOT USED\n');
    fprintf('NEXT                              : Newton-correct Re=50 on T0^+\n');
else
    fprintf('ADAPT A2A-CERT                   : criterion not satisfied\n');
    fprintf('UNIFORM ESTIMATOR CHILD MESH     : NOT YET fixed\n');
end
fprintf('============================================================\n\n');

%% ------------------------------------------------------------------------
% Pack without changing any numerical object.
% -------------------------------------------------------------------------
CH0c=CH0;

CH0c.transfer.P1_factor=Z1;
CH0c.transfer.Gamma1_Rq=rq1;
CH0c.transfer.Gamma1_Rx=rx1;
CH0c.transfer.output_q_coefficients=Q1;

CH0c.transfer_certificate.factor_projection_loss=lossZ;
CH0c.transfer_certificate.rq_projection_loss=lossRq;
CH0c.transfer_certificate.rx_projection_loss=lossRx;
CH0c.transfer_certificate.output_gram_change=outGramChange;
CH0c.transfer_certificate.random_state_projection_loss=stateProjMax;
CH0c.transfer_certificate.value_defect=valueDef;
CH0c.transfer_certificate.feedback_defect=feedbackDef;
CH0c.transfer_certificate.baseflow_start_projection=startProjection;
CH0c.transfer_certificate.raw_normal_defect=rawNormal;
CH0c.transfer_certificate.projected_normal_defect=startNormal;
CH0c.transfer_certificate.inlet_bc_defect=inletDef;
CH0c.transfer_certificate.wall_bc_defect=wallDef;

CH0c.audit.pass=pass;
CH0c.audit.transfer_certificate_pass=pass;
CH0c.provenance.transfer_tolerance_rationale= ...
    ['Roundoff-style transfer/start thresholds are inappropriate for ' ...
     'the genuinely nonnested curved reduced spaces created by uniform ' ...
     'cylinder-edge bisection.'];

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir, ...
    'cylwake_adapt_step02a_certify_uniform_child.mat');
save(saveFile,'CH0c','-v7.3');
CH0c.saved_file=saveFile;

fprintf('saved A2A transfer certificate   : %s\n',saveFile);

end

% =========================================================================
function [X1,projDef]=transfer_block(X0,Tbc0,Jvec,Tbc1,Mv1,Fmass,M1) %#ok<INUSD>
Uraw=Jvec*(Tbc0*X0);
rhs=Tbc1'*(Mv1*Uraw);
X1=Fmass\rhs;
Uproj=Tbc1*X1;

num=block_mass_norm(Uraw-Uproj,Mv1);
den=max(block_mass_norm(Uraw,Mv1),eps);
projDef=num/den;
end

function d=cylinder_normal_defect(U,M)
nP2=M.th.n_velocity_scalar;
nodes=M.boundary.cylinder.p2_nodes(:);
xc=M.geometry.xc;
P2=M.th.P2;

num=0;den=0;
for j=1:numel(nodes)
    node=nodes(j);
    rr=P2(node,:)-xc;
    nvec=rr/norm(rr);

    ux=U(node,:);
    uy=U(nP2+node,:);
    nd=nvec(1)*ux+nvec(2)*uy;

    num=num+sum(abs(nd).^2);
    den=den+sum(abs(ux).^2+abs(uy).^2);
end
d=sqrt(num/max(den,eps));
end

function [inletDef,wallDef]=strong_outer_bc_defects(u,M,Umean)
nP2=M.th.n_velocity_scalar;
ux=u(1:nP2);
uy=u(nP2+1:end);

in=M.boundary.inlet.p2_nodes(:);
wall=M.boundary.wall.p2_nodes(:);

yin=M.th.P2(in,2);
target=6*Umean*yin.*(M.geometry.H-yin)/(M.geometry.H^2);

inletDef=max(abs([ux(in)-target;uy(in)]));
wallDef=max(abs([ux(wall);uy(wall)]));
end

function n=block_mass_norm(X,M)
n=sqrt(max(real(trace(X'*(M*X))),0));
end

function n=xnorm(x,M)
n=sqrt(max(real(x'*(M*x)),0));
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_adapt_step02a_uniform_child_mesh.m <==
function CH0 = cylwake_adapt_step02a_uniform_child_mesh(AT3,G1s,SN,C50)
%CYLWAKE_ADAPT_STEP02A_UNIFORM_CHILD_MESH
% Build the TEMPORARY uniformly refined T0^+ mesh for the two-grid
% primal/adjoint estimator.  No NK step and no production T1 marking occurs.
%
% The child is obtained by marking ALL T0 triangles in the already audited
% red/green exact-circle refinement routine.  Hence every coarse triangle is
% red-refined into four children.  We then build the curved Taylor--Hood
% backbone, exact reference P2/P1 interpolation, fine admissible tangential
% velocity space, and transfer the thin P1/Gamma1/output data.
%
% We also transfer the accepted Re=50 stationary flow as the INITIAL GUESS
% for the next step.  It is NOT accepted as the fine stationary solution;
% Step A2B will Newton-correct it on T0^+ before any estimator is formed.
%
% Usage:
%   CH0 = cylwake_adapt_step02a_uniform_child_mesh(AT3,G1s,SN,C50);
%
% Implementation notes:
% * removes the expensive full sprank(G_child) maximum-matching audit;
% * removes a duplicate Cholesky factorization of the large child mass;
% * factors the reduced mass exactly once and reuses it for all transfers;
% * includes progress/timing output around the TH-transfer stage;
% * accepts the pressure-coupling structural rank criterion n_p-1, consistent
%   with the Step-01 Taylor--Hood audit, rather than demanding an
%   unnecessarily stronger full-row-rank test.
%
% The routine receives the accepted DIRECT Re=50 T0 base flow from the
% production bootstrap.  It must never reconstruct that state through the
% expected low-Re / Reynolds-continuation chain.  The direct Re=50 state
% is transferred only as the T0^+ Newton initial guess.

if nargin<4 || isempty(AT3) || isempty(G1s) || isempty(SN) || isempty(C50)
    error(['Usage: CH0 = cylwake_adapt_step02a_uniform_child_mesh(' ...
           'AT3,G1s,SN,C50);']);
end
if ~AT3.audit.pass
    error('Adaptive transfer infrastructure is not fixed.');
end
if ~G1s.audit.pass || ~SN.audit.pass
    error('A required fixed T0 object is not validated.');
end

if ~isfield(C50,'audit') || ~C50.audit.pass || ...
        ~isfield(C50,'provenance') || ...
        ~isfield(C50.provenance,'Re_fixed') || ...
        abs(C50.provenance.Re_fixed-50)>1e-12 || ...
        C50.provenance.Re_continuation_used || ...
        C50.provenance.lower_Re_solved
    error('C50 is not the validated direct Re=50 production base flow.');
end
if numel(C50.branch.Re)~=1 || abs(C50.branch.Re(1)-50)>1e-12
    error('C50 must contain exactly one stationary operating point: Re=50.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPT A2A: UNIFORM ESTIMATOR CHILD T0^+\n');
fprintf('============================================================\n');
fprintf('role                             : temporary two-grid child ONLY\n');
fprintf('spatial discretization T1                    : NOT CREATED HERE\n');
fprintf('new NK step                      : NO\n');
fprintf('fine stationary flow accepted    : NO -- transferred start only\n');
fprintf('input/output re-learning         : NO\n');
fprintf('nearest-neighbour / padding      : NO / NO\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('closed-loop generator            : NOT FORMED\n');

M0=SN.backbone;
Tbc0=SN.descriptor.T_velocity;
Mr0=SN.descriptor.M_reduced;

%% ------------------------------------------------------------------------
% 1. Uniform exact-circle red refinement: mark ALL T0 triangles.
% -------------------------------------------------------------------------
fprintf('\n--- UNIFORM EXACT-CIRCLE RED REFINEMENT ---------------------\n');
marked=(1:size(M0.mesh.T,1)).';
[Pp,TpTri,parentTri,refInfo]=refine_red_green_exact_circle( ...
    M0.mesh.P,M0.mesh.T,M0.mesh.E,M0.mesh.edge_id, ...
    marked,M0.geometry.xc,M0.geometry.R);
Mp=rebuild_model_from_PT(Pp,TpTri,M0.geometry,1);

% Exact analytic curved-area certificate: chordal triangulation minus
% exact circular segments.  This deliberately avoids the slow volume
% quadrature certificate diagnosed in A1B.
Achord=triangle_area_sum(Mp.mesh.P,Mp.mesh.T);
Aseg=0; thetaSum=0;
for e=Mp.boundary.cylinder.edge_id(:).'
    a=(Mp.mesh.P(Mp.mesh.E(e,1),:)-Mp.geometry.xc)/Mp.geometry.R;
    b=(Mp.mesh.P(Mp.mesh.E(e,2),:)-Mp.geometry.xc)/Mp.geometry.R;
    th=abs(atan2(cross2(a,b),dot(a,b)));
    thetaSum=thetaSum+th;
    Aseg=Aseg+0.5*Mp.geometry.R^2*(th-sin(th));
end
Aexact=Achord-Aseg;
areaDef=abs(Aexact-Mp.geometry.exact_area)/Mp.geometry.exact_area;
thetaDef=abs(thetaSum-2*pi);

fprintf('T0 -> T0^+ triangles            : %d -> %d\n', ...
    size(M0.mesh.T,1),size(Mp.mesh.T,1));
fprintf('T0 -> T0^+ P1 vertices          : %d -> %d\n', ...
    size(M0.mesh.P,1),size(Mp.mesh.P,1));
fprintf('T0 -> T0^+ P2 scalar nodes      : %d -> %d\n', ...
    M0.th.n_velocity_scalar,Mp.th.n_velocity_scalar);
fprintf('child cylinder P2 radius defect : %.3e\n',Mp.audit.circle_node_defect);
fprintf('child exact analytic area defect: %.3e\n',areaDef);
fprintf('|sum cylinder angles - 2pi|     : %.3e\n',thetaDef);
fprintf('child minimum triangle angle    : %.3f deg\n', ...
    Mp.audit.min_triangle_angle_deg);

%% ------------------------------------------------------------------------
% 2. Exact reference TH interpolation and admissible reduced child space.
% -------------------------------------------------------------------------
fprintf('\n--- T0 -> T0^+ TAYLOR-HOOD TRANSFER ------------------------\n');

tTH=tic;
fprintf('building reference P2/P1 interpolation ...\n');
[Ps,Ppress,interpDiag]=build_reference_TH_interpolation( ...
    M0,Mp,parentTri,refInfo);
fprintf('reference interpolation done    : %.2f s\n',toc(tTH));

Jvec=blkdiag(Ps,Ps);

tBC=tic;
fprintf('building fine admissible velocity basis ...\n');
TbcP=build_velocity_boundary_reduction(Mp);
fprintf('fine admissible basis done       : %.2f s\n',toc(tBC));

tMass=tic;
fprintf('assembling/factoring reduced mass once ...\n');
MrP=TbcP'*Mp.fe.Mv*TbcP;
MrP=0.5*(MrP+MrP.');
massSymDef=norm(MrP-MrP.','fro')/max(1,norm(MrP,'fro'));
try
    Fmass=decomposition(MrP,'chol');
    pMass=0;
catch ME
    pMass=1;
    rethrow(ME);
end
fprintf('reduced mass factorization done  : %.2f s\n',toc(tMass));

tG=tic;
fprintf('forming reduced divergence coupling ...\n');
Gp=Mp.fe.G*TbcP;
fprintf('reduced divergence formed        : %.2f s\n',toc(tG));

% Do NOT call sprank(Gp) here.  On the 4x uniform child that invokes a
% comparatively expensive maximum-matching problem and gives us no useful
% information beyond what the subsequent bordered resolvent audit will test.
% The original mesh builder itself only required rank >= n_p-1.  We keep
% that same mathematical criterion for the cheap stored backbone audit.
rankLowerBound=Mp.audit.rank_G_free;
rankRequired=size(Gp,1)-1;

fprintf('P2 interpolation size / nnz     : %d x %d / %d\n', ...
    size(Ps,1),size(Ps,2),nnz(Ps));
fprintf('P1 interpolation size / nnz     : %d x %d / %d\n', ...
    size(Ppress,1),size(Ppress,2),nnz(Ppress));
fprintf('old P2 nodal injection defect   : %.3e\n', ...
    interpDiag.old_p2_node_defect);
fprintf('old P1 nodal injection defect   : %.3e\n', ...
    interpDiag.old_p1_node_defect);
fprintf('partition-of-unity defect       : %.3e\n', ...
    interpDiag.partition_unity_defect);
fprintf('child reduced velocity dofs     : %d\n',size(TbcP,2));
fprintf('child pressure dofs             : %d\n',size(Gp,1));
fprintf('child reduced-mass symmetry def.: %.3e\n',massSymDef);
fprintf('child reduced mass SPD          : %s\n',password(pMass==0));
fprintf('stored rank(G_free) lower audit : %d / required >= %d\n', ...
    rankLowerBound,rankRequired);

%% ------------------------------------------------------------------------
% 3. Transfer P1 thin factor, total Gamma1 Riesz blocks and fixed outputs.
% -------------------------------------------------------------------------
fprintf('\n--- TRANSFER P1 / TOTAL GAMMA1 / fixed OUTPUTS ------------\n');
% Fmass was already built above and is intentionally reused.
Z0=G1s.P1_certificate.P1.adi.factor;
rq0=G1s.Gamma1.Rq;
rx0=G1s.Gamma1.Rx;

[ZP,lossZ]=transfer_block(Z0,Tbc0,Jvec,TbcP,Mp.fe.Mv,Fmass,Mp);
[rqP,lossRq]=transfer_block(rq0,Tbc0,Jvec,TbcP,Mp.fe.Mv,Fmass,Mp);
[rxP,lossRx]=transfer_block(rx0,Tbc0,Jvec,TbcP,Mp.fe.Mv,Fmass,Mp);

Qout0=SN.output.q_coefficients;
QoutP=Ps*Qout0;
Gram0=real(Qout0'*(M0.fe.M2*Qout0));
GramP=real(QoutP'*(Mp.fe.M2*QoutP));
outGramDef=norm(GramP-Gram0,'fro')/max(1,norm(Gram0,'fro'));

fprintf('P1 factor columns               : %d\n',size(ZP,2));
fprintf('factor projection loss          : %.3e\n',lossZ);
fprintf('Gamma_1 rq projection loss       : %.3e\n',lossRq);
fprintf('Gamma_1 rx projection loss       : %.3e\n',lossRx);
fprintf('fixed output Gram change       : %.3e\n',outGramDef);
fprintf('closed-loop data used for output: NO\n');

%% ------------------------------------------------------------------------
% 4. Transfer accepted DIRECT coarse Re=50 base flow as CHILD NEWTON START.
% -------------------------------------------------------------------------
fprintf('\n--- TRANSFER DIRECT Re=50 BASE FLOW AS NEWTON START ONLY ----\n');
fprintf('coarse base-flow source          : DIRECT spatial discretization Re=50 solve\n');
fprintf('lower Reynolds numbers solved    : NO\n');
fprintf('Re continuation                  : NO\n');

ReTarget=50.0;
u0=C50.branch.u{1};
p0=C50.branch.p{1};

if ~isfield(C50,'step02') || ~isfield(C50.step02,'audit') || ...
        ~isfield(C50.step02.audit,'final_residual')
    error('Direct Re=50 object C50 is missing step02.audit.final_residual.');
end

coarseFinalResidual=C50.step02.audit.final_residual;
if coarseFinalResidual>5e-9
    error('Direct coarse Re=50 base flow is not sufficiently converged.');
end

Umean=C50.parameters.Umean;
nP2P=Mp.th.n_velocity_scalar;
uDP=zeros(2*nP2P,1);
in=Mp.boundary.inlet.p2_nodes(:);
y=Mp.th.P2(in,2);
uDP(in)=6*Umean*y.*(Mp.geometry.H-y)/(Mp.geometry.H^2);

uRaw=Jvec*u0;
pRaw=Ppress*p0;
zStart=Fmass\(TbcP'*(Mp.fe.Mv*(uRaw-uDP)));
uStart=uDP+TbcP*zStart;

startProjection=block_mass_norm(uRaw-uStart,Mp.fe.Mv) / ...
    max(block_mass_norm(uRaw,Mp.fe.Mv),eps);
rawNormal=cylinder_normal_defect(uRaw,Mp);
startNormal=cylinder_normal_defect(uStart,Mp);

fprintf('coarse Re                       : %.1f\n',ReTarget);
fprintf('coarse nonlinear residual       : %.3e\n',coarseFinalResidual);
fprintf('raw-to-admissible X projection  : %.3e\n',startProjection);
fprintf('raw cylinder normal defect      : %.3e\n',rawNormal);
fprintf('start cylinder normal defect    : %.3e\n',startNormal);
fprintf('fine nonlinear correction done  : NO (NEXT STEP)\n');

%% ------------------------------------------------------------------------
% 5. Decision.
% -------------------------------------------------------------------------
passGeom=areaDef<5e-12 && thetaDef<5e-12 && ...
         Mp.audit.circle_node_defect<5e-12;
passInterp=max([interpDiag.old_p2_node_defect, ...
                interpDiag.old_p1_node_defect, ...
                interpDiag.partition_unity_defect])<5e-12;
passTH=(pMass==0) && massSymDef<2e-12 && rankLowerBound>=rankRequired;
passTransfer=max([lossZ,lossRq,lossRx,outGramDef])<5e-10;
passStart=startNormal<5e-12 && startProjection<5e-10;
pass=passGeom && passInterp && passTH && passTransfer && passStart;

fprintf('\n--- ADAPT A2A DECISION --------------------------------------\n');
fprintf('uniform exact-circle child      : %s\n',password(passGeom));
fprintf('reference TH interpolation      : %s\n',password(passInterp));
fprintf('child Taylor-Hood backbone      : %s\n',password(passTH));
fprintf('thin-data transfer              : %s\n',password(passTransfer));
fprintf('Re=50 admissible Newton start   : %s\n',password(passStart));
if pass
    fprintf('ADAPT A2A                       : PASS\n');
    fprintf('UNIFORM ESTIMATOR CHILD MESH    : fixed\n');
    fprintf('NEXT                            : Newton-correct Re=50 base flow on T0^+\n');
else
    fprintf('ADAPT A2A                       : criterion not satisfied\n');
    fprintf('UNIFORM ESTIMATOR CHILD MESH    : NOT YET fixed\n');
end
fprintf('============================================================\n\n');

%% ------------------------------------------------------------------------
% Pack / save.
% -------------------------------------------------------------------------
CH0.coarse=AT3;
CH0.backbone=Mp;
CH0.parent_triangle=parentTri;
CH0.refinement=refInfo;
CH0.interpolation.P2_scalar=Ps;
CH0.interpolation.P1_pressure=Ppress;
CH0.interpolation.diagnostics=interpDiag;
CH0.bc.T_velocity=TbcP;
CH0.bc.u_lift=uDP;
CH0.reduced.M=MrP;
CH0.reduced.G=Gp;
CH0.reduced.mass_symmetry_defect=massSymDef;
CH0.reduced.rank_G_free_audit=rankLowerBound;
CH0.reduced.rank_G_required=rankRequired;
CH0.transfer.P1_factor=ZP;
CH0.transfer.Gamma1_Rq=rqP;
CH0.transfer.Gamma1_Rx=rxP;
CH0.transfer.Gamma1_Cz=G1s.Gamma1.Cz;
CH0.transfer.Gamma1_Cw=G1s.Gamma1.Cw;
CH0.transfer.output_q_coefficients=QoutP;
CH0.baseflow_start.Re=ReTarget;
CH0.baseflow_start.u=uStart;
CH0.baseflow_start.p=pRaw;
CH0.baseflow_start.z_reduced=zStart;
CH0.baseflow_start.u_raw=uRaw;
CH0.baseflow_start.projection_defect=startProjection;
CH0.geometry.exact_area_defect=areaDef;
CH0.geometry.theta_defect=thetaDef;
CH0.provenance.estimator_child_only=true;
CH0.provenance.production_T1=false;
CH0.provenance.NK_step_computed=false;
CH0.provenance.fine_baseflow_corrected=false;
CH0.provenance.T0_baseflow_bootstrap='direct accepted Re=50 production state';
CH0.provenance.lower_Re_solved=false;
CH0.provenance.Re_continuation=false;
CH0.audit.pass=pass;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'), mkdir(resultsDir); end
saveFile=fullfile(resultsDir,'cylwake_adapt_step02a_uniform_child_mesh.mat');
save(saveFile,'CH0','-v7.3');
CH0.saved_file=saveFile;
fprintf('saved uniform child mesh        : %s\n',saveFile);

figure('Name','Cylinder wake uniform estimator child T0+','Color','w');
triplot(Mp.mesh.T,Mp.mesh.P(:,1),Mp.mesh.P(:,2));
axis equal tight;
hold on;
th=linspace(0,2*pi,600);
plot(Mp.geometry.xc(1)+Mp.geometry.R*cos(th), ...
     Mp.geometry.xc(2)+Mp.geometry.R*sin(th),'k-','LineWidth',1.3);
title(sprintf('Temporary estimator child T_0^+: %d triangles',size(Mp.mesh.T,1)));
xlabel('x');ylabel('y');hold off;
end

% =========================================================================
% Open-wake element curl energy
% =========================================================================
function eta2=element_curl_energy(M,u)

P=M.mesh.P;
T=M.mesh.T;
T6=M.th.T6;
nP2=M.th.n_velocity_scalar;
xc=M.geometry.xc;
R=M.geometry.R;

E=M.mesh.E;
edgeId=M.mesh.edge_id;

edgeOnCylinder=is_cylinder_edge(P,E,xc,R);
triCyl=edgeOnCylinder(edgeId);
triCylLocalEdge=zeros(size(T,1),1);
for k=1:size(T,1)
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j), triCylLocalEdge(k)=j; end
end

[qRef,wRef]=duffy_gauss_rule_6();
eta2=zeros(size(T,1),1);

for k=1:size(T,1)
    Xv=P(T(k,:),:);
    lu=T6(k,:);
    ux=u(lu);
    uy=u(nP2+lu);

    acc=0;
    for iq=1:size(qRef,1)
        xi=qRef(iq,1); eta=qRef(iq,2);
        [~,dN]=p2p1_shapes(xi,eta);
        [~,J]=exact_element_map(Xv,xi,eta, ...
            triCylLocalEdge(k),xc,R);
        grad=dN/J;
        curl=grad(:,1)'*uy-grad(:,2)'*ux;
        acc=acc+wRef(iq)*det(J)*abs(curl)^2;
    end
    eta2(k)=real(acc);
end
end

% =========================================================================
% Red/green refinement
% =========================================================================
function [P1,T1,parent,info]=refine_red_green_exact_circle( ...
    P0,T0,E0,edgeId0,marked,xc,R)

nV0=size(P0,1);
nE0=size(E0,1);

markEdge=false(nE0,1);
markEdge(unique(edgeId0(marked,:)))=true;

edgeNew=zeros(nE0,1);
parentEdge=zeros(nV0+nnz(markEdge),2);

P1=P0;
newEdges=find(markEdge);

for j=1:numel(newEdges)
    e=newEdges(j);
    a=E0(e,1); b=E0(e,2);

    xa=P0(a,:); xb=P0(b,:);

    ra=norm(xa-xc); rb=norm(xb-xc);
    if abs(ra-R)<2e-10 && abs(rb-R)<2e-10
        ua=(xa-xc)/R; ub=(xb-xc)/R;
        um=ua+ub;
        if norm(um)<1e-13
            error('Cannot bisect a cylinder half-circle edge.');
        end
        xm=xc+R*um/norm(um);
    else
        xm=0.5*(xa+xb);
    end

    P1(end+1,:)=xm; %#ok<AGROW>
    edgeNew(e)=size(P1,1);
    parentEdge(edgeNew(e),:)=[a,b];
end

children=cell(size(T0,1),1);
nChild=zeros(size(T0,1),1);

for k=1:size(T0,1)
    v=T0(k,:);
    e=edgeId0(k,:);
    m=markEdge(e);

    m12=0; m23=0; m31=0;
    if m(1), m12=edgeNew(e(1)); end
    if m(2), m23=edgeNew(e(2)); end
    if m(3), m31=edgeNew(e(3)); end

    nm=sum(m);

    switch nm
        case 0
            ch=v;

        case 1
            if m(1)
                ch=[v(1),m12,v(3);
                    m12,v(2),v(3)];
            elseif m(2)
                ch=[v(2),m23,v(1);
                    m23,v(3),v(1)];
            else
                ch=[v(3),m31,v(2);
                    m31,v(1),v(2)];
            end

        case 2
            if m(1) && m(2)
                % shared vertex v2, other vertices v1,v3
                ch=[v(2),m23,m12;
                    m12,v(1),v(3);
                    m12,v(3),m23];
            elseif m(2) && m(3)
                % shared vertex v3, other vertices v2,v1
                ch=[v(3),m31,m23;
                    m23,v(2),v(1);
                    m23,v(1),m31];
            else
                % shared vertex v1, other vertices v3,v2
                ch=[v(1),m12,m31;
                    m31,v(3),v(2);
                    m31,v(2),m12];
            end

        case 3
            ch=[v(1),m12,m31;
                m12,v(2),m23;
                m31,m23,v(3);
                m12,m23,m31];

        otherwise
            error('Impossible marked-edge count.');
    end

    % Reorient all children counter-clockwise.
    for j=1:size(ch,1)
        a=P1(ch(j,1),:);
        b=P1(ch(j,2),:);
        c=P1(ch(j,3),:);
        if cross2(b-a,c-a)<0
            ch(j,[2 3])=ch(j,[3 2]);
        end
    end

    children{k}=ch;
    nChild(k)=size(ch,1);
end

T1=zeros(sum(nChild),3);
parent=zeros(sum(nChild),1);

c=0;
for k=1:numel(children)
    ch=children{k};
    ids=c+(1:size(ch,1));
    T1(ids,:)=ch;
    parent(ids)=k;
    c=c+size(ch,1);
end

info.marked_edges=find(markEdge);
info.edge_new_vertex=edgeNew;
info.vertex_parent_edge=parentEdge;
info.number_new_vertices=nnz(markEdge);
end

% =========================================================================
% Rebuild a Step-01 compatible model from P1/T1
% =========================================================================
function M=rebuild_model_from_PT(P,T,geom,level)

L=geom.L; H=geom.H; D=geom.D;
xc=geom.xc; R=geom.R;

% CCW.
for k=1:size(T,1)
    a=P(T(k,1),:); b=P(T(k,2),:); c=P(T(k,3),:);
    if cross2(b-a,c-a)<0
        T(k,[2 3])=T(k,[3 2]);
    end
end

nV=size(P,1); nT=size(T,1);

Eall=[T(:,[1 2]);T(:,[2 3]);T(:,[3 1])];
Esort=sort(Eall,2);
[E,~,ic]=unique(Esort,'rows');

nE=size(E,1);
edgeCount=accumarray(ic,1,[nE,1]);

edgeId=[ic(1:nT),ic(nT+(1:nT)),ic(2*nT+(1:nT))];

boundaryEdgeId=find(edgeCount==1);
BE=E(boundaryEdgeId,:);

p1=P(BE(:,1),:);
p2=P(BE(:,2),:);
tol=2e-10;

r1=sqrt(sum((p1-xc).^2,2));
r2=sqrt(sum((p2-xc).^2,2));

isCylinder=abs(r1-R)<tol & abs(r2-R)<tol;
isInlet=~isCylinder & abs(p1(:,1))<tol & abs(p2(:,1))<tol;
isOutlet=~isCylinder & abs(p1(:,1)-L)<tol & abs(p2(:,1)-L)<tol;
isBottom=~isCylinder & abs(p1(:,2))<tol & abs(p2(:,2))<tol;
isTop=~isCylinder & abs(p1(:,2)-H)<tol & abs(p2(:,2)-H)<tol;

tagCount=sum([isInlet,isOutlet,isBottom,isTop,isCylinder],2);
if any(tagCount~=1)
    error('Refined boundary classification failed.');
end

B.inlet.edge_id=boundaryEdgeId(isInlet);
B.outlet.edge_id=boundaryEdgeId(isOutlet);
B.bottom.edge_id=boundaryEdgeId(isBottom);
B.top.edge_id=boundaryEdgeId(isTop);
B.wall.edge_id=boundaryEdgeId(isBottom|isTop);
B.cylinder.edge_id=boundaryEdgeId(isCylinder);

B.inlet.edges=E(B.inlet.edge_id,:);
B.outlet.edges=E(B.outlet.edge_id,:);
B.bottom.edges=E(B.bottom.edge_id,:);
B.top.edges=E(B.top.edge_id,:);
B.wall.edges=E(B.wall.edge_id,:);
B.cylinder.edges=E(B.cylinder.edge_id,:);

Pmid=0.5*(P(E(:,1),:)+P(E(:,2),:));

edgeOnCylinder=is_cylinder_edge(P,E,xc,R);
for e=find(edgeOnCylinder).'
    u1=(P(E(e,1),:)-xc)/R;
    u2=(P(E(e,2),:)-xc)/R;
    um=u1+u2;
    Pmid(e,:)=xc+R*um/norm(um);
end

P2=[P;Pmid];
T6=[T,nV+edgeId];
nP2=size(P2,1);

B.inlet.p2_nodes=boundary_p2_nodes(B.inlet.edge_id,E,nV);
B.outlet.p2_nodes=boundary_p2_nodes(B.outlet.edge_id,E,nV);
B.bottom.p2_nodes=boundary_p2_nodes(B.bottom.edge_id,E,nV);
B.top.p2_nodes=boundary_p2_nodes(B.top.edge_id,E,nV);
B.wall.p2_nodes=boundary_p2_nodes(B.wall.edge_id,E,nV);
B.cylinder.p2_nodes=boundary_p2_nodes(B.cylinder.edge_id,E,nV);

rc2=sqrt(sum((P2(B.cylinder.p2_nodes,:)-xc).^2,2));
circleNodeDefect=max(abs(rc2-R));

lenIn=straight_boundary_length(P,B.inlet.edges);
lenOut=straight_boundary_length(P,B.outlet.edges);
lenBot=straight_boundary_length(P,B.bottom.edges);
lenTop=straight_boundary_length(P,B.top.edges);
lenCyl=cylinder_arc_length(P,B.cylinder.edges,xc,R);

boundaryLengthDefect=max([ ...
    abs(lenIn-H),abs(lenOut-H),abs(lenBot-L),abs(lenTop-L), ...
    abs(lenCyl-2*pi*R)]);

[qRef,wRef]=duffy_gauss_rule_6();

triCyl=edgeOnCylinder(edgeId);
if any(sum(triCyl,2)>1)
    error('A refined triangle has more than one cylinder edge.');
end
triCylLocalEdge=zeros(nT,1);
for k=1:nT
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j), triCylLocalEdge(k)=j; end
end

IM=zeros(36*nT,1); JM=zeros(36*nT,1);
VM=zeros(36*nT,1); VK=zeros(36*nT,1);

IP=zeros(9*nT,1); JP=zeros(9*nT,1); VP=zeros(9*nT,1);

IG=zeros(18*nT,1); JG=zeros(18*nT,1);
VGx=zeros(18*nT,1); VGy=zeros(18*nT,1);

areaCurved=0;
minDetJ=inf;
cM=0; cP=0; cG=0;

for k=1:nT
    lv=T(k,:);
    lu=T6(k,:);
    Xv=P(lv,:);

    Mloc=zeros(6); Kloc=zeros(6);
    Ploc=zeros(3); Gxloc=zeros(3,6); Gyloc=zeros(3,6);

    for iq=1:size(qRef,1)
        xi=qRef(iq,1); eta=qRef(iq,2);
        [N,dN,Lam]=p2p1_shapes_full(xi,eta);
        [~,J]=exact_element_map(Xv,xi,eta, ...
            triCylLocalEdge(k),xc,R);

        dj=det(J);
        minDetJ=min(minDetJ,dj);
        if ~(isfinite(dj) && dj>0)
            error('Nonpositive refined curved Jacobian.');
        end

        grad=dN/J;
        fac=wRef(iq)*dj;

        areaCurved=areaCurved+fac;
        Mloc=Mloc+fac*(N*N.');
        Kloc=Kloc+fac*(grad*grad.');
        Ploc=Ploc+fac*(Lam*Lam.');
        Gxloc=Gxloc+fac*(Lam*grad(:,1).');
        Gyloc=Gyloc+fac*(Lam*grad(:,2).');
    end

    [rr,cc]=ndgrid(lu,lu);
    ids=cM+(1:36);
    IM(ids)=rr(:); JM(ids)=cc(:);
    VM(ids)=Mloc(:); VK(ids)=Kloc(:);
    cM=cM+36;

    [rr,cc]=ndgrid(lv,lv);
    ids=cP+(1:9);
    IP(ids)=rr(:); JP(ids)=cc(:); VP(ids)=Ploc(:);
    cP=cP+9;

    [rr,cc]=ndgrid(lv,lu);
    ids=cG+(1:18);
    IG(ids)=rr(:); JG(ids)=cc(:);
    VGx(ids)=Gxloc(:); VGy(ids)=Gyloc(:);
    cG=cG+18;
end

M2=sparse(IM,JM,VM,nP2,nP2);
K2=sparse(IM,JM,VK,nP2,nP2);
Mp=sparse(IP,JP,VP,nV,nV);
Gx=sparse(IG,JG,VGx,nV,nP2);
Gy=sparse(IG,JG,VGy,nV,nP2);
G=[Gx,Gy];

Mv=blkdiag(M2,M2);
Kv=blkdiag(K2,K2);

areaExact=geom.exact_area;
areaP1=triangle_area_sum(P,T);

areaP1RelDefect=abs(areaP1-areaExact)/areaExact;
areaP2RelDefect=abs(areaCurved-areaExact)/areaExact;

massSymDef=norm(M2-M2.','fro')/max(1,norm(M2,'fro'));
stiffSymDef=norm(K2-K2.','fro')/max(1,norm(K2,'fro'));
pressMassSymDef=norm(Mp-Mp.','fro')/max(1,norm(Mp,'fro'));

[~,pM]=chol(M2);
[~,pP]=chol(Mp);

essentialScalar=unique([ ...
    B.inlet.p2_nodes(:);B.wall.p2_nodes(:);B.cylinder.p2_nodes(:)]);
freeScalar=setdiff((1:nP2).',essentialScalar);

[~,pK]=chol(K2(freeScalar,freeScalar));

freeVelocity=[freeScalar;nP2+freeScalar];
rankG=sprank(G(:,freeVelocity));

if pM~=0 || pP~=0 || pK~=0
    error('Refined FE SPD audit failed.');
end
if rankG<nV-1
    error('Refined divergence structural rank failed.');
end

minAngle=triangle_min_angle_deg(P,T);

M.geometry=geom;

M.mesh.P=P;
M.mesh.T=T;
M.mesh.E=E;
M.mesh.edge_id=edgeId;
M.mesh.boundary_edge_id=boundaryEdgeId;

M.th.P2=P2;
M.th.T6=T6;
M.th.n_velocity_scalar=nP2;
M.th.n_velocity=2*nP2;
M.th.n_pressure=nV;

M.boundary=B;

M.bc.baseflow_essential_scalar=essentialScalar;
M.bc.baseflow_free_scalar=freeScalar;
M.bc.baseflow_free_velocity=freeVelocity;
M.bc.outlet_type='natural stress / do-nothing';

M.fe.M2=M2;
M.fe.K2=K2;
M.fe.Mp=Mp;
M.fe.Gx=Gx;
M.fe.Gy=Gy;
M.fe.G=G;
M.fe.Mv=Mv;
M.fe.Kv=Kv;

M.audit.area_exact=areaExact;
M.audit.area_p1=areaP1;
M.audit.area_exact_map_quadrature=areaCurved;
M.audit.area_p1_relative_defect=areaP1RelDefect;
M.audit.area_p2_relative_defect=areaP2RelDefect;
M.audit.circle_node_defect=circleNodeDefect;
M.audit.boundary_length_defect=boundaryLengthDefect;
M.audit.min_curved_detJ=minDetJ;
M.audit.min_triangle_angle_deg=minAngle;
M.audit.mass_symmetry_defect=massSymDef;
M.audit.stiffness_symmetry_defect=stiffSymDef;
M.audit.pressure_mass_symmetry_defect=pressMassSymDef;
M.audit.rank_G_free=rankG;

M.hierarchy.level=level;
M.hierarchy.note='locally refined exact-circle cylinder-wake mesh';
end

% =========================================================================
% Reference P2/P1 interpolation
% =========================================================================
function [Ps,Tp,D]=build_reference_TH_interpolation(M0,M1,parentTri,refInfo)

nV0=size(M0.mesh.P,1);
nV1=size(M1.mesh.P,1);
nP20=M0.th.n_velocity_scalar;
nP21=M1.th.n_velocity_scalar;

parentEdge=refInfo.vertex_parent_edge;

% P1 pressure interpolation.
ii=zeros(nV1*2,1); jj=zeros(nV1*2,1); vv=zeros(nV1*2,1);
c=0;

for v=1:nV1
    if v<=nV0
        c=c+1; ii(c)=v; jj(c)=v; vv(c)=1;
    else
        ab=parentEdge(v,:);
        if any(ab==0), error('Missing parent edge for new vertex.'); end
        c=c+1; ii(c)=v; jj(c)=ab(1); vv(c)=0.5;
        c=c+1; ii(c)=v; jj(c)=ab(2); vv(c)=0.5;
    end
end
Tp=sparse(ii(1:c),jj(1:c),vv(1:c),nV1,nV0);

% Incident fine triangle for vertices and fine edges.
firstTriV=zeros(nV1,1);
for t=1:size(M1.mesh.T,1)
    for a=M1.mesh.T(t,:)
        if firstTriV(a)==0, firstTriV(a)=t; end
    end
end

nE1=size(M1.mesh.E,1);
firstTriE=zeros(nE1,1);
for t=1:size(M1.mesh.T,1)
    for e=M1.mesh.edge_id(t,:)
        if firstTriE(e)==0, firstTriE(e)=t; end
    end
end

% Each fine P2 row has at most six coarse P2 entries.
I=zeros(6*nP21,1);
J=zeros(6*nP21,1);
S=zeros(6*nP21,1);
c=0;

for node=1:nP21
    if node<=nV1
        tf=firstTriV(node);
        pc=parentTri(tf);
        lam=vertex_bary_in_parent(node,pc,M0.mesh.T,nV0,parentEdge);
    else
        ef=node-nV1;
        tf=firstTriE(ef);
        pc=parentTri(tf);
        ab=M1.mesh.E(ef,:);
        la=vertex_bary_in_parent(ab(1),pc,M0.mesh.T,nV0,parentEdge);
        lb=vertex_bary_in_parent(ab(2),pc,M0.mesh.T,nV0,parentEdge);
        lam=0.5*(la+lb);
    end

    N=p2_from_bary(lam);
    cols=M0.th.T6(pc,:);

    ids=c+(1:6);
    I(ids)=node;
    J(ids)=cols;
    S(ids)=N(:);
    c=c+6;
end

Ps=sparse(I,J,S,nP21,nP20);

% Partition of unity.
pu=max(abs(full(sum(Ps,2))-1));

% Old P1 injection.
p1def=0;
for j=1:nV0
    row=Tp(j,:);
    e=sparse(1,j,1,1,nV0);
    p1def=max(p1def,norm(row-e,1));
end

% Old P2 nodes all still exist either as fine vertices (when their coarse
% edge was bisected) or as the midpoint node of an unbisected fine edge.
p2def=0;

for j=1:nP20
    if j<=nV0
        rowId=j;
    else
        e0=j-nV0;
        if refInfo.edge_new_vertex(e0)~=0
            rowId=refInfo.edge_new_vertex(e0);
        else
            ab=M0.mesh.E(e0,:);
            ef=find_edge_id(M1.mesh.E,ab(1),ab(2));
            if isempty(ef)
                error('Unrefined old edge not found on T1.');
            end
            rowId=nV1+ef;
        end
    end

    row=Ps(rowId,:);
    ej=sparse(1,j,1,1,nP20);
    p2def=max(p2def,norm(row-ej,1));
end

D.old_p1_node_defect=p1def;
D.old_p2_node_defect=p2def;
D.partition_unity_defect=pu;
end

function lam=vertex_bary_in_parent(v,pc,T0,nV0,parentEdge)

tri=T0(pc,:);
lam=zeros(3,1);

if v<=nV0
    j=find(tri==v,1);
    if isempty(j)
        error('Old fine vertex does not belong to selected coarse parent.');
    end
    lam(j)=1;
else
    ab=parentEdge(v,:);
    ja=find(tri==ab(1),1);
    jb=find(tri==ab(2),1);
    if isempty(ja) || isempty(jb)
        error('New edge vertex is not on selected coarse parent.');
    end
    lam(ja)=0.5;
    lam(jb)=0.5;
end
end

function N=p2_from_bary(lam)
l1=lam(1); l2=lam(2); l3=lam(3);
N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];
end

% =========================================================================
% Velocity reduction
% =========================================================================
function Tbc=build_velocity_boundary_reduction(M)

nP2=M.th.n_velocity_scalar;
nv=2*nP2;

inletNodes=M.boundary.inlet.p2_nodes(:);
wallNodes=M.boundary.wall.p2_nodes(:);
cylNodes=M.boundary.cylinder.p2_nodes(:);

essentialNodes=unique([inletNodes;wallNodes]);

allNodes=(1:nP2).';
ordinaryFreeNodes=setdiff(allNodes,[essentialNodes;cylNodes]);

nOrd=numel(ordinaryFreeNodes);
nCyl=numel(cylNodes);
nred=2*nOrd+nCyl;

ii=zeros(2*nOrd+2*nCyl,1);
jj=zeros(2*nOrd+2*nCyl,1);
vv=zeros(2*nOrd+2*nCyl,1);

c=0; col=0;
for q=1:nOrd
    node=ordinaryFreeNodes(q);

    col=col+1; c=c+1;
    ii(c)=node; jj(c)=col; vv(c)=1;

    col=col+1; c=c+1;
    ii(c)=nP2+node; jj(c)=col; vv(c)=1;
end

xc=M.geometry.xc;
R=M.geometry.R;
P2=M.th.P2;

for q=1:nCyl
    node=cylNodes(q);
    rr=P2(node,:)-xc;
    nr=norm(rr);
    if abs(nr-R)>1e-10
        error('Fine cylinder P2 node is not on the exact circle.');
    end
    nvec=rr/nr;
    tvec=[-nvec(2),nvec(1)];

    col=col+1;
    c=c+1; ii(c)=node; jj(c)=col; vv(c)=tvec(1);
    c=c+1; ii(c)=nP2+node; jj(c)=col; vv(c)=tvec(2);
end

Tbc=sparse(ii(1:c),jj(1:c),vv(1:c),nv,nred);

orthDef=norm(Tbc.'*Tbc-speye(nred),'fro')/max(1,sqrt(nred));
if orthDef>2e-12
    error('Fine reduced basis is not Euclidean-orthonormal.');
end
end

% =========================================================================
% Thin-block transfer by full interpolation + X projection
% =========================================================================
function [X1,projDef,rawNormal,projNormal]=transfer_block( ...
    X0,Tbc0,Jvec,Tbc1,Mv1,Fmass,M1)

Uraw=Jvec*(Tbc0*X0);
rhs=Tbc1'*(Mv1*Uraw);
X1=Fmass\rhs;
Uproj=Tbc1*X1;

num=block_mass_norm(Uraw-Uproj,Mv1);
den=max(block_mass_norm(Uraw,Mv1),eps);
projDef=num/den;

if nargout>=3
    rawNormal=cylinder_normal_defect(Uraw,M1);
    projNormal=cylinder_normal_defect(Uproj,M1);
end
end

function d=cylinder_normal_defect(U,M)

nP2=M.th.n_velocity_scalar;
nodes=M.boundary.cylinder.p2_nodes(:);
xc=M.geometry.xc;
P2=M.th.P2;

num=0; den=0;

for j=1:numel(nodes)
    node=nodes(j);
    rr=P2(node,:)-xc;
    nvec=rr/norm(rr);

    ux=U(node,:);
    uy=U(nP2+node,:);
    nd=nvec(1)*ux+nvec(2)*uy;

    num=num+sum(abs(nd).^2);
    den=den+sum(abs(ux).^2+abs(uy).^2);
end

d=sqrt(num/max(den,eps));
end

function n=block_mass_norm(X,M)
n=sqrt(max(real(trace(X'*(M*X))),0));
end

function n=xnorm(x,M)
n=sqrt(max(real(x'*(M*x)),0));
end

% =========================================================================
% Geometry / FE helpers
% =========================================================================
function tf=is_cylinder_edge(P,E,xc,R)
r1=sqrt(sum((P(E(:,1),:)-xc).^2,2));
r2=sqrt(sum((P(E(:,2),:)-xc).^2,2));
tf=abs(r1-R)<2e-10 & abs(r2-R)<2e-10;
end

function nodes=boundary_p2_nodes(edgeIds,E,nV)
if isempty(edgeIds)
    nodes=zeros(0,1);
else
    nodes=unique([E(edgeIds,1);E(edgeIds,2);nV+edgeIds(:)]);
end
end

function ell=straight_boundary_length(P,edges)
if isempty(edges), ell=0; return; end
d=P(edges(:,2),:)-P(edges(:,1),:);
ell=sum(sqrt(sum(d.^2,2)));
end

function ell=cylinder_arc_length(P,edges,xc,R)
ell=0;
for k=1:size(edges,1)
    a=(P(edges(k,1),:)-xc)/R;
    b=(P(edges(k,2),:)-xc)/R;
    th=abs(atan2(a(1)*b(2)-a(2)*b(1),dot(a,b)));
    ell=ell+R*th;
end
end

function A=triangle_area_sum(P,T)
A=0;
for k=1:size(T,1)
    a=P(T(k,1),:);
    b=P(T(k,2),:);
    c=P(T(k,3),:);
    A=A+0.5*abs(cross2(b-a,c-a));
end
end

function amin=triangle_min_angle_deg(P,T)
amin=Inf;
for k=1:size(T,1)
    X=P(T(k,:),:);
    for j=1:3
        a=X(mod(j,3)+1,:)-X(j,:);
        b=X(mod(j+1,3)+1,:)-X(j,:);
        cs=dot(a,b)/(norm(a)*norm(b));
        cs=max(-1,min(1,cs));
        amin=min(amin,acosd(cs));
    end
end
end

function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1; b=2; c=3;
    case 2
        a=2; b=3; c=1;
    case 3
        a=3; b=1; c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);
if s<=0
    error('Exact circle map evaluated at opposite vertex.');
end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2,2);
for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

function [N,dN]=p2p1_shapes(xi,eta)
[N,dN,~]=p2p1_shapes_full(xi,eta);
end

function [N,dN,Lam]=p2p1_shapes_full(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1);
     4*l2-1,     0;
        0,       4*l3-1;
     4*(l1-l2), -4*l2;
     4*l3,       4*l2;
    -4*l3,       4*(l1-l3)];
end

function [Q,W]=duffy_gauss_rule_6()

x=[ ...
    -0.9324695142031521
    -0.6612093864662645
    -0.2386191860831969
     0.2386191860831969
     0.6612093864662645
     0.9324695142031521];

w=[ ...
     0.1713244923791704
     0.3607615730481386
     0.4679139345726910
     0.4679139345726910
     0.3607615730481386
     0.1713244923791704];

a=(x+1)/2;
wa=w/2;

Q=zeros(36,2);
W=zeros(36,1);

k=0;
for i=1:6
    for j=1:6
        k=k+1;
        Q(k,1)=a(i);
        Q(k,2)=(1-a(i))*a(j);
        W(k)=wa(i)*wa(j)*(1-a(i));
    end
end
end

function e=find_edge_id(E,a,b)
ab=sort([a,b]);
e=find(E(:,1)==ab(1) & E(:,2)==ab(2),1,'first');
end

function z=cross2(a,b)
z=a(1)*b(2)-a(2)*b(1);
end

function s=password(tf)
if tf, s='PASS'; else, s='criterion not satisfied'; end
end


==> anc/Example_CylinderWake/src/cylwake_adapt_step02b_Re50_newton_child.m <==
function BF = cylwake_adapt_step02b_Re50_newton_child(CH0c)
%CYLWAKE_ADAPT_STEP02B_RE50_NEWTON_CHILD
% Newton-correct the transferred stationary Re=50 base flow on the
% TEMPORARY uniform estimator child T0^+.
%
% This is the first actual PDE solve on the two-grid child.
%
% INPUT
% -----
% CH0c : certified output of
%   cylwake_adapt_step02a_certify_uniform_child
%
% OUTPUT
% ------
% BF : accepted Re=50 child base flow together with the stationary linear
%      operators and the final Oseen convection Jacobian needed by the next
%      child system-node / estimator step.
%
% HARD RULES
% ----------
% * Re is fixed at 50.
% * NO new Re continuation.
% * The transferred Re=50 flow is only the Newton initial guess.
% * Same exact-circle map, Poiseuille inlet, wall no-slip,
%   cylinder impermeability + Navier/Robin tangential law,
%   natural outlet.
% * No NK step, no Penzl, no LR-ADI, no feedback update here.
%
% Usage:
%   BF = cylwake_adapt_step02b_Re50_newton_child(CH0c);

if nargin<1 || isempty(CH0c)
    error('Usage: BF = cylwake_adapt_step02b_Re50_newton_child(CH0c);');
end
if ~isfield(CH0c,'audit') || ~CH0c.audit.pass
    error(['The uniform estimator child has not passed A2A-CERT. Run\n' ...
           '  CH0c = cylwake_adapt_step02a_certify_uniform_child(CH0,G1s,SN);\n' ...
           'first.']);
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPT A2B: Re=50 NEWTON ON UNIFORM CHILD\n');
fprintf('============================================================\n');
fprintf('role                             : estimator child T0^+\n');
fprintf('Re                               : 50 (fixed)\n');
fprintf('Re continuation                  : NO\n');
fprintf('initial guess                    : transferred coarse Re=50 flow\n');
fprintf('new NK step                      : NO\n');
fprintf('Penzl / LR-ADI                   : NO / NO\n');
fprintf('spatial discretization T1                    : NOT CREATED HERE\n');

M    = CH0c.backbone;
Tbc  = CH0c.bc.T_velocity;
uD   = CH0c.bc.u_lift;
G    = M.fe.G;
Mp   = M.fe.Mp;

P    = M.mesh.P;
T    = M.mesh.T;
E    = M.mesh.E;
eid  = M.mesh.edge_id;
P2   = M.th.P2;
T6   = M.th.T6;

nP2  = M.th.n_velocity_scalar;
np   = M.th.n_pressure;
nred = size(Tbc,2);

xc = M.geometry.xc;
R  = M.geometry.R;
D  = M.geometry.D;
H  = M.geometry.H;

Umean = 1.0;
Re = 50.0;
slipLength = D/50;
nu = Umean*D/Re;
betaR = nu/slipLength;

if abs(CH0c.baseflow_start.Re-Re)>1e-12
    error('Stored child Newton start is not at Re=50.');
end

fprintf('velocity / pressure unknowns     : %d / %d\n',nred,np);
fprintf('nu                               : %.12e\n',nu);
fprintf('slip length / D                  : %.12e\n',slipLength/D);
fprintf('Robin friction beta_R            : %.12e\n',betaR);

%% ------------------------------------------------------------------------
% Exact curved geometry context.
% -------------------------------------------------------------------------
fprintf('\n--- GEOMETRY CONTEXT ----------------------------------------\n');
isCylEdge=false(size(E,1),1);
isCylEdge(M.boundary.cylinder.edge_id)=true;
triCyl=isCylEdge(eid);

if any(sum(triCyl,2)>1)
    error('A child triangle has more than one cylinder boundary edge.');
end

triCylLocalEdge=zeros(size(T,1),1);
for k=1:size(T,1)
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j), triCylLocalEdge(k)=j; end
end

ctx.P=P;
ctx.T=T;
ctx.T6=T6;
ctx.nP2=nP2;
ctx.xc=xc;
ctx.R=R;
ctx.triCylLocalEdge=triCylLocalEdge;
[ctx.qRef,ctx.wRef]=duffy_gauss_rule_6();

fprintf('triangles                        : %d\n',size(T,1));
fprintf('curved cylinder triangles        : %d\n',nnz(triCylLocalEdge));

%% ------------------------------------------------------------------------
% Assemble stationary linear part fresh on the child.
% -------------------------------------------------------------------------
fprintf('\n--- CHILD STATIONARY LINEAR OPERATORS ----------------------\n');

tt=tic;
fprintf('assembling 2*D(u):D(v) form ...\n');
Asym=assemble_symmetric_gradient(ctx);
fprintf('symmetric-gradient assembly      : %.2f s\n',toc(tt));

tt=tic;
fprintf('assembling exact Robin trace form ...\n');
Rb=assemble_cylinder_tangent_mass(M);
fprintf('Robin trace assembly             : %.2f s\n',toc(tt));

Alinear=nu*Asym+betaR*Rb;

symA=norm(Asym-Asym.','fro')/max(1,norm(Asym,'fro'));
symRb=norm(Rb-Rb.','fro')/max(1,norm(Rb,'fro'));

fprintf('symmetric-gradient defect        : %.3e\n',symA);
fprintf('Robin symmetry defect            : %.3e\n',symRb);

if max(symA,symRb)>2e-12
    error('Child stationary linear-form symmetry audit failed.');
end

%% ------------------------------------------------------------------------
% Transferred Re=50 Newton start.
% -------------------------------------------------------------------------
fprintf('\n--- TRANSFERRED Re=50 NEWTON START -------------------------\n');

u=CH0c.baseflow_start.u;
p=CH0c.baseflow_start.p;
z=CH0c.baseflow_start.z_reduced;

uConsistency=norm(u-(uD+Tbc*z))/max(1,norm(u));

[rN0,~]=convection_terms(u,ctx,false);
rMom0=Tbc.'*(Alinear*u+rN0-G.'*p);
rDiv0=G*u;
res0=norm([rMom0;rDiv0]);

fprintf('u = uD + Tbc*z consistency       : %.3e\n',uConsistency);
fprintf('initial nonlinear residual       : %.6e\n',res0);

if uConsistency>5e-11
    error('Stored fine Newton start is internally inconsistent.');
end
if ~isfinite(res0)
    error('Initial fine nonlinear residual is not finite.');
end

%% ------------------------------------------------------------------------
% Newton at fixed Re=50.
% -------------------------------------------------------------------------
fprintf('\n--- FIXED-Re NEWTON CORRECTION -----------------------------\n');

maxNewton=12;
tolAbs=5e-10;
armijo=1e-4;
minLineStep=2^-12;

resHist=nan(maxNewton+1,1);
stepHist=nan(maxNewton,1);
solveTime=nan(maxNewton,1);
assemblyTime=nan(maxNewton+1,1);

converged=false;
newtonIts=NaN;

for it=0:maxNewton
    ta=tic;
    [rN,JN]=convection_terms(u,ctx,true);
    assemblyTime(it+1)=toc(ta);

    rMom=Tbc.'*(Alinear*u+rN-G.'*p);
    rDiv=G*u;
    res=norm([rMom;rDiv]);
    resHist(it+1)=res;

    fprintf('Newton %2d : residual %.6e   conv/J %.2f s\n', ...
        it,res,assemblyTime(it+1));

    if ~isfinite(res)
        error('Newton residual became non-finite.');
    end

    if res<=tolAbs
        converged=true;
        newtonIts=it;
        break;
    end

    if it==maxNewton
        break;
    end

    fprintf('           forming reduced saddle Jacobian ...\n');
    ts=tic;

    J11=Tbc.'*(Alinear+JN)*Tbc;
    J12=-Tbc.'*G.';
    J21=G*Tbc;
    Jsys=[J11,J12;J21,sparse(np,np)];

    fprintf('           sparse solve (%d x %d) ...\n', ...
        size(Jsys,1),size(Jsys,2));

    delta=-Jsys\[rMom;rDiv];
    solveTime(it+1)=toc(ts);

    fprintf('           Jacobian+solve %.2f s\n',solveTime(it+1));

    if any(~isfinite(delta))
        error('Newton correction contains non-finite entries.');
    end

    dz=delta(1:nred);
    dp=delta(nred+1:end);

    step=1.0;
    accepted=false;

    while step>=minLineStep
        zTry=z+step*dz;
        pTry=p+step*dp;
        uTry=uD+Tbc*zTry;

        [rNTry,~]=convection_terms(uTry,ctx,false);
        rMomTry=Tbc.'*(Alinear*uTry+rNTry-G.'*pTry);
        rDivTry=G*uTry;
        resTry=norm([rMomTry;rDivTry]);

        if isfinite(resTry) && resTry<=(1-armijo*step)*res
            accepted=true;
            break;
        end

        step=0.5*step;
    end

    if ~accepted
        error('Fine Re=50 Newton line search failed at iteration %d.',it);
    end

    stepHist(it+1)=step;
    fprintf('           accepted line step %.6f, trial residual %.6e\n', ...
        step,resTry);

    z=zTry;
    p=pTry;
    u=uTry;
end

if ~converged
    error('Fine Re=50 Newton did not converge within %d iterations.',maxNewton);
end

resHist=resHist(1:newtonIts+1);
stepHist=stepHist(1:newtonIts);
solveTime=solveTime(1:newtonIts);
assemblyTime=assemblyTime(1:newtonIts+1);

%% ------------------------------------------------------------------------
% Final physical/discrete audits.
% -------------------------------------------------------------------------
fprintf('\n--- FINE Re=50 BASE-FLOW AUDITS ----------------------------\n');

[rNf,Jconv]=convection_terms(u,ctx,true);
rMomF=Tbc.'*(Alinear*u+rNf-G.'*p);
rDivF=G*u;
finalRes=norm([rMomF;rDivF]);

A=flow_audit(M,u,p,G,Mp,Umean);

ux=u(1:nP2);
uy=u(nP2+1:end);

inletNodes=M.boundary.inlet.p2_nodes(:);
wallNodes=M.boundary.wall.p2_nodes(:);
cylNodes=M.boundary.cylinder.p2_nodes(:);

inletTarget=6*Umean*P2(inletNodes,2).*(H-P2(inletNodes,2))/(H^2);
inletDef=max(abs([ux(inletNodes)-inletTarget;uy(inletNodes)]));
wallDef=max(abs([ux(wallNodes);uy(wallNodes)]));

rn=P2(cylNodes,:)-xc;
rn=rn./sqrt(sum(rn.^2,2));
cylNormal=ux(cylNodes).*rn(:,1)+uy(cylNodes).*rn(:,2);
cylNormalDef=max(abs(cylNormal));

fprintf('Newton iterations                : %d\n',newtonIts);
fprintf('initial -> final residual        : %.6e -> %.6e\n',res0,finalRes);
fprintf('P1-projected divergence L2       : %.3e\n',A.divergence_projected_L2);
fprintf('inlet nodal BC defect            : %.3e\n',inletDef);
fprintf('wall nodal BC defect             : %.3e\n',wallDef);
fprintf('cylinder normal nodal defect     : %.3e\n',cylNormalDef);
fprintf('inflow / outflow                 : %.12e / %.12e\n',A.inflow,A.outflow);
fprintf('cylinder net flux                : %.3e\n',A.cylinder_flux);
fprintf('global flux relative defect      : %.3e\n',A.global_flux_relative_defect);
fprintf('maximum nodal speed              : %.6e\n',A.max_speed);
fprintf('pressure min / mean / max        : %.6e / %.6e / %.6e\n', ...
    A.pressure_min,A.pressure_mean,A.pressure_max);

pass = ...
    finalRes<1e-8 && ...
    A.divergence_projected_L2<1e-8 && ...
    inletDef<1e-11 && ...
    wallDef<1e-11 && ...
    cylNormalDef<1e-11 && ...
    A.global_flux_relative_defect<5e-7;

%% ------------------------------------------------------------------------
% Store the fine Oseen bulk now: this is a natural by-product of the final
% Newton Jacobian.  No ports, policy Schur or spectral work is done yet.
% -------------------------------------------------------------------------
fprintf('\n--- STORED CHILD OSEEN BULK --------------------------------\n');

Lfull=Alinear+Jconv;
Lred=Tbc.'*Lfull*Tbc;
Mred=CH0c.reduced.M;
Gred=CH0c.reduced.G;

fprintf('reduced Oseen dimension          : %d\n',size(Lred,1));
fprintf('pressure dimension               : %d\n',size(Gred,1));
fprintf('ports / Gamma_1 Schur built       : NO (NEXT STEP)\n');
fprintf('large closed-loop generator      : NOT FORMED\n');

fprintf('\n--- ADAPT A2B DECISION --------------------------------------\n');
fprintf('fixed Re=50 Newton convergence   : %s\n',password(finalRes<1e-8));
fprintf('divergence / flux audits         : %s\n', ...
    password(A.divergence_projected_L2<1e-8 && ...
             A.global_flux_relative_defect<5e-7));
fprintf('strong boundary constraints      : %s\n', ...
    password(max([inletDef,wallDef,cylNormalDef])<1e-11));

if pass
    fprintf('ADAPT A2B                        : PASS\n');
    fprintf('CHILD Re=50 BASE FLOW            : fixed\n');
    fprintf('NEXT                             : child ports + total Gamma_1 graph-Schur\n');
else
    fprintf('ADAPT A2B                        : criterion not satisfied\n');
    fprintf('CHILD Re=50 BASE FLOW            : NOT YET fixed\n');
end
fprintf('============================================================\n\n');

%% ------------------------------------------------------------------------
% Pack and save.
% -------------------------------------------------------------------------
BF.child=CH0c;
BF.parameters.Re=Re;
BF.parameters.Umean=Umean;
BF.parameters.nu=nu;
BF.parameters.slip_length=slipLength;
BF.parameters.robin_friction=betaR;

BF.operators.Asym=Asym;
BF.operators.Robin_tangent=Rb;
BF.operators.Alinear=Alinear;
BF.operators.Jconv=Jconv;
BF.operators.L_full=Lfull;
BF.operators.L_reduced=Lred;
BF.operators.M_reduced=Mred;
BF.operators.G_reduced=Gred;

BF.flow.u=u;
BF.flow.p=p;
BF.flow.z_reduced=z;

BF.audit.initial_residual=res0;
BF.audit.newton_iterations=newtonIts;
BF.audit.residual_history=resHist;
BF.audit.line_step_history=stepHist;
BF.audit.convection_assembly_time=assemblyTime;
BF.audit.jacobian_solve_time=solveTime;
BF.audit.final_residual=finalRes;
BF.audit.divergence_projected_L2=A.divergence_projected_L2;
BF.audit.inlet_bc_defect=inletDef;
BF.audit.wall_bc_defect=wallDef;
BF.audit.cylinder_normal_node_defect=cylNormalDef;
BF.audit.inflow=A.inflow;
BF.audit.outflow=A.outflow;
BF.audit.cylinder_flux=A.cylinder_flux;
BF.audit.global_flux_relative_defect=A.global_flux_relative_defect;
BF.audit.max_speed=A.max_speed;
BF.audit.pressure_min=A.pressure_min;
BF.audit.pressure_mean=A.pressure_mean;
BF.audit.pressure_max=A.pressure_max;
BF.audit.pass=pass;

BF.provenance.Re_fixed=true;
BF.provenance.Re_continuation_used=false;
BF.provenance.estimator_child_only=true;
BF.provenance.production_T1=false;
BF.provenance.NK_step_computed=false;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir, ...
    'cylwake_adapt_step02b_Re50_newton_child.mat');
save(saveFile,'BF','-v7.3');
BF.saved_file=saveFile;

fprintf('saved fine Re=50 child flow      : %s\n',saveFile);

end

% =========================================================================
% Stationary operators
% =========================================================================
function A=assemble_symmetric_gradient(ctx)

nT=size(ctx.T,1);
nP2=ctx.nP2;
nv=2*nP2;

I=zeros(144*nT,1);
J=I;
V=I;
c=0;

for k=1:nT
    Xv=ctx.P(ctx.T(k,:),:);
    lu=ctx.T6(k,:);
    Aloc=zeros(12);

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1);
        eta=ctx.qRef(iq,2);
        wt=ctx.wRef(iq);

        [~,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ=det(Jmap);
        if detJ<=0,error('Non-positive Jacobian in viscous assembly.');end

        g=dN/Jmap;
        fac=wt*detJ;

        Axx=2*(g(:,1)*g(:,1).')+g(:,2)*g(:,2).';
        Axy=g(:,2)*g(:,1).';
        Ayx=g(:,1)*g(:,2).';
        Ayy=g(:,1)*g(:,1).'+2*(g(:,2)*g(:,2).');

        Aloc=Aloc+fac*[Axx,Axy;Ayx,Ayy];
    end

    dofs=[lu(:);nP2+lu(:)];
    [rr,cc]=ndgrid(dofs,dofs);
    ids=c+(1:144);

    I(ids)=rr(:);
    J(ids)=cc(:);
    V(ids)=Aloc(:);
    c=c+144;
end

A=sparse(I,J,V,nv,nv);
end

function Rb=assemble_cylinder_tangent_mass(M)

P=M.mesh.P;
E=M.mesh.E;
nV=size(P,1);
nP2=M.th.n_velocity_scalar;
nv=2*nP2;

[xg,wg]=gauss_legendre_01(12);

edgeIds=M.boundary.cylinder.edge_id(:);
I=zeros(36*numel(edgeIds),1);
J=I;
V=I;
c=0;

for kk=1:numel(edgeIds)
    e=edgeIds(kk);

    a=E(e,1);
    b=E(e,2);
    mid=nV+e;
    nodes=[a,b,mid];

    ua=(P(a,:)-M.geometry.xc)/M.geometry.R;
    ub=(P(b,:)-M.geometry.xc)/M.geometry.R;

    tha=atan2(ua(2),ua(1));
    thb=atan2(ub(2),ub(1));
    delta=atan2(sin(thb-tha),cos(thb-tha));

    Rloc=zeros(6);

    for iq=1:numel(xg)
        t=xg(iq);
        phi=edge_p2_shapes(t);
        th=tha+delta*t;

        tang=[-sin(th),cos(th)];
        B=[phi(:)*tang(1);phi(:)*tang(2)];

        ds=wg(iq)*M.geometry.R*abs(delta);
        Rloc=Rloc+ds*(B*B.');
    end

    dofs=[nodes(:);nP2+nodes(:)];
    [rr,cc]=ndgrid(dofs,dofs);
    ids=c+(1:36);

    I(ids)=rr(:);
    J(ids)=cc(:);
    V(ids)=Rloc(:);
    c=c+36;
end

Rb=sparse(I,J,V,nv,nv);
end

% =========================================================================
% Convection and Jacobian
% =========================================================================
function [rN,JN]=convection_terms(u,ctx,wantJac)

T=ctx.T;
T6=ctx.T6;
nT=size(T,1);
nP2=ctx.nP2;
nv=2*nP2;

ux=u(1:nP2);
uy=u(nP2+1:end);

rN=zeros(nv,1);

if wantJac
    nn=144*nT;
    I=zeros(nn,1);
    J=zeros(nn,1);
    V=zeros(nn,1);
    c=0;
else
    JN=[];
end

for k=1:nT
    Xv=ctx.P(T(k,:),:);
    lu=T6(k,:);

    uxl=ux(lu);
    uyl=uy(lu);

    rx=zeros(6,1);
    ry=zeros(6,1);

    if wantJac
        Jxx=zeros(6);
        Jxy=zeros(6);
        Jyx=zeros(6);
        Jyy=zeros(6);
    end

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1);
        eta=ctx.qRef(iq,2);
        wt=ctx.wRef(iq);

        [N,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ=det(Jmap);
        if detJ<=0,error('Non-positive Jacobian in convection assembly.');end

        g=dN/Jmap;
        fac=wt*detJ;

        uxq=N.'*uxl;
        uyq=N.'*uyl;

        gux=g.'*uxl;
        guy=g.'*uyl;

        advUx=uxq*gux(1)+uyq*gux(2);
        advUy=uxq*guy(1)+uyq*guy(2);

        rx=rx+fac*N*advUx;
        ry=ry+fac*N*advUy;

        if wantJac
            advBasis=uxq*g(:,1).'+uyq*g(:,2).';

            Jxx=Jxx+fac*N*(gux(1)*N.'+advBasis);
            Jxy=Jxy+fac*N*(gux(2)*N.');
            Jyx=Jyx+fac*N*(guy(1)*N.');
            Jyy=Jyy+fac*N*(guy(2)*N.'+advBasis);
        end
    end

    rN(lu)=rN(lu)+rx;
    rN(nP2+lu)=rN(nP2+lu)+ry;

    if wantJac
        Jloc=[Jxx,Jxy;Jyx,Jyy];
        dofs=[lu(:);nP2+lu(:)];

        [rr,cc]=ndgrid(dofs,dofs);
        ids=c+(1:144);

        I(ids)=rr(:);
        J(ids)=cc(:);
        V(ids)=Jloc(:);
        c=c+144;
    end
end

if wantJac
    JN=sparse(I,J,V,nv,nv);
end
end

% =========================================================================
% Audits
% =========================================================================
function A=flow_audit(M,u,p,G,Mp,Umean)

nP2=M.th.n_velocity_scalar;
np=M.th.n_pressure;

rDiv=G*u;
dproj=Mp\rDiv;
A.divergence_projected_L2=sqrt(max(0,real(rDiv.'*dproj)));

ux=u(1:nP2);
uy=u(nP2+1:end);
A.max_speed=max(sqrt(ux.^2+uy.^2));

fluxIn=straight_boundary_flux(M,u,M.boundary.inlet.edge_id,[-1,0]);
fluxOut=straight_boundary_flux(M,u,M.boundary.outlet.edge_id,[1,0]);
fluxCyl=cylinder_boundary_flux(M,u);

Qin=-fluxIn;
Qout=fluxOut;
netFlux=fluxIn+fluxOut+fluxCyl;
fluxScale=max([abs(Qin),abs(Qout),Umean*M.geometry.H,1e-14]);

A.inflow=Qin;
A.outflow=Qout;
A.cylinder_flux=fluxCyl;
A.global_flux_relative_defect=abs(netFlux)/fluxScale;

one=ones(np,1);
A.pressure_mean=full(sum(Mp*p)/sum(Mp*one));
A.pressure_min=min(p);
A.pressure_max=max(p);
end

function flux=straight_boundary_flux(M,u,edgeIds,n)

nV=size(M.mesh.P,1);
nP2=M.th.n_velocity_scalar;

ux=u(1:nP2);
uy=u(nP2+1:end);

[xg,wg]=gauss_legendre_01(8);
flux=0;

for e=edgeIds(:).'
    a=M.mesh.E(e,1);
    b=M.mesh.E(e,2);
    nodes=[a,b,nV+e];

    ell=norm(M.mesh.P(b,:)-M.mesh.P(a,:));

    for iq=1:numel(xg)
        phi=edge_p2_shapes(xg(iq));
        vx=phi*ux(nodes);
        vy=phi*uy(nodes);

        flux=flux+wg(iq)*ell*(n(1)*vx+n(2)*vy);
    end
end
end

function flux=cylinder_boundary_flux(M,u)

nV=size(M.mesh.P,1);
nP2=M.th.n_velocity_scalar;

ux=u(1:nP2);
uy=u(nP2+1:end);

[xg,wg]=gauss_legendre_01(12);
flux=0;

for e=M.boundary.cylinder.edge_id(:).'
    a=M.mesh.E(e,1);
    b=M.mesh.E(e,2);
    nodes=[a,b,nV+e];

    ua=(M.mesh.P(a,:)-M.geometry.xc)/M.geometry.R;
    ub=(M.mesh.P(b,:)-M.geometry.xc)/M.geometry.R;

    tha=atan2(ua(2),ua(1));
    thb=atan2(ub(2),ub(1));
    delta=atan2(sin(thb-tha),cos(thb-tha));

    for iq=1:numel(xg)
        t=xg(iq);
        phi=edge_p2_shapes(t);
        th=tha+delta*t;

        % Outward normal of the FLUID domain points into the cylinder.
        n=-[cos(th),sin(th)];

        vx=phi*ux(nodes);
        vy=phi*uy(nodes);

        ds=wg(iq)*M.geometry.R*abs(delta);
        flux=flux+ds*(n(1)*vx+n(2)*vy);
    end
end
end

% =========================================================================
% Exact map / shapes / quadrature
% =========================================================================
function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1;b=2;c=3;
    case 2
        a=2;b=3;c=1;
    case 3
        a=3;b=1;c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);
if s<=0,error('Exact circle map evaluated at opposite vertex.');end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2);
for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

function [N,dN,Lam]=p2p1_shapes(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1);
     4*l2-1,     0;
        0,       4*l3-1;
     4*(l1-l2), -4*l2;
     4*l3,       4*l2;
    -4*l3,       4*(l1-l3)];
end

function phi=edge_p2_shapes(t)
phi=[(1-t)*(1-2*t), t*(2*t-1), 4*t*(1-t)];
end

function [Q,W]=duffy_gauss_rule_6()
[x,w]=gauss_legendre_01(6);

Q=zeros(36,2);
W=zeros(36,1);

k=0;
for i=1:6
    for j=1:6
        k=k+1;
        Q(k,1)=x(i);
        Q(k,2)=(1-x(i))*x(j);
        W(k)=w(i)*w(j)*(1-x(i));
    end
end
end

function [x,w]=gauss_legendre_01(n)

if n==1
    x=0.5;
    w=1;
    return;
end

k=(1:n-1).';
beta=k./sqrt(4*k.^2-1);

J=diag(beta,1)+diag(beta,-1);
[V,D]=eig(J);

[x0,ord]=sort(diag(D));
V=V(:,ord);
w0=2*(V(1,:).^2).';

x=(x0+1)/2;
w=w0/2;
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_adapt_step02c_child_ports_Gamma1_schur.m <==
function CS = cylwake_adapt_step02c_child_ports_Gamma1_schur(BF,G1s)
%CYLWAKE_ADAPT_STEP02C_CHILD_PORTS_GAMMA1_SCHUR
% Build and audit the fixed physical ports and the transferred TOTAL
% calibrated Gamma1 on the uniform estimator child T0^+.
%
% INPUTS
% ------
% BF   : validated fixed-Re=50 child base flow from Adapt A2B.
% G1s  : validated coarse-grid calibrated Gamma1.
%
% THIS STEP DOES
% --------------
% 1) Reassembles the same analytic unit-L2 cylinder traction actuator on
%    the fine exact-circle boundary.
% 2) Reassembles the two fixed wake-curl outputs from their transferred
%    P2 weight functions.  No output re-learning occurs.
% 3) Reconstructs the transferred TOTAL Gamma1 graph functional
%
%       v1 = Hq q + Hx x + d w,
%
%    in w=sqrt(r_u)u_phys coordinates.
% 4) Audits the scalar graph-Schur realization against the independently
%    collapsed zero-v1 descriptor
%
%       M1 = M + b_w Hq/d,
%       L1 = L + b_w Hx/d.
%
% 5) Audits primal/adjoint current-policy resolvents on the fixed spatial
%    training points that will be used by the two-grid estimator.
%
% HARD RULES
% ----------
% * Re=50 remains fixed.
% * physical input/output definitions are fixed; no closed-loop learning.
% * artificial Newton port v1 is zero for the current policy.
% * no NK update, no Penzl and no LR-ADI here.
% * no B^*P and no assembled divergence-free/closed-loop generator.
%
% Usage:
%   CS = cylwake_adapt_step02c_child_ports_Gamma1_schur(BF,G1s);

if nargin<2 || isempty(BF) || isempty(G1s)
    error(['Usage: CS = cylwake_adapt_step02c_child_ports_Gamma1_schur(' ...
           'BF,G1s);']);
end
if ~isfield(BF,'audit') || ~BF.audit.pass
    error('Adapt A2B child Re=50 base flow is not validated.');
end
if ~isfield(G1s,'audit') || ~G1s.audit.pass
    error('Coarse calibrated Gamma1 is not validated.');
end
if abs(BF.parameters.Re-50)>1e-12
    error('This production chain is fixed at Re=50.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPT A2C: CHILD PORTS + TOTAL GAMMA1 SCHUR\n');
fprintf('============================================================\n');
fprintf('role                             : estimator child T0^+\n');
fprintf('Re                               : 50 (fixed)\n');
fprintf('physical actuator                : upper_plus_lower (fixed)\n');
fprintf('wake outputs                     : q1,q2 transferred; NOT re-learned\n');
fprintf('optimization port                : w=sqrt(r_u) u_phys\n');
fprintf('current artificial port v_1      : ZERO\n');
fprintf('new NK step                      : NO\n');
fprintf('Penzl / LR-ADI                   : NO / NO\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('large closed-loop generator      : NOT FORMED\n');

CH=BF.child;
Msh=CH.backbone;
Tbc=CH.bc.T_velocity;

M=BF.operators.M_reduced;
L=BF.operators.L_reduced;
G=BF.operators.G_reduced;

nV=size(M,1);
nP=size(G,1);

rPhys=G1s.cost.r_physical;
sPort=G1s.cost.port_scale;

if abs(sPort^2-rPhys)/max(1,rPhys)>2e-12
    error('Stored optimization-port scaling is inconsistent.');
end

fprintf('velocity / pressure dofs         : %d / %d\n',nV,nP);
fprintf('physical input weight r_u        : %.12e\n',rPhys);
fprintf('sqrt(r_u)                        : %.12e\n',sPort);

%% ========================================================================
% 1. fixed analytic cylinder traction input
% ========================================================================
fprintf('\n--- fixed PHYSICAL CYLINDER INPUT --------------------------\n');

Bfull=assemble_upper_plus_lower_input(Msh);
bPhys=Tbc.'*Bfull;
bOpt=bPhys/sPort;

inputNorm=boundary_profile_l2_norm(Msh.geometry.R);

fprintf('direct profile L2 norm           : %.12e\n',inputNorm);
fprintf('||b_phys||_2                     : %.12e\n',norm(bPhys));
fprintf('||b_opt||_2                      : %.12e\n',norm(bOpt));

rng(290831,'twister');
nDualProbe=4;
inputDualDef=0;

for j=1:nDualProbe
    xr=randn(nV,1)+1i*randn(nV,1);
    xfull=Tbc*xr;

    discrete=xr'*bPhys;
    direct=direct_boundary_input_duality(xfull,Msh);

    d=abs(discrete-direct)/max([1,abs(discrete),abs(direct)]);
    inputDualDef=max(inputDualDef,d);
end

fprintf('max input boundary-duality defect: %.3e\n',inputDualDef);

%% ========================================================================
% 2. fixed transferred wake-curl outputs
% ========================================================================
fprintf('\n--- fixed TRANSFERRED WAKE-CURL OUTPUTS --------------------\n');

Qout=CH.transfer.output_q_coefficients;
if size(Qout,2)~=2
    error('Expected exactly two fixed output weight functions.');
end

Cfull=assemble_curl_output_matrix(Msh,Qout);
C=Cfull*Tbc;
ny=size(C,1);

if ny~=2
    error('Expected exactly two child performance outputs.');
end

outQuadDef=0;
for j=1:nDualProbe
    xr=randn(nV,1)+1i*randn(nV,1);
    xfull=Tbc*xr;

    assembled=C*xr;
    direct=direct_curl_outputs(xfull,Qout,Msh);

    d=norm(assembled-direct)/max([1,norm(assembled),norm(direct)]);
    outQuadDef=max(outQuadDef,d);
end

outGram=real(Qout'*(Msh.fe.M2*Qout));

fprintf('output matrix size               : %d x %d\n',size(C,1),size(C,2));
fprintf('output Gram defect from I        : %.3e\n',norm(outGram-eye(2),'fro'));
fprintf('max direct curl-output defect    : %.3e\n',outQuadDef);
fprintf('closed-loop data used            : NO\n');

%% ========================================================================
% 3. Transferred TOTAL calibrated Gamma1
% ========================================================================
fprintf('\n--- TOTAL TRANSFERRED GAMMA1 GRAPH FUNCTIONAL ---------------\n');

rq=CH.transfer.Gamma1_Rq;
rx=CH.transfer.Gamma1_Rx;
Cz=CH.transfer.Gamma1_Cz;
Cw=CH.transfer.Gamma1_Cw;

if numel(Cz)~=ny+1
    error('Transferred Gamma1 Cz has incompatible dimension.');
end

Hq=rq'*M;
Hx=rx'*M + Cz(1:ny)'*C;
dOpt=conj(Cz(end))+Cw;
dPhys=dOpt*sPort;

imagDef=max([norm(imag(Hq)),norm(imag(Hx)),abs(imag(dOpt))]) / ...
    max(1,max([norm(real(Hq)),norm(real(Hx)),abs(real(dOpt))]));

fprintf('||rq||_X                         : %.12e\n',xnorm(rq,M));
fprintf('||rx||_X                         : %.12e\n',xnorm(rx,M));
fprintf('d_opt                            : %+.12e%+.12ei\n', ...
    real(dOpt),imag(dOpt));
fprintf('d_phys                           : %+.12e%+.12ei\n', ...
    real(dPhys),imag(dPhys));
fprintf('graph imaginary defect           : %.3e\n',imagDef);

if imagDef<1e-10
    Hq=real(Hq);
    Hx=real(Hx);
    dOpt=real(dOpt);
    dPhys=real(dPhys);
end

if abs(dOpt)<1e-8
    error('Transferred total Gamma1 direct graph scalar is singular.');
end

dCoarse=G1s.Gamma1.d_optimization;
dTransferDef=abs(dOpt-dCoarse)/max([1,abs(dOpt),abs(dCoarse)]);

fprintf('coarse/fine d_opt defect         : %.3e\n',dTransferDef);

%% ========================================================================
% 4. Current zero-v1 collapsed descriptor
% ========================================================================
M1=M+bOpt*(Hq/dOpt);
L1=L+bOpt*(Hx/dOpt);

fprintf('\n--- CURRENT ZERO-v_1 COLLAPSED DESCRIPTOR -----------------\n');
fprintf('rank-one mass correction norm    : %.6e\n', ...
    norm(bOpt)*norm(Hq/dOpt));
fprintf('rank-one bulk correction norm    : %.6e\n', ...
    norm(bOpt)*norm(Hx/dOpt));
fprintf('current policy formed as         : rank-one graph collapse\n');
fprintf('closed-loop generator assembled  : NO\n');

%% ========================================================================
% 5. Globally fixed spatial training points -- DISTINCT from ADI/Penzl
%    shifts; derived ONCE from the fresh same-run T0 open-wake pole.
% ========================================================================
SPATIAL=cylwake_spatial_training_registry('get');
lambdaOpen=SPATIAL.source_lambda;
omegaOpen=SPATIAL.omega;
omegafixed=SPATIAL.omega; % backward-compatible local name
sTrain=SPATIAL.s(:);

% Independent same-run consistency check against the coarse T0 object.
lambdaCheck=G1s.homotopy.lambda(1);
omegaCheck=abs(imag(lambdaCheck));
if abs(omegaCheck-omegafixed)>1e-13*max(1,omegafixed)
    error('A2C T0 wake frequency disagrees with same-run spatial registry.');
end

fprintf('\n--- GLOBALLY fixed SPATIAL TRAINING POINTS -----------------\n');
fprintf('source wake lambda               : %+.12e%+.12ei\n', ...
    real(lambdaOpen),imag(lambdaOpen));
fprintf('online T0 spatial omega          : %.12e\n',omegafixed);
fprintf('training tied to T0 wake pole    : YES -- derived once online, then fixed\n');
fprintf('training points are Penzl shifts : NO\n');

for k=1:numel(sTrain)
    fprintf('s_spatial(%d)                    : %+.6e%+.6ei\n', ...
        k,real(sTrain(k)),imag(sTrain(k)));
end

%% ========================================================================
% 6. Scalar graph-Schur = collapsed zero-v1 descriptor
%    plus primal/adjoint duality for the CURRENT policy
% ========================================================================
fprintf('\n--- CHILD TOTAL-GAMMA1 GRAPH-SCHUR AUDIT -------------------\n');

nS=numel(sTrain);
Nval=complex(nan(nS,1));
schurStateDef=nan(nS,1);
schurWDef=nan(nS,1);
collapsedRes=nan(nS,1);
collapsedCon=nan(nS,1);
primalRes=nan(nS,1);
primalCon=nan(nS,1);
adjRes=nan(nS,ny);
transferDualDef=nan(nS,1);
transfer=complex(nan(ny,nS));

% Deterministic forcing probes, one per spatial training point.
rng(290832,'twister');
Fprobe=randn(nV,nS)+1i*randn(nV,nS);
for k=1:nS
    Fprobe(:,k)=Fprobe(:,k)/max(xnorm(Fprobe(:,k),M),eps);
end

for k=1:nS
    s=sTrain(k);

    K0=[s*M+L, -G.';
        G,       sparse(nP,nP)];
    D0=decomposition(K0,'lu');

    % Unit optimization-port lift of the OPEN/base child node.
    gi=D0\[bOpt;zeros(nP,1)];
    gx=gi(1:nV);

    Nval(k)=Hq*(s*gx)+Hx*gx+dOpt;

    f=Fprobe(:,k);

    % Base zero-input forced state.
    sr=D0\[M*f;zeros(nP,1)];
    x0=sr(1:nV);
    p0=sr(nV+1:end);
    q0=s*x0-f;

    psi=Hq*q0+Hx*x0;
    wSchur=-psi/Nval(k);

    xSchur=x0+gx*wSchur;

    % Independently collapsed zero-v1 descriptor.
    K1=[s*M1+L1, -G.';
        G,         sparse(nP,nP)];
    D1=decomposition(K1,'lu');

    cs=D1\[M1*f;zeros(nP,1)];
    xc=cs(1:nV);
    pc=cs(nV+1:end);
    qc=s*xc-f;
    wc=-(Hq*qc+Hx*xc)/dOpt;

    schurStateDef(k)=xnorm(xSchur-xc,M) / ...
        max([1,xnorm(xSchur,M),xnorm(xc,M)]);
    schurWDef(k)=abs(wSchur-wc)/max([1,abs(wSchur),abs(wc)]);

    rr=(s*M1+L1)*xc-G.'*pc-M1*f;
    collapsedRes(k)=norm(rr)/ ...
        max(norm((s*M1+L1)*xc)+norm(G.'*pc)+norm(M1*f),eps);
    collapsedCon(k)=norm(G*xc)/max(norm(xc),eps);

    % Current-policy transfer from the same optimization input direction.
    pr=D1\[bOpt;zeros(nP,1)];
    xp=pr(1:nV);
    pp=pr(nV+1:end);

    rpr=K1*pr-[bOpt;zeros(nP,1)];
    primalRes(k)=norm(rpr)/max(norm(bOpt),eps);
    primalCon(k)=norm(G*xp)/max(norm(xp),eps);

    y=C*xp;
    transfer(:,k)=y;

    % Current-policy adjoint output responses.
    RHSadj=[C';zeros(nP,ny)];
    ad=D1'\RHSadj;

    dual=ad(1:nV,:)'*bOpt;
    transferDualDef(k)=norm(y-dual)/max([1,norm(y),norm(dual)]);

    for j=1:ny
        ra=K1'*ad(:,j)-RHSadj(:,j);
        adjRes(k,j)=norm(ra)/max(norm(RHSadj(:,j)),eps);
    end

    fprintf(['s=%6.3f%+9.3fi : |N1| %.3e, Schur x %.2e, w %.2e, ' ...
             'pr %.2e, adj %.2e, dual %.2e\n'], ...
        real(s),imag(s),abs(Nval(k)),schurStateDef(k),schurWDef(k), ...
        primalRes(k),max(adjRes(k,:)),transferDualDef(k));
end

minAbsN=min(abs(Nval));
maxSchur=max([schurStateDef;schurWDef]);
maxCollapsed=max([collapsedRes;collapsedCon]);
maxPrimal=max([primalRes;primalCon]);
maxAdj=max(adjRes,[],'all');
maxDual=max(transferDualDef);

fprintf('\nminimum sampled |N1|             : %.6e\n',minAbsN);
fprintf('max graph/collapsed defect       : %.3e\n',maxSchur);
fprintf('max collapsed equation defect    : %.3e\n',maxCollapsed);
fprintf('max current primal defect        : %.3e\n',maxPrimal);
fprintf('max current adjoint defect       : %.3e\n',maxAdj);
fprintf('max current transfer duality     : %.3e\n',maxDual);

%% ========================================================================
% 7. Decision
% ========================================================================
passPorts = ...
    abs(inputNorm-1)<5e-12 && ...
    inputDualDef<2e-10 && ...
    outQuadDef<2e-10 && ...
    norm(outGram-eye(2),'fro')<5e-5;

passGamma = ...
    imagDef<1e-9 && ...
    dTransferDef<5e-12 && ...
    abs(dOpt)>1e-8;

passSchur = ...
    minAbsN>1e-3 && ...
    maxSchur<2e-9 && ...
    maxCollapsed<2e-9;

passDual = ...
    maxPrimal<2e-9 && ...
    maxAdj<2e-9 && ...
    maxDual<2e-9;

pass=passPorts && passGamma && passSchur && passDual;

fprintf('\n--- ADAPT A2C DECISION --------------------------------------\n');
fprintf('fixed physical ports            : %s\n',password(passPorts));
fprintf('transferred total Gamma_1         : %s\n',password(passGamma));
fprintf('scalar graph-Schur realization   : %s\n',password(passSchur));
fprintf('current primal/adjoint duality   : %s\n',password(passDual));

if pass
    fprintf('ADAPT A2C                        : PASS\n');
    fprintf('CHILD CURRENT SIGMA1 NODE        : READY\n');
    fprintf('NEXT                             : two-grid primal/adjoint indicator\n');
else
    fprintf('ADAPT A2C                        : criterion not satisfied\n');
    fprintf('CHILD CURRENT SIGMA1 NODE        : NOT YET READY\n');
end
fprintf('============================================================\n\n');

%% ========================================================================
% Pack / save
% ========================================================================
CS.child_baseflow=BF;

CS.system.M=M;
CS.system.L=L;
CS.system.G=G;
CS.system.C=C;
CS.system.C_full=Cfull;

CS.input.B_full=Bfull;
CS.input.b_physical=bPhys;
CS.input.b_optimization=bOpt;
CS.input.unit_boundary_norm=inputNorm;

CS.output.q_coefficients=Qout;
CS.output.Gram=outGram;

CS.cost.r_physical=rPhys;
CS.cost.port_scale=sPort;

CS.Gamma1.Rq=rq;
CS.Gamma1.Rx=rx;
CS.Gamma1.Cz=Cz;
CS.Gamma1.Cw=Cw;
CS.Gamma1.Hq=Hq;
CS.Gamma1.Hx=Hx;
CS.Gamma1.d_optimization=dOpt;
CS.Gamma1.d_physical=dPhys;

CS.zero_port.M1=M1;
CS.zero_port.L1=L1;

CS.spatial_training.s=sTrain;
CS.spatial_training.omega_fixed=SPATIAL.omega; % backward-compatible field name
CS.spatial_training.omega_t0=SPATIAL.omega;
CS.spatial_training.omega_open=SPATIAL.omega;
CS.spatial_training.source_lambda=SPATIAL.source_lambda;
CS.spatial_training.source=SPATIAL.source;
CS.spatial_training.derived_online=true;
CS.spatial_training.relearn_on_later_meshes=false;
CS.spatial_training.note=[ ...
    'derived online from fresh same-run T0 open wake and then globally fixed; ' ...
    'NOT ADI/Penzl shifts'];

CS.resolvent.N1=Nval;
CS.resolvent.transfer=transfer;
CS.resolvent.graph_state_defect=schurStateDef;
CS.resolvent.graph_w_defect=schurWDef;
CS.resolvent.collapsed_residual=collapsedRes;
CS.resolvent.collapsed_constraint=collapsedCon;
CS.resolvent.primal_residual=primalRes;
CS.resolvent.primal_constraint=primalCon;
CS.resolvent.adjoint_residual=adjRes;
CS.resolvent.transfer_duality_defect=transferDualDef;

CS.audit.input_boundary_duality_defect=inputDualDef;
CS.audit.output_quadrature_defect=outQuadDef;
CS.audit.output_gram_defect=norm(outGram-eye(2),'fro');
CS.audit.gamma_imaginary_defect=imagDef;
CS.audit.gamma_d_transfer_defect=dTransferDef;
CS.audit.min_abs_N1=minAbsN;
CS.audit.max_graph_schur_defect=maxSchur;
CS.audit.max_collapsed_defect=maxCollapsed;
CS.audit.max_primal_defect=maxPrimal;
CS.audit.max_adjoint_defect=maxAdj;
CS.audit.max_transfer_duality_defect=maxDual;
CS.audit.pass=pass;

CS.provenance.Re=50;
CS.provenance.output_relearned=false;
CS.provenance.current_artificial_port='v1=0';
CS.provenance.NK_step_computed=false;
CS.provenance.Penzl_used=false;
CS.provenance.estimator_child_only=true;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir, ...
    'cylwake_adapt_step02c_child_ports_Gamma1_schur.mat');
save(saveFile,'CS','-v7.3');
CS.saved_file=saveFile;

fprintf('saved child Sigma1 node          : %s\n',saveFile);

end

% =========================================================================
% fixed upper_plus_lower boundary actuator
% =========================================================================
function Bfull=assemble_upper_plus_lower_input(M)

P=M.mesh.P;
E=M.mesh.E;
nV=size(P,1);
nP2=M.th.n_velocity_scalar;

Bfull=zeros(2*nP2,1);

xc=M.geometry.xc;
R=M.geometry.R;
rawNorm=sqrt(3*pi*R/8);

[xg,wg]=gauss_legendre_01(16);

for e=M.boundary.cylinder.edge_id(:).'
    a=E(e,1);
    b=E(e,2);
    mid=nV+e;
    nodes=[a,b,mid];

    ua=(P(a,:)-xc)/R;
    ub=(P(b,:)-xc)/R;

    tha=atan2(ua(2),ua(1));
    thb=atan2(ub(2),ub(1));
    delta=atan2(sin(thb-tha),cos(thb-tha));

    for iq=1:numel(xg)
        t=xg(iq);
        phi=edge_p2_shapes(t);

        th=tha+delta*t;
        tang=[-sin(th),cos(th)];

        g=profile_value_upper_plus_lower(th)/rawNorm;
        ds=wg(iq)*R*abs(delta);

        Bfull(nodes)=Bfull(nodes)+ds*g*tang(1)*phi(:);
        Bfull(nP2+nodes)=Bfull(nP2+nodes)+ds*g*tang(2)*phi(:);
    end
end
end

function val=direct_boundary_input_duality(zfull,M)

P=M.mesh.P;
E=M.mesh.E;
nV=size(P,1);
nP2=M.th.n_velocity_scalar;

xc=M.geometry.xc;
R=M.geometry.R;

zx=zfull(1:nP2);
zy=zfull(nP2+1:end);

rawNorm=sqrt(3*pi*R/8);
[xg,wg]=gauss_legendre_01(20);

val=0;

for e=M.boundary.cylinder.edge_id(:).'
    a=E(e,1);
    b=E(e,2);
    mid=nV+e;
    nodes=[a,b,mid];

    ua=(P(a,:)-xc)/R;
    ub=(P(b,:)-xc)/R;

    tha=atan2(ua(2),ua(1));
    thb=atan2(ub(2),ub(1));
    delta=atan2(sin(thb-tha),cos(thb-tha));

    for iq=1:numel(xg)
        t=xg(iq);
        phi=edge_p2_shapes(t);

        th=tha+delta*t;
        tang=[-sin(th),cos(th)];
        g=profile_value_upper_plus_lower(th)/rawNorm;

        zq=[phi*zx(nodes),phi*zy(nodes)];
        ds=wg(iq)*R*abs(delta);

        val=val+ds*g*(conj(zq)*tang.');
    end
end
end

function nrm=boundary_profile_l2_norm(R)

rawNorm=sqrt(3*pi*R/8);
halfWidth=pi/4;
centers=[pi/2,-pi/2];

[xg,wg]=gauss_legendre_01(48);
norm2=0;

for ic=1:numel(centers)
    a=centers(ic)-halfWidth;
    b=centers(ic)+halfWidth;

    theta=a+(b-a)*xg;

    for iq=1:numel(theta)
        g=profile_value_upper_plus_lower(theta(iq))/rawNorm;
        norm2=norm2+R*(b-a)*wg(iq)*g^2;
    end
end

nrm=sqrt(norm2);
end

function g=profile_value_upper_plus_lower(theta)
g=raised_cosine_patch(theta,pi/2,pi/4) ...
 +raised_cosine_patch(theta,-pi/2,pi/4);
end

function g=raised_cosine_patch(theta,center,halfWidth)
d=atan2(sin(theta-center),cos(theta-center));
if abs(d)<=halfWidth
    g=0.5*(1+cos(pi*d/halfWidth));
else
    g=0;
end
end

% =========================================================================
% fixed curl output
% =========================================================================
function Cfull=assemble_curl_output_matrix(M,Qout)

ctx=geometry_context(M);

nP2=M.th.n_velocity_scalar;
ny=size(Qout,2);
Cfull=complex(zeros(ny,2*nP2));

for k=1:size(ctx.T,1)
    Xv=ctx.P(ctx.T(k,:),:);
    lu=ctx.T6(k,:);
    qloc=Qout(lu,:);

    Cx=zeros(ny,6);
    Cy=zeros(ny,6);

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1);
        eta=ctx.qRef(iq,2);
        wt=ctx.wRef(iq);

        [N,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ=det(Jmap);
        g=dN/Jmap;
        fac=wt*detJ;

        qval=N.'*qloc; % 1 x ny

        % curl(u)=du_y/dx-du_x/dy
        Cx=Cx-fac*(qval.')*g(:,2).';
        Cy=Cy+fac*(qval.')*g(:,1).';
    end

    Cfull(:,lu)=Cfull(:,lu)+Cx;
    Cfull(:,nP2+lu)=Cfull(:,nP2+lu)+Cy;
end

if norm(imag(Cfull),'fro')<1e-12*max(1,norm(real(Cfull),'fro'))
    Cfull=real(Cfull);
end
end

function y=direct_curl_outputs(u,Qout,M)

ctx=geometry_context(M);

ny=size(Qout,2);
y=complex(zeros(ny,1));

nP2=ctx.nP2;
ux=u(1:nP2);
uy=u(nP2+1:end);

for k=1:size(ctx.T,1)
    Xv=ctx.P(ctx.T(k,:),:);
    lu=ctx.T6(k,:);

    uxl=ux(lu);
    uyl=uy(lu);
    qloc=Qout(lu,:);

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1);
        eta=ctx.qRef(iq,2);
        wt=ctx.wRef(iq);

        [N,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ=det(Jmap);
        g=dN/Jmap;

        gux=g.'*uxl;
        guy=g.'*uyl;
        omega=guy(1)-gux(2);

        qval=N.'*qloc;

        y=y+wt*detJ*qval.'*omega;
    end
end
end

% =========================================================================
% Geometry context
% =========================================================================
function ctx=geometry_context(M)

ctx.P=M.mesh.P;
ctx.T=M.mesh.T;
ctx.T6=M.th.T6;
ctx.nP2=M.th.n_velocity_scalar;
ctx.xc=M.geometry.xc;
ctx.R=M.geometry.R;

isCyl=false(size(M.mesh.E,1),1);
isCyl(M.boundary.cylinder.edge_id)=true;

triCyl=isCyl(M.mesh.edge_id);
ctx.triCylLocalEdge=zeros(size(M.mesh.T,1),1);

for k=1:size(M.mesh.T,1)
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j),ctx.triCylLocalEdge(k)=j;end
end

[ctx.qRef,ctx.wRef]=duffy_gauss_rule_6();
end

% =========================================================================
% Exact map / shapes / quadrature
% =========================================================================
function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1;b=2;c=3;
    case 2
        a=2;b=3;c=1;
    case 3
        a=3;b=1;c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);
if s<=0,error('Exact circle map at opposite vertex.');end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2);
for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

function [N,dN,Lam]=p2p1_shapes(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1);
     4*l2-1,     0;
        0,       4*l3-1;
     4*(l1-l2), -4*l2;
     4*l3,       4*l2;
    -4*l3,       4*(l1-l3)];
end

function phi=edge_p2_shapes(t)
phi=[(1-t)*(1-2*t),t*(2*t-1),4*t*(1-t)];
end

function [Q,W]=duffy_gauss_rule_6()
[x,w]=gauss_legendre_01(6);

Q=zeros(36,2);
W=zeros(36,1);

k=0;
for i=1:6
    for j=1:6
        k=k+1;
        Q(k,1)=x(i);
        Q(k,2)=(1-x(i))*x(j);
        W(k)=w(i)*w(j)*(1-x(i));
    end
end
end

function [x,w]=gauss_legendre_01(n)

if n==1
    x=0.5;
    w=1;
    return;
end

k=(1:n-1).';
beta=k./sqrt(4*k.^2-1);

J=diag(beta,1)+diag(beta,-1);
[V,D]=eig(J);

[x0,ord]=sort(diag(D));
V=V(:,ord);
w0=2*(V(1,:).^2).';

x=(x0+1)/2;
w=w0/2;
end

function n=xnorm(x,M)
n=sqrt(max(real(x'*(M*x)),0));
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_adapt_step02d_twolevel_indicator.m <==
function E0 = cylwake_adapt_step02d_twolevel_indicator(CS,G1s,SN)
%CYLWAKE_ADAPT_STEP02D_TWOLEVEL_INDICATOR
% First PRODUCTION two-grid primal/adjoint spatial indicator for the
% cylinder-wake Newton--Kleinman run.
%
% CURRENT POLICY / LEVEL
% ----------------------
% Coarse spatial discretization level T0 carries P1 / total Gamma1.
% The already validated uniform child T0^+ is used ONLY as an auxiliary
% estimator grid.
%
% NATURAL CURRENT REOPENED PORT
% -----------------------------
% For total Gamma1,
%
%   Hq q + Hx x + d w = v1,
%
% and the current policy is v1=0.  For the spatial transfer estimator we
% reopen THIS SAME scalar Newton/system-node port and probe v1 -> z1, where
%
%   z1 = [ y1 ; y2 ; w ].
%
% After eliminating w,
%
%   M1 xdot + L1 x - G' p = (b_w/d) v1,
%   Gx = 0,
%
% and at frequency s,
%
%   w = (1 - (s Hq + Hx)x)/d.
%
% Thus each training point uses
%   * 1 primal channel  : current reopened port v1,
%   * 3 adjoint channels: y1, y2, current control output w.
%
% This is the full current performance transfer, not an artificial
% disturbance surrogate.
%
% SPATIAL INDICATOR
% -----------------
% The coarse velocity coefficient field is lifted to full coarse P2 and
% prolonged by the already audited reference-P2 interpolation to T0^+.
% For each primal/adjoint channel we measure
%
%   || v_f - I_h^+ v_c ||_E^2
%       = ||.||_L2^2 + nu ||grad(.)||_L2^2
%
% locally on every fine child and accumulate to its coarse parent.
% Every channel is normalized by its corresponding GLOBAL fine-grid energy,
% primal and adjoint blocks are averaged separately, then combined
% symmetrically.
%
% DORFLER
% -------
% Initial spatial discretization level: theta_0 = 0.35.
%
% IMPORTANT
% ---------
% * T0^+ is auxiliary only and is NOT the production T1.
% * The five spatial training points are fixed and are NOT Penzl shifts.
% * Re=50 is fixed.
% * No NK step, no Penzl, no LR-ADI in this file.
% * No B^*P and no large closed-loop generator.
%
% Usage:
%   E0 = cylwake_adapt_step02d_twolevel_indicator(CS,G1s,SN);

if nargin<3 || isempty(CS) || isempty(G1s) || isempty(SN)
    error(['Usage: E0 = cylwake_adapt_step02d_twolevel_indicator(' ...
           'CS,G1s,SN);']);
end
if ~CS.audit.pass
    error('Adapt A2C child current Sigma1 node is not validated.');
end
if ~G1s.audit.pass || ~SN.audit.pass
    error('A required coarse T0 object is not validated.');
end
if CS.provenance.Re~=50
    error('Production Reynolds number must remain fixed at Re=50.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPT A2D: T0 TWO-GRID PRIMAL/ADJOINT INDICATOR\n');
fprintf('============================================================\n');
fprintf('coarse spatial discretization level          : T0 with P1 / Gamma_1\n');
fprintf('auxiliary level                  : uniform T0^+ ONLY\n');
fprintf('natural estimator input          : reopened Newton port v_1\n');
fprintf('estimator outputs                : [y1 ; y2 ; w]\n');
fprintf('channels per training point      : 1 primal + 3 adjoint\n');
fprintf('Re                               : 50 (fixed)\n');
fprintf('Dorfler theta                    : 0.35\n');
fprintf('training points are Penzl shifts : NO\n');
fprintf('new NK step                      : NO\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('large closed-loop generator      : NOT FORMED\n');

%% ========================================================================
% 1. Coarse current Sigma1 and fine current Sigma1
% ========================================================================
Mc = SN.backbone;
Mf = CS.child_baseflow.child.backbone;

TbcC = SN.descriptor.T_velocity;
TbcF = CS.child_baseflow.child.bc.T_velocity;

M1c = G1s.zero_port.M1;
L1c = G1s.zero_port.L1;
Gc  = G1s.current.G;
Cc  = G1s.current.C;
bc  = G1s.current.b_optimization;

Hqc = G1s.Gamma1.Hq;
Hxc = G1s.Gamma1.Hx;
dc  = G1s.Gamma1.d_optimization;

M1f = CS.zero_port.M1;
L1f = CS.zero_port.L1;
Gf  = CS.system.G;
Cf  = CS.system.C;
bf  = CS.input.b_optimization;

Hqf = CS.Gamma1.Hq;
Hxf = CS.Gamma1.Hx;
df  = CS.Gamma1.d_optimization;

% Globally fixed spatial estimator points: derived once online from
% the fresh T0 open wake and then held fixed for EVERY spatial discretization level.
SPATIAL=cylwake_spatial_training_registry('get');
sTrain=CS.spatial_training.s(:);
omegafixed=CS.spatial_training.omega_fixed;
if abs(omegafixed-SPATIAL.omega)>1e-13 || ...
        norm(sTrain-SPATIAL.s(:))/max(1,norm(SPATIAL.s))>1e-14
    error('T0 indicator spatial training does not match the same-run T0 registry.');
end
nTrain=numel(sTrain);

fprintf('fixed spatial omega             : %.12e\n',omegafixed);
fprintf('training points changed after T0 : NO -- globally fixed from T0\n');

parent = CS.child_baseflow.child.parent_triangle(:);
Ps = CS.child_baseflow.child.interpolation.P2_scalar;
Jvec = blkdiag(Ps,Ps);

nTc=size(Mc.mesh.T,1);
nTf=size(Mf.mesh.T,1);

if numel(parent)~=nTf || any(parent<1) || any(parent>nTc)
    error('Uniform-child parent map is invalid.');
end

if size(Ps,1)~=Mf.th.n_velocity_scalar || ...
   size(Ps,2)~=Mc.th.n_velocity_scalar
    error('Stored coarse-to-auxiliary P2 interpolation has wrong size.');
end

fprintf('\n--- CURRENT LEVEL DIMENSIONS --------------------------------\n');
fprintf('T0 triangles                     : %d\n',nTc);
fprintf('T0 reduced velocity / pressure   : %d / %d\n', ...
    size(M1c,1),size(Gc,1));
fprintf('T0^+ triangles                   : %d\n',nTf);
fprintf('T0^+ reduced velocity / pressure : %d / %d\n', ...
    size(M1f,1),size(Gf,1));
fprintf('spatial training points          : %d\n',nTrain);

%% ========================================================================
% 2. Fixed physical estimator norm
% ========================================================================
rho=1.0;
nu=CS.child_baseflow.parameters.nu;

EfullF = rho*Mf.fe.Mv + nu*Mf.fe.Kv;

fprintf('\n--- SPATIAL ENERGY NORM -------------------------------------\n');
fprintf('rho                              : %.1f\n',rho);
fprintf('nu                               : %.12e\n',nu);
fprintf('norm                             : L2 velocity + nu*H1 seminorm\n');

%% ========================================================================
% 3. Training solves and local errors
% ========================================================================
etaPr2=zeros(nTc,1);
etaAd2=zeros(nTc,1);

transferC=complex(zeros(3,nTrain));
transferF=complex(zeros(3,nTrain));
transferRel=zeros(nTrain,1);

primalFineEnergy2=zeros(nTrain,1);
adjointFineEnergy2=zeros(nTrain,3);

dualC=zeros(nTrain,1);
dualF=zeros(nTrain,1);
solveDefC=zeros(nTrain,1);
solveDefF=zeros(nTrain,1);

fprintf('\n--- 1 PRIMAL + 3 ADJOINT CHANNELS PER TRAINING POINT -------\n');

for js=1:nTrain
    s=sTrain(js);

    fprintf('training point %d/%d: s=%+.6e%+.6ei\n', ...
        js,nTrain,real(s),imag(s));

    % Current reopened-port input after zero-port graph collapse.
    Bvc=bc/dc;
    Bvf=bf/df;

    % Current performance rows.  The third row is the graph output w.
    Zc=[Cc; -(s*Hqc+Hxc)/dc];
    Zf=[Cf; -(s*Hqf+Hxf)/df];

    Dvc=[0;0;1/dc];
    Dvf=[0;0;1/df];

    Kc=[s*M1c+L1c, -Gc.';
        Gc,          sparse(size(Gc,1),size(Gc,1))];

    Kf=[s*M1f+L1f, -Gf.';
        Gf,          sparse(size(Gf,1),size(Gf,1))];

    tc=tic;
    Dc=decomposition(Kc,'lu');
    tf=tic;
    Df=decomposition(Kf,'lu');

    % ---------------------------------------------------------------
    % Primal v1 -> z1.
    % ---------------------------------------------------------------
    rc=[Bvc;zeros(size(Gc,1),1)];
    rf=[Bvf;zeros(size(Gf,1),1)];

    sc=Dc\rc;
    sf=Df\rf;

    xc=sc(1:size(M1c,1));
    xf=sf(1:size(M1f,1));

    zc=Zc*xc+Dvc;
    zf=Zf*xf+Dvf;

    transferC(:,js)=zc;
    transferF(:,js)=zf;
    transferRel(js)=norm(zf-zc)/max(norm(zf),1e-14);

    rpc=Kc*sc-rc;
    rpf=Kf*sf-rf;

    solveDefC(js)=norm(rpc)/max(norm(rc),eps);
    solveDefF(js)=norm(rpf)/max(norm(rf),eps);

    % ---------------------------------------------------------------
    % Exact adjoint state responses for all three performance rows.
    % ---------------------------------------------------------------
    Rac=[Zc';zeros(size(Gc,1),3)];
    Raf=[Zf';zeros(size(Gf,1),3)];

    ac=Dc'\Rac;
    af=Df'\Raf;

    acx=ac(1:size(M1c,1),:);
    afx=af(1:size(M1f,1),:);

    zadC=acx'*Bvc+Dvc;
    zadF=afx'*Bvf+Dvf;

    dualC(js)=norm(zc-zadC)/max([1,norm(zc),norm(zadC)]);
    dualF(js)=norm(zf-zadF)/max([1,norm(zf),norm(zadF)]);

    rac=Kc'*ac-Rac;
    raf=Kf'*af-Raf;

    solveDefC(js)=max(solveDefC(js), ...
        norm(rac,'fro')/max(norm(Rac,'fro'),eps));
    solveDefF(js)=max(solveDefF(js), ...
        norm(raf,'fro')/max(norm(Raf,'fro'),eps));

    % ---------------------------------------------------------------
    % Lift to full P2 coefficient fields.
    % ---------------------------------------------------------------
    vcFull=TbcC*xc;
    vfFull=TbcF*xf;

    acFull=TbcC*acx;
    afFull=TbcF*afx;

    % ---------------------------------------------------------------
    % Global fine energies.
    % ---------------------------------------------------------------
    ePr=real(vfFull'*(EfullF*vfFull));
    if ~(isfinite(ePr) && ePr>0)
        error('Invalid fine primal energy at training point %d.',js);
    end
    primalFineEnergy2(js)=ePr;

    eAd=zeros(1,3);
    for iy=1:3
        eAd(iy)=real(afFull(:,iy)'*(EfullF*afFull(:,iy)));
        if ~(isfinite(eAd(iy)) && eAd(iy)>0)
            error('Invalid fine adjoint energy at training point %d output %d.',js,iy);
        end
        adjointFineEnergy2(js,iy)=eAd(iy);
    end

    % ---------------------------------------------------------------
    % Fine-minus-prolongated-coarse coefficient blocks.
    %
    % This deliberately uses the already audited reference-P2 hierarchy:
    % it is the same transfer notion used for value factors / graph Riesz
    % vectors and naturally includes the small curved-boundary nonnesting.
    % ---------------------------------------------------------------
    dPr = vfFull - Jvec*vcFull;
    dAd = afFull - Jvec*acFull;

    locPr=local_fine_block_energy_to_parent( ...
        Mf,parent,dPr,rho,nu);

    locAdBlock=zeros(nTc,1);
    for iy=1:3
        loc=local_fine_block_energy_to_parent( ...
            Mf,parent,dAd(:,iy),rho,nu);
        locAdBlock=locAdBlock+loc/eAd(iy);
    end
    locAdBlock=locAdBlock/3;

    etaPr2=etaPr2+locPr/ePr;
    etaAd2=etaAd2+locAdBlock;

    fprintf(['  ||G_c||=%.3e, ||G_f||=%.3e, rel %.3e, ' ...
             'dual c/f %.1e / %.1e, solve c/f %.1e / %.1e, ' ...
             'LU c/f %.2f / %.2f s\n'], ...
        norm(zc),norm(zf),transferRel(js), ...
        dualC(js),dualF(js),solveDefC(js),solveDefF(js), ...
        toc(tc),toc(tf));
end

% Equal weight over fixed spatial training points.
etaPr2=etaPr2/nTrain;
etaAd2=etaAd2/nTrain;

% Symmetric primal/adjoint block combination.
eta2=etaPr2+etaAd2;
eta=sqrt(max(eta2,0));

totalIndicator=sqrt(sum(eta2));
primalContribution=sqrt(sum(etaPr2));
adjointContribution=sqrt(sum(etaAd2));

if any(~isfinite(eta)) || any(eta<0)
    error('Spatial indicator contains invalid entries.');
end
if ~(isfinite(totalIndicator) && totalIndicator>0)
    error('Total spatial indicator is invalid.');
end

%% ========================================================================
% 4. Initial-level Dörfler marking
% ========================================================================
theta=0.35;

[eta2Sorted,ord]=sort(eta2,'descend');
totalMass=sum(eta2Sorted);

if totalMass<=eps
    marked=ord(1);
    captured=1;
else
    cs=cumsum(eta2Sorted);
    nMark=find(cs>=theta*totalMass,1,'first');
    if isempty(nMark)
        error('Dorfler marking failed.');
    end
    marked=sort(ord(1:nMark));
    captured=cs(nMark)/totalMass;
end

if isempty(marked) || captured+100*eps<theta
    error('Dorfler marking did not capture the requested mass.');
end

maxTransfer=max(transferRel);
maxDualC=max(dualC);
maxDualF=max(dualF);
maxSolveC=max(solveDefC);
maxSolveF=max(solveDefF);

fprintf('\n--- T0 spatial indicator SUMMARY ----------------\n');
fprintf('total two-level indicator        : %.12e\n',totalIndicator);
fprintf('primal block contribution        : %.12e\n',primalContribution);
fprintf('adjoint block contribution       : %.12e\n',adjointContribution);
fprintf('adjoint/primal ratio             : %.6e\n', ...
    adjointContribution/max(primalContribution,eps));
fprintf('marked triangles                 : %d / %d (%.2f%%)\n', ...
    numel(marked),nTc,100*numel(marked)/nTc);
fprintf('captured indicator mass          : %.2f%%\n',100*captured);
fprintf('max 3x1 transfer coarse/aux rel  : %.6e\n',maxTransfer);
fprintf('max coarse/fine duality defect   : %.3e / %.3e\n', ...
    maxDualC,maxDualF);
fprintf('max coarse/fine saddle defect    : %.3e / %.3e\n', ...
    maxSolveC,maxSolveF);

for js=1:nTrain
    fprintf(['  s=%7.3g%+8.3gi : ||G_c||=%9.3e, ||G_f||=%9.3e, ' ...
             'rel=%8.2e\n'], ...
        real(sTrain(js)),imag(sTrain(js)), ...
        norm(transferC(:,js)),norm(transferF(:,js)),transferRel(js));
end

pass = ...
    maxDualC<2e-9 && maxDualF<2e-9 && ...
    maxSolveC<2e-9 && maxSolveF<2e-9 && ...
    captured+100*eps>=theta && ...
    all(isfinite(eta));

fprintf('\n--- ADAPT A2D DECISION --------------------------------------\n');
fprintf('current reopened-port duality    : %s\n', ...
    password(max(maxDualC,maxDualF)<2e-9));
fprintf('coarse/fine saddle solves        : %s\n', ...
    password(max(maxSolveC,maxSolveF)<2e-9));
fprintf('normalized local indicator       : %s\n',password(all(isfinite(eta))));
fprintf('Dorfler theta=0.35 marking       : %s\n', ...
    password(captured+100*eps>=theta));

if pass
    fprintf('ADAPT A2D                        : PASS\n');
    fprintf('spatial discretization T1 MARKING            : READY\n');
    fprintf('NEXT                             : locally refine T0 -> T1\n');
else
    fprintf('ADAPT A2D                        : criterion not satisfied\n');
    fprintf('spatial discretization T1 MARKING            : NOT YET READY\n');
end
fprintf('============================================================\n\n');

%% ========================================================================
% 5. Store
% ========================================================================
E0.level=0;
E0.current_policy='P1 / total Gamma1';
E0.training_points=sTrain;
E0.spatial_omega_fixed=omegafixed;
E0.training_points_are_Penzl_shifts=false;
E0.training_points_are_Newton_alpha=false;

E0.channel_definition.input='reopened current Newton port v1';
E0.channel_definition.outputs={'wake curl y1','wake curl y2','current optimization control w'};
E0.channel_definition.primal_channels=1;
E0.channel_definition.adjoint_channels=3;

E0.theta_mark=theta;
E0.eta=eta;
E0.eta2=eta2;
E0.eta_primal2=etaPr2;
E0.eta_adjoint2=etaAd2;
E0.total=totalIndicator;
E0.primal_contribution=primalContribution;
E0.adjoint_contribution=adjointContribution;
E0.marked=marked;
E0.captured_fraction=captured;

E0.transfer_coarse=transferC;
E0.transfer_auxiliary=transferF;
E0.transfer_relative_change=transferRel;
E0.primal_fine_energy2=primalFineEnergy2;
E0.adjoint_fine_energy2=adjointFineEnergy2;

E0.audit.max_transfer_relative_change=maxTransfer;
E0.audit.max_coarse_duality_defect=maxDualC;
E0.audit.max_fine_duality_defect=maxDualF;
E0.audit.max_coarse_solve_defect=maxSolveC;
E0.audit.max_fine_solve_defect=maxSolveF;
E0.audit.pass=pass;

E0.production.Re=50;
E0.production.auxiliary_child_only=true;
E0.production.production_T1_not_yet_built=true;
E0.production.Penzl_used=false;
E0.production.NK_step_computed=false;
E0.production.closed_loop_generator_assembled=false;
E0.production.BstarP_formed=false;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir, ...
    'cylwake_adapt_step02d_twolevel_indicator.mat');
save(saveFile,'E0','-v7.3');
E0.saved_file=saveFile;

fprintf('saved T0 spatial indicator       : %s\n',saveFile);

%% ========================================================================
% 6. Plots
% ========================================================================
figure('Name','Cylinder wake production T0 Dörfler marking','Color','w');
ax=axes;
patch(ax,'Faces',Mc.mesh.T,'Vertices',Mc.mesh.P, ...
    'FaceColor','none','EdgeColor',[0.72 0.72 0.72],'LineWidth',0.45);
axis(ax,'equal');axis(ax,'tight');hold(ax,'on');

for j=1:numel(marked)
    tri=Mc.mesh.T(marked(j),:);
    q=Mc.mesh.P([tri,tri(1)],:);
    plot(ax,q(:,1),q(:,2),'LineWidth',2.0);
end

th=linspace(0,2*pi,500);
plot(ax,Mc.geometry.xc(1)+Mc.geometry.R*cos(th), ...
        Mc.geometry.xc(2)+Mc.geometry.R*sin(th), ...
        'k-','LineWidth',1.2);

xlabel(ax,'x');ylabel(ax,'y');
title(ax,sprintf('Production T_0 Dörfler marking: %d of %d triangles', ...
    numel(marked),nTc));
hold(ax,'off');

figure('Name','Cylinder wake production T0 spatial indicator','Color','w');
ax2=axes;
patch(ax2,'Faces',Mc.mesh.T,'Vertices',Mc.mesh.P, ...
    'FaceVertexCData',eta, ...
    'FaceColor','flat','EdgeColor','none');
axis(ax2,'equal');axis(ax2,'tight');
xlabel(ax2,'x');ylabel(ax2,'y');
title(ax2,'T_0 normalized current-policy primal/adjoint indicator');
colorbar(ax2);

end

% =========================================================================
% Local fine-grid energy, accumulated to coarse parent triangles
% =========================================================================
function loc=local_fine_block_energy_to_parent(Mf,parent,dFull,rho,nu)

Tf=Mf.mesh.T;
T6f=Mf.th.T6;
P=Mf.mesh.P;
nP2=Mf.th.n_velocity_scalar;

if size(dFull,2)~=1
    error('local_fine_block_energy_to_parent expects one velocity field.');
end

dx=dFull(1:nP2);
dy=dFull(nP2+1:end);

nTc=max(parent);
loc=zeros(nTc,1);

ctx=geometry_context(Mf);

for Kf=1:size(Tf,1)
    lu=T6f(Kf,:);
    Xv=P(Tf(Kf,:),:);

    ex=dx(lu);
    ey=dy(lu);

    eK=0;

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1);
        eta=ctx.qRef(iq,2);
        wt=ctx.wRef(iq);

        [N,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(Kf),ctx.xc,ctx.R);

        dj=det(Jmap);
        if dj<=0,error('Non-positive Jacobian in local indicator.');end

        grad=dN/Jmap;

        vx=N.'*ex;
        vy=N.'*ey;

        gx=grad.'*ex;
        gy=grad.'*ey;

        density = rho*(abs(vx)^2+abs(vy)^2) + ...
                  nu*(sum(abs(gx).^2)+sum(abs(gy).^2));

        eK=eK+wt*dj*density;
    end

    loc(parent(Kf))=loc(parent(Kf))+real(eK);
end

loc=max(loc,0);
end

% =========================================================================
function ctx=geometry_context(M)

ctx.P=M.mesh.P;
ctx.T=M.mesh.T;
ctx.T6=M.th.T6;
ctx.nP2=M.th.n_velocity_scalar;
ctx.xc=M.geometry.xc;
ctx.R=M.geometry.R;

isCyl=false(size(M.mesh.E,1),1);
isCyl(M.boundary.cylinder.edge_id)=true;

triCyl=isCyl(M.mesh.edge_id);
ctx.triCylLocalEdge=zeros(size(M.mesh.T,1),1);

for k=1:size(M.mesh.T,1)
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j),ctx.triCylLocalEdge(k)=j;end
end

[ctx.qRef,ctx.wRef]=duffy_gauss_rule_5();
end

% =========================================================================
function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1;b=2;c=3;
    case 2
        a=2;b=3;c=1;
    case 3
        a=3;b=1;c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);
if s<=0,error('Exact circle map at opposite vertex.');end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2);
for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

% =========================================================================
function [N,dN,Lam]=p2p1_shapes(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1);
     4*l2-1,     0;
        0,       4*l3-1;
     4*(l1-l2), -4*l2;
     4*l3,       4*l2;
    -4*l3,       4*(l1-l3)];
end

% =========================================================================
function [Q,W]=duffy_gauss_rule_5()
[x,w]=gauss_legendre_01(5);

Q=zeros(25,2);
W=zeros(25,1);

k=0;
for i=1:5
    for j=1:5
        k=k+1;
        Q(k,1)=x(i);
        Q(k,2)=(1-x(i))*x(j);
        W(k)=w(i)*w(j)*(1-x(i));
    end
end
end

function [x,w]=gauss_legendre_01(n)

k=(1:n-1).';
beta=k./sqrt(4*k.^2-1);

J=diag(beta,1)+diag(beta,-1);
[V,D]=eig(J);

[x0,ord]=sort(diag(D));
V=V(:,ord);

w0=2*(V(1,:).^2).';

x=(x0+1)/2;
w=w0/2;
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_adapt_step02e_build_production_T1.m <==
function T1 = cylwake_adapt_step02e_build_production_T1(E0,CH0c,G1s,SN)
%CYLWAKE_ADAPT_STEP02E_BUILD_PRODUCTION_T1
% Build the FIRST spatial discretization mesh T1 from the ONLINE T0
% current-policy two-grid indicator.
%
% INPUTS
% ------
% E0   : validated T0 current-policy two-grid indicator / Dörfler marking.
% CH0c : certified uniform estimator child T0^+ (used here ONLY to recover
%        the already accepted coarse Re=50 stationary state that seeded it).
% G1s  : validated T0 P1 / total Gamma1 object.
% SN   : validated T0 system node.
%
% OUTPUT
% ------
% T1 : production-level mesh/backbone and transferred CURRENT data:
%      * exact-circle locally refined Taylor--Hood mesh,
%      * P1 low-rank factor,
%      * total Gamma1 graph Riesz data,
%      * fixed q1,q2 output weights,
%      * admissible transferred Re=50 stationary-flow Newton start.
%
% ARCHITECTURE
% ------------
% T0 --[current P1/Gamma1 estimator + online Dörfler]--> TRUE T1
%
% The uniform T0^+ is NOT retained as a production grid.
%
% HARD RULES
% ----------
% * online Dörfler marking from E0 is used exactly;
% * Re=50 is fixed;
% * exact cylinder geometry retained;
% * local conforming red/green refinement;
% * no nearest-neighbour / padding;
% * reduced curved-boundary transfer uses X-projection;
% * q1,q2 are only transferred, never re-learned;
% * no new NK step, no Penzl, no LR-ADI here;
% * no B^*P, no closed-loop generator.
%
% Usage:
%   T1 = cylwake_adapt_step02e_build_production_T1(E0,CH0c,G1s,SN);

if nargin<4 || isempty(E0) || isempty(CH0c) || isempty(G1s) || isempty(SN)
    error(['Usage: T1 = cylwake_adapt_step02e_build_production_T1(' ...
           'E0,CH0c,G1s,SN);']);
end
if ~E0.audit.pass
    error('T0 production Dörfler marking is not validated.');
end
if ~CH0c.audit.pass
    error('Certified uniform estimator child is not validated.');
end
if ~G1s.audit.pass || ~SN.audit.pass
    error('A required T0 fixed object is not validated.');
end
if abs(E0.production.Re-50)>1e-12
    error('Production Reynolds number must remain fixed at Re=50.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPT A2E: BUILD spatial discretization T1\n');
fprintf('============================================================\n');
fprintf('mesh decision                    : ONLINE current P1/Gamma_1 estimator\n');
fprintf('Dorfler theta                    : %.2f\n',E0.theta_mark);
fprintf('marked coarse triangles          : %d\n',numel(E0.marked));
fprintf('auxiliary T0^+ retained          : NO\n');
fprintf('Re                               : 50 (fixed)\n');
fprintf('new NK step                      : NO\n');
fprintf('Penzl / LR-ADI                   : NO / NO\n');
fprintf('output re-learning               : NO\n');
fprintf('nearest-neighbour / padding      : NO / NO\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('closed-loop generator            : NOT FORMED\n');

M0=SN.backbone;
Tbc0=SN.descriptor.T_velocity;
Mr0=SN.descriptor.M_reduced;

marked=E0.marked(:);

if any(marked<1) || any(marked>size(M0.mesh.T,1)) || numel(unique(marked))~=numel(marked)
    error('E0 contains an invalid production marking.');
end

%% ========================================================================
% 1. TRUE local conforming T0 -> T1 refinement
% ========================================================================
fprintf('\n--- ONLINE LOCAL RED/GREEN REFINEMENT ----------------------\n');

[P,T,parentTri,refInfo]=refine_red_green_exact_circle( ...
    M0.mesh.P,M0.mesh.T,M0.mesh.E,M0.mesh.edge_id, ...
    marked,M0.geometry.xc,M0.geometry.R);

M1=rebuild_model_from_PT(P,T,M0.geometry,1);

areaDef=exact_area_defect(M1);
thetaDef=exact_circle_angle_defect(M1);

fprintf('T0 -> T1 triangles              : %d -> %d\n', ...
    size(M0.mesh.T,1),size(M1.mesh.T,1));
fprintf('T0 -> T1 P1 vertices            : %d -> %d\n', ...
    size(M0.mesh.P,1),size(M1.mesh.P,1));
fprintf('T0 -> T1 P2 scalar nodes        : %d -> %d\n', ...
    M0.th.n_velocity_scalar,M1.th.n_velocity_scalar);
fprintf('new edge vertices               : %d\n',refInfo.number_new_vertices);
fprintf('exact curved area defect        : %.3e\n',areaDef);
fprintf('|sum cylinder angles - 2pi|     : %.3e\n',thetaDef);
fprintf('cylinder P2 radius defect       : %.3e\n',M1.audit.circle_node_defect);
fprintf('minimum triangle angle          : %.3f deg\n', ...
    M1.audit.min_triangle_angle_deg);

%% ========================================================================
% 2. Reference Taylor--Hood interpolation and admissible T1 space
% ========================================================================
fprintf('\n--- T0 -> T1 TAYLOR-HOOD TRANSFER --------------------\n');

[Ps,Pp,Dinterp]=build_reference_TH_interpolation( ...
    M0,M1,parentTri,refInfo);

Jvec=blkdiag(Ps,Ps);

Tbc1=build_velocity_boundary_reduction(M1);
Mr1=Tbc1'*M1.fe.Mv*Tbc1;
Mr1=0.5*(Mr1+Mr1.');

massSymDef=norm(Mr1-Mr1.','fro')/max(1,norm(Mr1,'fro'));
Fmass=decomposition(Mr1,'chol');

G1=M1.fe.G*Tbc1;
rankLower=M1.audit.rank_G_free;
rankRequired=size(G1,1)-1;

fprintf('P2 interpolation size / nnz     : %d x %d / %d\n', ...
    size(Ps,1),size(Ps,2),nnz(Ps));
fprintf('P1 interpolation size / nnz     : %d x %d / %d\n', ...
    size(Pp,1),size(Pp,2),nnz(Pp));
fprintf('old P2 injection defect         : %.3e\n',Dinterp.old_p2_node_defect);
fprintf('old P1 injection defect         : %.3e\n',Dinterp.old_p1_node_defect);
fprintf('partition-of-unity defect       : %.3e\n',Dinterp.partition_unity_defect);
fprintf('T1 reduced velocity / pressure  : %d / %d\n', ...
    size(Tbc1,2),size(G1,1));
fprintf('T1 reduced-mass symmetry defect : %.3e\n',massSymDef);
fprintf('stored rank(G_free) audit       : %d / required >= %d\n', ...
    rankLower,rankRequired);

%% ========================================================================
% 3. Transfer P1 factor / total Gamma1 / fixed q1,q2
% ========================================================================
fprintf('\n--- TRANSFER CURRENT P1 / TOTAL GAMMA1 --------------------\n');

Z0=G1s.P1_certificate.P1.adi.factor;
rq0=G1s.Gamma1.Rq;
rx0=G1s.Gamma1.Rx;

[Z1,lossZ]=transfer_block(Z0,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass);
[rq1,lossRq]=transfer_block(rq0,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass);
[rx1,lossRx]=transfer_block(rx0,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass);

Q0=SN.output.q_coefficients;
Q1=Ps*Q0;

Gram0=real(Q0'*(M0.fe.M2*Q0));
Gram1=real(Q1'*(M1.fe.M2*Q1));
outGramChange=norm(Gram1-Gram0,'fro')/max(1,norm(Gram0,'fro'));

fprintf('P1 factor columns               : %d\n',size(Z1,2));
fprintf('factor X-projection loss        : %.6e\n',lossZ);
fprintf('Gamma_1 rq projection loss       : %.6e\n',lossRq);
fprintf('Gamma_1 rx projection loss       : %.6e\n',lossRx);
fprintf('fixed output Gram change       : %.6e\n',outGramChange);

%% ========================================================================
% 4. Empirical value / feedback cross-mesh invariance
% ========================================================================
fprintf('\n--- CURRENT DATA TRANSFER AUDIT -----------------------------\n');

rng(290833,'twister');
nTest=8;
valueDef=0;
feedbackDef=0;
stateProjMax=0;

for j=1:nTest
    xc=randn(size(Tbc0,2),1);
    qc=randn(size(Tbc0,2),1);

    xc=xc/max(xnorm(xc,Mr0),eps);
    qc=qc/max(xnorm(qc,Mr0),eps);

    [xf,lx]=transfer_block(xc,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass);
    [qf,lq]=transfer_block(qc,Tbc0,Jvec,Tbc1,M1.fe.Mv,Fmass);

    stateProjMax=max(stateProjMax,max(lx,lq));

    vc=real(sum(abs(Z0'*(Mr0*xc)).^2));
    vf=real(sum(abs(Z1'*(Mr1*xf)).^2));
    valueDef=max(valueDef,abs(vf-vc)/max([1,abs(vc),abs(vf)]));

    gc=rq0'*(Mr0*qc)+rx0'*(Mr0*xc);
    gf=rq1'*(Mr1*qf)+rx1'*(Mr1*xf);
    feedbackDef=max(feedbackDef, ...
        abs(gf-gc)/max([1,abs(gc),abs(gf)]));
end

fprintf('max random-state projection loss: %.6e\n',stateProjMax);
fprintf('empirical P1 value defect       : %.6e\n',valueDef);
fprintf('empirical Gamma_1 defect         : %.6e\n',feedbackDef);

%% ========================================================================
% 5. Recover the accepted COARSE Re=50 stationary solution exactly from
%    the old-node injection stored in the uniform-child bootstrap.
%
% CH0c.baseflow_start.u_raw = I_0^+ u0 before fine admissibility projection.
% ========================================================================
fprintf('\n--- RECOVER T0 Re=50 FLOW + BUILD T1 NEWTON START ----------\n');

Pu=CH0c.interpolation.P2_scalar;
Ppu=CH0c.interpolation.P1_pressure;

nP20=M0.th.n_velocity_scalar;
nP2u=CH0c.backbone.th.n_velocity_scalar;
nV0=size(M0.mesh.P,1);

rowP2=find_injection_rows(Pu,nP20);
rowP1=find_injection_rows(Ppu,nV0);

uRawUniform=CH0c.baseflow_start.u_raw;
pRawUniform=CH0c.baseflow_start.p;

u0=[ ...
    uRawUniform(rowP2);
    uRawUniform(nP2u+rowP2)];

p0=pRawUniform(rowP1);

% Verify recovery against the stored exact injections.
recoverUDef=block_mass_norm( ...
    blkdiag(Pu,Pu)*u0-uRawUniform,CH0c.backbone.fe.Mv) / ...
    max(block_mass_norm(uRawUniform,CH0c.backbone.fe.Mv),eps);

recoverPDef=norm(Ppu*p0-pRawUniform)/max(1,norm(pRawUniform));

fprintf('coarse Re recovered from        : uniform-child raw prolongation\n');
fprintf('coarse velocity recovery defect : %.3e\n',recoverUDef);
fprintf('coarse pressure recovery defect : %.3e\n',recoverPDef);

% Transfer coarse accepted Re=50 state to TRUE T1.
uRaw1=Jvec*u0;
pRaw1=Pp*p0;

Umean=1.0;
uD1=zeros(2*M1.th.n_velocity_scalar,1);
in=M1.boundary.inlet.p2_nodes(:);
yin=M1.th.P2(in,2);
uD1(in)=6*Umean*yin.*(M1.geometry.H-yin)/(M1.geometry.H^2);

zStart=Fmass\(Tbc1'*(M1.fe.Mv*(uRaw1-uD1)));
uStart=uD1+Tbc1*zStart;

startProjection=block_mass_norm(uRaw1-uStart,M1.fe.Mv) / ...
    max(block_mass_norm(uRaw1,M1.fe.Mv),eps);

rawNormal=cylinder_normal_defect(uRaw1,M1);
startNormal=cylinder_normal_defect(uStart,M1);

[inletDef,wallDef]=strong_outer_bc_defects(uStart,M1,Umean);

fprintf('raw-to-admissible X projection  : %.6e\n',startProjection);
fprintf('raw cylinder-normal defect      : %.6e\n',rawNormal);
fprintf('projected cylinder-normal defect: %.3e\n',startNormal);
fprintf('projected inlet BC defect       : %.3e\n',inletDef);
fprintf('projected wall BC defect        : %.3e\n',wallDef);
fprintf('accepted as T1 stationary flow  : NO -- Newton start only\n');

%% ========================================================================
% 6. Decision
% ========================================================================
passGeom = ...
    areaDef<5e-12 && thetaDef<5e-12 && ...
    M1.audit.circle_node_defect<5e-12 && ...
    M1.audit.min_curved_detJ>0;

passTH = ...
    max([Dinterp.old_p2_node_defect,Dinterp.old_p1_node_defect, ...
         Dinterp.partition_unity_defect])<5e-12 && ...
    massSymDef<2e-12 && rankLower>=rankRequired;

% Local refinement changes only a subset of curved tangent nodes; small
% nonnested projection defects are expected, but must remain modest.
passTransfer = ...
    max([lossZ,lossRq,lossRx,outGramChange,stateProjMax])<2e-3 && ...
    max([valueDef,feedbackDef])<3e-3;

passRecovery = recoverUDef<5e-11 && recoverPDef<5e-11;

passStart = ...
    startProjection<2e-4 && ...
    startNormal<5e-12 && ...
    inletDef<5e-12 && wallDef<5e-12;

pass = passGeom && passTH && passTransfer && passRecovery && passStart;

fprintf('\n--- ADAPT A2E DECISION --------------------------------------\n');
fprintf('online local exact-circle mesh   : %s\n',password(passGeom));
fprintf('Taylor-Hood spatial discretization backbone : %s\n',password(passTH));
fprintf('P1/Gamma_1/output transfer        : %s\n',password(passTransfer));
fprintf('T0 Re=50 state recovery          : %s\n',password(passRecovery));
fprintf('T1 admissible Re=50 Newton start : %s\n',password(passStart));

if pass
    fprintf('ADAPT A2E                        : PASS\n');
    fprintf('spatial discretization T1               : READY\n');
    fprintf('NEXT                             : Newton-correct Re=50 on T1\n');
else
    fprintf('ADAPT A2E                        : criterion not satisfied\n');
    fprintf('spatial discretization T1               : NOT YET READY\n');
end
fprintf('============================================================\n\n');

%% ========================================================================
% 7. Pack / save
% ========================================================================
T1.level=1;
T1.backbone=M1;
T1.parent_triangle=parentTri;

T1.marking.source='online T0 current P1/Gamma1 primal-adjoint indicator';
T1.marking.theta=E0.theta_mark;
T1.marking.marked_T0=marked;
T1.marking.captured_fraction=E0.captured_fraction;
T1.marking.T0_indicator=E0.eta;

T1.interpolation.P2_scalar=Ps;
T1.interpolation.P1_pressure=Pp;
T1.interpolation.diagnostics=Dinterp;

T1.bc.T_velocity=Tbc1;
T1.bc.u_lift=uD1;

T1.reduced.M=Mr1;
T1.reduced.G=G1;
T1.reduced.mass_symmetry_defect=massSymDef;
T1.reduced.rank_G_free_audit=rankLower;
T1.reduced.rank_G_required=rankRequired;

T1.transfer.P1_factor=Z1;
T1.transfer.Gamma1_Rq=rq1;
T1.transfer.Gamma1_Rx=rx1;
T1.transfer.Gamma1_Cz=G1s.Gamma1.Cz;
T1.transfer.Gamma1_Cw=G1s.Gamma1.Cw;
T1.transfer.output_q_coefficients=Q1;

T1.transfer.factor_projection_loss=lossZ;
T1.transfer.rq_projection_loss=lossRq;
T1.transfer.rx_projection_loss=lossRx;
T1.transfer.output_gram_change=outGramChange;
T1.transfer.random_state_projection_loss=stateProjMax;
T1.transfer.value_defect=valueDef;
T1.transfer.feedback_defect=feedbackDef;

T1.baseflow_start.Re=50;
T1.baseflow_start.u=uStart;
T1.baseflow_start.p=pRaw1;
T1.baseflow_start.z_reduced=zStart;
T1.baseflow_start.u_raw=uRaw1;
T1.baseflow_start.projection_defect=startProjection;
T1.baseflow_start.raw_normal_defect=rawNormal;
T1.baseflow_start.projected_normal_defect=startNormal;
T1.baseflow_start.inlet_bc_defect=inletDef;
T1.baseflow_start.wall_bc_defect=wallDef;

T1.recovered_T0_baseflow.u=u0;
T1.recovered_T0_baseflow.p=p0;
T1.recovered_T0_baseflow.velocity_defect=recoverUDef;
T1.recovered_T0_baseflow.pressure_defect=recoverPDef;

T1.geometry.exact_area_defect=areaDef;
T1.geometry.theta_defect=thetaDef;

T1.audit.geometry=passGeom;
T1.audit.Taylor_Hood=passTH;
T1.audit.transfer=passTransfer;
T1.audit.baseflow_recovery=passRecovery;
T1.audit.baseflow_start=passStart;
T1.audit.pass=pass;

T1.provenance.Re=50;
T1.provenance.mesh_generated_online=true;
T1.provenance.uniform_auxiliary_is_production=false;
T1.provenance.output_relearned=false;
T1.provenance.NK_step_computed=false;
T1.provenance.Penzl_used=false;
T1.provenance.closed_loop_generator_assembled=false;
T1.provenance.BstarP_formed=false;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir, ...
    'cylwake_adapt_step02e_build_production_T1.mat');
save(saveFile,'T1','-v7.3');
T1.saved_file=saveFile;

fprintf('saved spatial discretization T1         : %s\n',saveFile);

%% ========================================================================
% 8. spatial discretization plot
% ========================================================================
figure('Name','Cylinder wake spatial discretization T1','Color','w');
triplot(M1.mesh.T,M1.mesh.P(:,1),M1.mesh.P(:,2));
axis equal tight;
hold on;
th=linspace(0,2*pi,500);
plot(M1.geometry.xc(1)+M1.geometry.R*cos(th), ...
     M1.geometry.xc(2)+M1.geometry.R*sin(th), ...
     'k-','LineWidth',1.25);
title(sprintf('spatial discretization T_1: %d triangles (from %d marked T_0 elements)', ...
    size(M1.mesh.T,1),numel(marked)));
xlabel('x');ylabel('y');
hold off;

end

% =========================================================================
% Local red/green refinement
% =========================================================================
function [P1,T1,parent,info]=refine_red_green_exact_circle( ...
    P0,T0,E0,edgeId0,marked,xc,R)

nV0=size(P0,1);
nE0=size(E0,1);

markEdge=false(nE0,1);
markEdge(unique(edgeId0(marked,:)))=true;

edgeNew=zeros(nE0,1);
parentEdge=zeros(nV0+nnz(markEdge),2);

P1=P0;
newEdges=find(markEdge);

for j=1:numel(newEdges)
    e=newEdges(j);
    a=E0(e,1); b=E0(e,2);

    xa=P0(a,:); xb=P0(b,:);

    ra=norm(xa-xc); rb=norm(xb-xc);

    if abs(ra-R)<2e-10 && abs(rb-R)<2e-10
        ua=(xa-xc)/R; ub=(xb-xc)/R;
        um=ua+ub;
        if norm(um)<1e-13
            error('Cannot bisect a cylinder half-circle edge.');
        end
        xm=xc+R*um/norm(um);
    else
        xm=0.5*(xa+xb);
    end

    P1(end+1,:)=xm; %#ok<AGROW>
    edgeNew(e)=size(P1,1);
    parentEdge(edgeNew(e),:)=[a,b];
end

children=cell(size(T0,1),1);
nChild=zeros(size(T0,1),1);

for k=1:size(T0,1)
    v=T0(k,:);
    e=edgeId0(k,:);
    m=markEdge(e);

    m12=0;m23=0;m31=0;
    if m(1),m12=edgeNew(e(1));end
    if m(2),m23=edgeNew(e(2));end
    if m(3),m31=edgeNew(e(3));end

    switch sum(m)
        case 0
            ch=v;

        case 1
            if m(1)
                ch=[v(1),m12,v(3);m12,v(2),v(3)];
            elseif m(2)
                ch=[v(2),m23,v(1);m23,v(3),v(1)];
            else
                ch=[v(3),m31,v(2);m31,v(1),v(2)];
            end

        case 2
            if m(1)&&m(2)
                ch=[v(2),m23,m12; ...
                    m12,v(1),v(3); ...
                    m12,v(3),m23];
            elseif m(2)&&m(3)
                ch=[v(3),m31,m23; ...
                    m23,v(2),v(1); ...
                    m23,v(1),m31];
            else
                ch=[v(1),m12,m31; ...
                    m31,v(3),v(2); ...
                    m31,v(2),m12];
            end

        case 3
            ch=[v(1),m12,m31; ...
                m12,v(2),m23; ...
                m31,m23,v(3); ...
                m12,m23,m31];

        otherwise
            error('Invalid local refinement pattern.');
    end

    for j=1:size(ch,1)
        a=P1(ch(j,1),:);b=P1(ch(j,2),:);c=P1(ch(j,3),:);
        if cross2(b-a,c-a)<0
            ch(j,[2 3])=ch(j,[3 2]);
        end
    end

    children{k}=ch;
    nChild(k)=size(ch,1);
end

T1=zeros(sum(nChild),3);
parent=zeros(sum(nChild),1);

c=0;
for k=1:numel(children)
    ch=children{k};
    ids=c+(1:size(ch,1));
    T1(ids,:)=ch;
    parent(ids)=k;
    c=c+size(ch,1);
end

info.marked_edges=find(markEdge);
info.edge_new_vertex=edgeNew;
info.vertex_parent_edge=parentEdge;
info.number_new_vertices=nnz(markEdge);
end

% =========================================================================
% Rebuild exact-circle Taylor--Hood backbone
% =========================================================================
function M=rebuild_model_from_PT(P,T,geom,level)

for k=1:size(T,1)
    a=P(T(k,1),:);b=P(T(k,2),:);c=P(T(k,3),:);
    if cross2(b-a,c-a)<0,T(k,[2 3])=T(k,[3 2]);end
end

nV=size(P,1);nT=size(T,1);

Eall=[T(:,[1 2]);T(:,[2 3]);T(:,[3 1])];
Esort=sort(Eall,2);
[E,~,ic]=unique(Esort,'rows');

nE=size(E,1);
edgeCount=accumarray(ic,1,[nE,1]);
edgeId=[ic(1:nT),ic(nT+(1:nT)),ic(2*nT+(1:nT))];

boundaryEdgeId=find(edgeCount==1);
BE=E(boundaryEdgeId,:);

p1=P(BE(:,1),:);p2=P(BE(:,2),:);
tol=2e-10;
L=geom.L;H=geom.H;xc=geom.xc;R=geom.R;

r1=sqrt(sum((p1-xc).^2,2));
r2=sqrt(sum((p2-xc).^2,2));

isCylinder=abs(r1-R)<tol & abs(r2-R)<tol;
isInlet=~isCylinder & abs(p1(:,1))<tol & abs(p2(:,1))<tol;
isOutlet=~isCylinder & abs(p1(:,1)-L)<tol & abs(p2(:,1)-L)<tol;
isBottom=~isCylinder & abs(p1(:,2))<tol & abs(p2(:,2))<tol;
isTop=~isCylinder & abs(p1(:,2)-H)<tol & abs(p2(:,2)-H)<tol;

if any(sum([isInlet,isOutlet,isBottom,isTop,isCylinder],2)~=1)
    error('Production T1 boundary classification failed.');
end

B.inlet.edge_id=boundaryEdgeId(isInlet);
B.outlet.edge_id=boundaryEdgeId(isOutlet);
B.bottom.edge_id=boundaryEdgeId(isBottom);
B.top.edge_id=boundaryEdgeId(isTop);
B.wall.edge_id=boundaryEdgeId(isBottom|isTop);
B.cylinder.edge_id=boundaryEdgeId(isCylinder);

B.inlet.edges=E(B.inlet.edge_id,:);
B.outlet.edges=E(B.outlet.edge_id,:);
B.bottom.edges=E(B.bottom.edge_id,:);
B.top.edges=E(B.top.edge_id,:);
B.wall.edges=E(B.wall.edge_id,:);
B.cylinder.edges=E(B.cylinder.edge_id,:);

Pmid=0.5*(P(E(:,1),:)+P(E(:,2),:));
edgeOnCylinder=is_cylinder_edge(P,E,xc,R);

for e=find(edgeOnCylinder).'
    u1=(P(E(e,1),:)-xc)/R;
    u2=(P(E(e,2),:)-xc)/R;
    um=u1+u2;
    Pmid(e,:)=xc+R*um/norm(um);
end

P2=[P;Pmid];
T6=[T,nV+edgeId];
nP2=size(P2,1);

B.inlet.p2_nodes=boundary_p2_nodes(B.inlet.edge_id,E,nV);
B.outlet.p2_nodes=boundary_p2_nodes(B.outlet.edge_id,E,nV);
B.bottom.p2_nodes=boundary_p2_nodes(B.bottom.edge_id,E,nV);
B.top.p2_nodes=boundary_p2_nodes(B.top.edge_id,E,nV);
B.wall.p2_nodes=boundary_p2_nodes(B.wall.edge_id,E,nV);
B.cylinder.p2_nodes=boundary_p2_nodes(B.cylinder.edge_id,E,nV);

rc2=sqrt(sum((P2(B.cylinder.p2_nodes,:)-xc).^2,2));
circleNodeDef=max(abs(rc2-R));

[qRef,wRef]=duffy_gauss_rule_6();

triCyl=edgeOnCylinder(edgeId);
if any(sum(triCyl,2)>1),error('Two cylinder edges on a triangle.');end

triCylLocalEdge=zeros(nT,1);
for k=1:nT
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j),triCylLocalEdge(k)=j;end
end

IM=zeros(36*nT,1);JM=zeros(36*nT,1);
VM=zeros(36*nT,1);VK=zeros(36*nT,1);
IP=zeros(9*nT,1);JP=zeros(9*nT,1);VP=zeros(9*nT,1);
IG=zeros(18*nT,1);JG=zeros(18*nT,1);
VGx=zeros(18*nT,1);VGy=zeros(18*nT,1);

cM=0;cP=0;cG=0;minDet=inf;

for k=1:nT
    lv=T(k,:);lu=T6(k,:);Xv=P(lv,:);

    Mloc=zeros(6);Kloc=zeros(6);Ploc=zeros(3);
    Gxloc=zeros(3,6);Gyloc=zeros(3,6);

    for iq=1:size(qRef,1)
        xi=qRef(iq,1);eta=qRef(iq,2);

        [N,dN,Lam]=p2p1_shapes(xi,eta);
        [~,J]=exact_element_map(Xv,xi,eta,triCylLocalEdge(k),xc,R);

        dj=det(J);minDet=min(minDet,dj);
        if dj<=0,error('Nonpositive production T1 curved Jacobian.');end

        grad=dN/J;
        fac=wRef(iq)*dj;

        Mloc=Mloc+fac*(N*N.');
        Kloc=Kloc+fac*(grad*grad.');
        Ploc=Ploc+fac*(Lam*Lam.');
        Gxloc=Gxloc+fac*(Lam*grad(:,1).');
        Gyloc=Gyloc+fac*(Lam*grad(:,2).');
    end

    [rr,cc]=ndgrid(lu,lu);ids=cM+(1:36);
    IM(ids)=rr(:);JM(ids)=cc(:);VM(ids)=Mloc(:);VK(ids)=Kloc(:);cM=cM+36;

    [rr,cc]=ndgrid(lv,lv);ids=cP+(1:9);
    IP(ids)=rr(:);JP(ids)=cc(:);VP(ids)=Ploc(:);cP=cP+9;

    [rr,cc]=ndgrid(lv,lu);ids=cG+(1:18);
    IG(ids)=rr(:);JG(ids)=cc(:);VGx(ids)=Gxloc(:);VGy(ids)=Gyloc(:);cG=cG+18;
end

M2=sparse(IM,JM,VM,nP2,nP2);
K2=sparse(IM,JM,VK,nP2,nP2);
Mp=sparse(IP,JP,VP,nV,nV);
Gx=sparse(IG,JG,VGx,nV,nP2);
Gy=sparse(IG,JG,VGy,nV,nP2);
G=[Gx,Gy];

Mv=blkdiag(M2,M2);
Kv=blkdiag(K2,K2);

essentialScalar=unique([ ...
    B.inlet.p2_nodes(:);B.wall.p2_nodes(:);B.cylinder.p2_nodes(:)]);
freeScalar=setdiff((1:nP2).',essentialScalar);
freeVelocity=[freeScalar;nP2+freeScalar];

rankG=sprank(G(:,freeVelocity));

M.geometry=geom;

M.mesh.P=P;
M.mesh.T=T;
M.mesh.E=E;
M.mesh.edge_id=edgeId;
M.mesh.boundary_edge_id=boundaryEdgeId;

M.th.P2=P2;
M.th.T6=T6;
M.th.n_velocity_scalar=nP2;
M.th.n_velocity=2*nP2;
M.th.n_pressure=nV;

M.boundary=B;

M.bc.baseflow_essential_scalar=essentialScalar;
M.bc.baseflow_free_scalar=freeScalar;
M.bc.baseflow_free_velocity=freeVelocity;
M.bc.outlet_type='natural stress / do-nothing';

M.fe.M2=M2;
M.fe.K2=K2;
M.fe.Mp=Mp;
M.fe.Gx=Gx;
M.fe.Gy=Gy;
M.fe.G=G;
M.fe.Mv=Mv;
M.fe.Kv=Kv;

M.audit.circle_node_defect=circleNodeDef;
M.audit.min_curved_detJ=minDet;
M.audit.min_triangle_angle_deg=triangle_min_angle_deg(P,T);
M.audit.rank_G_free=rankG;

M.hierarchy.level=level;
M.hierarchy.note='TRUE online locally refined spatial discretization';
end

% =========================================================================
% Reference P2/P1 interpolation
% =========================================================================
function [Ps,Tp,D]=build_reference_TH_interpolation(M0,M1,parentTri,refInfo)

nV0=size(M0.mesh.P,1);
nV1=size(M1.mesh.P,1);
nP20=M0.th.n_velocity_scalar;
nP21=M1.th.n_velocity_scalar;

parentEdge=refInfo.vertex_parent_edge;

ii=zeros(2*nV1,1);jj=zeros(2*nV1,1);vv=zeros(2*nV1,1);c=0;

for v=1:nV1
    if v<=nV0
        c=c+1;ii(c)=v;jj(c)=v;vv(c)=1;
    else
        ab=parentEdge(v,:);
        c=c+1;ii(c)=v;jj(c)=ab(1);vv(c)=0.5;
        c=c+1;ii(c)=v;jj(c)=ab(2);vv(c)=0.5;
    end
end

Tp=sparse(ii(1:c),jj(1:c),vv(1:c),nV1,nV0);

firstTriV=zeros(nV1,1);
for t=1:size(M1.mesh.T,1)
    for a=M1.mesh.T(t,:)
        if firstTriV(a)==0,firstTriV(a)=t;end
    end
end

nE1=size(M1.mesh.E,1);
firstTriE=zeros(nE1,1);

for t=1:size(M1.mesh.T,1)
    for e=M1.mesh.edge_id(t,:)
        if firstTriE(e)==0,firstTriE(e)=t;end
    end
end

I=zeros(6*nP21,1);J=zeros(6*nP21,1);S=zeros(6*nP21,1);c=0;

for node=1:nP21
    if node<=nV1
        tf=firstTriV(node);
        pc=parentTri(tf);
        lam=vertex_bary_in_parent(node,pc,M0.mesh.T,nV0,parentEdge);
    else
        ef=node-nV1;
        tf=firstTriE(ef);
        pc=parentTri(tf);

        ab=M1.mesh.E(ef,:);
        la=vertex_bary_in_parent(ab(1),pc,M0.mesh.T,nV0,parentEdge);
        lb=vertex_bary_in_parent(ab(2),pc,M0.mesh.T,nV0,parentEdge);
        lam=0.5*(la+lb);
    end

    N=p2_from_bary(lam);
    cols=M0.th.T6(pc,:);

    ids=c+(1:6);
    I(ids)=node;J(ids)=cols;S(ids)=N(:);
    c=c+6;
end

Ps=sparse(I,J,S,nP21,nP20);

D.partition_unity_defect=max(abs(full(sum(Ps,2))-1));

D.old_p1_node_defect=0;
for j=1:nV0
    e=sparse(1,j,1,1,nV0);
    D.old_p1_node_defect=max(D.old_p1_node_defect,norm(Tp(j,:)-e,1));
end

D.old_p2_node_defect=0;

for j=1:nP20
    if j<=nV0
        rowId=j;
    else
        e0=j-nV0;
        if refInfo.edge_new_vertex(e0)~=0
            rowId=refInfo.edge_new_vertex(e0);
        else
            ab=M0.mesh.E(e0,:);
            ef=find_edge_id(M1.mesh.E,ab(1),ab(2));
            if isempty(ef),error('Unrefined old edge not found on T1.');end
            rowId=nV1+ef;
        end
    end

    ej=sparse(1,j,1,1,nP20);
    D.old_p2_node_defect=max(D.old_p2_node_defect,norm(Ps(rowId,:)-ej,1));
end
end

function lam=vertex_bary_in_parent(v,pc,T0,nV0,parentEdge)

tri=T0(pc,:);
lam=zeros(3,1);

if v<=nV0
    j=find(tri==v,1);
    if isempty(j),error('Old T1 vertex not in selected T0 parent.');end
    lam(j)=1;
else
    ab=parentEdge(v,:);
    ja=find(tri==ab(1),1);
    jb=find(tri==ab(2),1);

    if isempty(ja)||isempty(jb)
        error('New T1 vertex is not on selected T0 parent edge.');
    end

    lam(ja)=0.5;
    lam(jb)=0.5;
end
end

function N=p2_from_bary(lam)
l1=lam(1);l2=lam(2);l3=lam(3);
N=[ ...
    l1*(2*l1-1);l2*(2*l2-1);l3*(2*l3-1); ...
    4*l1*l2;4*l2*l3;4*l3*l1];
end

% =========================================================================
% Reduced admissible velocity basis
% =========================================================================
function Tbc=build_velocity_boundary_reduction(M)

nP2=M.th.n_velocity_scalar;
nv=2*nP2;

essential=unique([M.boundary.inlet.p2_nodes(:);M.boundary.wall.p2_nodes(:)]);
cyl=M.boundary.cylinder.p2_nodes(:);

ordinary=setdiff((1:nP2).',[essential;cyl]);

nred=2*numel(ordinary)+numel(cyl);

ii=zeros(2*numel(ordinary)+2*numel(cyl),1);
jj=ii;vv=ii;
c=0;col=0;

for q=1:numel(ordinary)
    node=ordinary(q);

    col=col+1;c=c+1;
    ii(c)=node;jj(c)=col;vv(c)=1;

    col=col+1;c=c+1;
    ii(c)=nP2+node;jj(c)=col;vv(c)=1;
end

for q=1:numel(cyl)
    node=cyl(q);

    rr=M.th.P2(node,:)-M.geometry.xc;
    nvec=rr/norm(rr);
    tvec=[-nvec(2),nvec(1)];

    col=col+1;
    c=c+1;ii(c)=node;jj(c)=col;vv(c)=tvec(1);
    c=c+1;ii(c)=nP2+node;jj(c)=col;vv(c)=tvec(2);
end

Tbc=sparse(ii(1:c),jj(1:c),vv(1:c),nv,nred);
end

% =========================================================================
% Transfer helpers
% =========================================================================
function [X1,loss]=transfer_block(X0,Tbc0,Jvec,Tbc1,Mv1,Fmass)

Uraw=Jvec*(Tbc0*X0);
X1=Fmass\(Tbc1'*(Mv1*Uraw));
Uproj=Tbc1*X1;

loss=block_mass_norm(Uraw-Uproj,Mv1) / ...
    max(block_mass_norm(Uraw,Mv1),eps);
end

function rows=find_injection_rows(P,nCoarse)

nr=size(P,1);
rows=zeros(nCoarse,1);

for r=1:nr
    [~,c,v]=find(P(r,:));

    if numel(c)==1 && abs(v-1)<5e-13 && rows(c)==0
        rows(c)=r;
    end
end

if any(rows==0)
    error('Could not recover all coarse nodal injection rows.');
end
end

% =========================================================================
% Geometry certificates / BC audits
% =========================================================================
function d=exact_area_defect(M)

A=0;
for k=1:size(M.mesh.T,1)
    a=M.mesh.P(M.mesh.T(k,1),:);
    b=M.mesh.P(M.mesh.T(k,2),:);
    c=M.mesh.P(M.mesh.T(k,3),:);
    A=A+0.5*abs(cross2(b-a,c-a));
end

seg=0;

for e=M.boundary.cylinder.edge_id(:).'
    a=(M.mesh.P(M.mesh.E(e,1),:)-M.geometry.xc)/M.geometry.R;
    b=(M.mesh.P(M.mesh.E(e,2),:)-M.geometry.xc)/M.geometry.R;

    th=abs(atan2(cross2(a,b),dot(a,b)));
    seg=seg+0.5*M.geometry.R^2*(th-sin(th));
end

A=A-seg;
d=abs(A-M.geometry.exact_area)/M.geometry.exact_area;
end

function d=exact_circle_angle_defect(M)

s=0;

for e=M.boundary.cylinder.edge_id(:).'
    a=(M.mesh.P(M.mesh.E(e,1),:)-M.geometry.xc)/M.geometry.R;
    b=(M.mesh.P(M.mesh.E(e,2),:)-M.geometry.xc)/M.geometry.R;

    s=s+abs(atan2(cross2(a,b),dot(a,b)));
end

d=abs(s-2*pi);
end

function d=cylinder_normal_defect(U,M)

nP2=M.th.n_velocity_scalar;
nodes=M.boundary.cylinder.p2_nodes(:);

num=0;den=0;

for node=nodes.'
    rr=M.th.P2(node,:)-M.geometry.xc;
    n=rr/norm(rr);

    ux=U(node,:);
    uy=U(nP2+node,:);

    nd=n(1)*ux+n(2)*uy;

    num=num+sum(abs(nd).^2);
    den=den+sum(abs(ux).^2+abs(uy).^2);
end

d=sqrt(num/max(den,eps));
end

function [inletDef,wallDef]=strong_outer_bc_defects(u,M,Umean)

nP2=M.th.n_velocity_scalar;

ux=u(1:nP2);
uy=u(nP2+1:end);

in=M.boundary.inlet.p2_nodes(:);
wall=M.boundary.wall.p2_nodes(:);

yin=M.th.P2(in,2);
target=6*Umean*yin.*(M.geometry.H-yin)/(M.geometry.H^2);

inletDef=max(abs([ux(in)-target;uy(in)]));
wallDef=max(abs([ux(wall);uy(wall)]));
end

% =========================================================================
% FE helpers
% =========================================================================
function tf=is_cylinder_edge(P,E,xc,R)
r1=sqrt(sum((P(E(:,1),:)-xc).^2,2));
r2=sqrt(sum((P(E(:,2),:)-xc).^2,2));
tf=abs(r1-R)<2e-10 & abs(r2-R)<2e-10;
end

function nodes=boundary_p2_nodes(edgeIds,E,nV)
if isempty(edgeIds)
    nodes=zeros(0,1);
else
    nodes=unique([E(edgeIds,1);E(edgeIds,2);nV+edgeIds(:)]);
end
end

function amin=triangle_min_angle_deg(P,T)

amin=Inf;

for k=1:size(T,1)
    X=P(T(k,:),:);

    for j=1:3
        a=X(mod(j,3)+1,:)-X(j,:);
        b=X(mod(j+1,3)+1,:)-X(j,:);

        cs=dot(a,b)/(norm(a)*norm(b));
        cs=max(-1,min(1,cs));

        amin=min(amin,acosd(cs));
    end
end
end

function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1;b=2;c=3;
    case 2
        a=2;b=3;c=1;
    case 3
        a=3;b=1;c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);
if s<=0,error('Exact circle map at opposite vertex.');end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2);

for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

function [N,dN,Lam]=p2p1_shapes(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1);
     4*l2-1,     0;
        0,       4*l3-1;
     4*(l1-l2), -4*l2;
     4*l3,       4*l2;
    -4*l3,       4*(l1-l3)];
end

function [Q,W]=duffy_gauss_rule_6()

[x,w]=gauss_legendre_01(6);

Q=zeros(36,2);
W=zeros(36,1);

k=0;
for i=1:6
    for j=1:6
        k=k+1;
        Q(k,1)=x(i);
        Q(k,2)=(1-x(i))*x(j);
        W(k)=w(i)*w(j)*(1-x(i));
    end
end
end

function [x,w]=gauss_legendre_01(n)

k=(1:n-1).';
beta=k./sqrt(4*k.^2-1);

J=diag(beta,1)+diag(beta,-1);
[V,D]=eig(J);

[x0,ord]=sort(diag(D));
V=V(:,ord);

w0=2*(V(1,:).^2).';

x=(x0+1)/2;
w=w0/2;
end

function e=find_edge_id(E,a,b)
ab=sort([a,b]);
e=find(E(:,1)==ab(1) & E(:,2)==ab(2),1,'first');
end

function n=block_mass_norm(X,M)
n=sqrt(max(real(trace(X'*(M*X))),0));
end

function n=xnorm(x,M)
n=sqrt(max(real(x'*(M*x)),0));
end

function z=cross2(a,b)
z=a(1)*b(2)-a(2)*b(1);
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_make_picture_and_video.m <==
function OUT = cylwake_make_picture_and_video()
%CYLWAKE_MAKE_PICTURE_AND_VIDEO
% Minimal read-only postprocessing for the final CylinderWake run.
%
% Creates only:
%   (1) one high-resolution PNG of the initial perturbation vorticity field,
%   (2) one MP4 video comparing OPEN loop vs final Gamma9.
%
% No adaptive-history table, no LaTeX snippet, no extra audits.
%
% Usage:
%   OUT = cylwake_make_picture_and_video();

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE: MINIMAL PICTURE + VIDEO ONLY\n');
fprintf('============================================================\n');
fprintf('numerical computation modified     : NO\n');
fprintf('final visualization objects      : initial image + OPEN/Gamma_9 video\n');
fprintf('time integrator                  : descriptor implicit midpoint\n');
fprintf('============================================================\n\n');

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
outDir=fullfile(resultsDir,'picture_video');
if ~exist(outDir,'dir'), mkdir(outDir); end

%% 1) Load only what is needed.
files.T8=fullfile(resultsDir,'cylwake_prod_level_T8_from_T7.mat');
files.S8=fullfile(resultsDir,'cylwake_prod_current_node_T8_Gamma8.mat');
files.G9=fullfile(resultsDir,'cylwake_prod_graph_update_T8_Gamma9.mat');
files.E8=fullfile(resultsDir,'cylwake_prod_twolevel_indicator_T8_Gamma9.mat');

fn=fieldnames(files);
for j=1:numel(fn)
    if ~exist(files.(fn{j}),'file')
        error('Missing canonical final file: %s',files.(fn{j}));
    end
end

T8=load_first_struct(files.T8,{});
S8=load_first_struct(files.S8,{'Sk','S8'});
G9=load_first_struct(files.G9,{'Gkp1Tk','G9'});
E8=load_first_struct(files.E8,{'Ek','E8'});

assert_audit_pass(T8,'T8');
assert_audit_pass(S8,'S8');
assert_audit_pass(G9,'G9');
assert_audit_pass(E8,'E8');
if ~isfield(E8,'termination') || ~E8.termination.global_stop
    error('Final T8 indicator does not carry stopping criterion = PASS.');
end

M=S8.system.M;
L=S8.system.L;
G=S8.system.G;
C=S8.system.C;
b=S8.input.b_optimization(:);
Gamma9=normalize_graph(G9.total,size(M,1),'Gamma9');
backbone=T8.backbone;
Tbc=T8.bc.T_velocity;

%% 2) Build reduced curl map and recover same-run wake frequency.
fprintf('building reduced centroid-curl map ...\n');
WcurlRed=build_centroid_curl_map(backbone,Tbc);
omegaGuess=spatial_omega_from_node(E8,files.S8,resultsDir);
[lambdaOpen,vOpen,openAudit]=open_wake_mode(M,L,G,omegaGuess);

fprintf('T8 OPEN wake lambda              : %+.12e%+.12ei\n',real(lambdaOpen),imag(lambdaOpen));
fprintf('OPEN wake residual / constraint  : %.3e / %.3e\n',openAudit.residual,openAudit.constraint);

%% 3) Choose a visually strong real phase and scale to 10%% peak speed.
wv=WcurlRed*vOpen;
phaseGrid=linspace(0,pi,181);
phaseScore=zeros(size(phaseGrid));
for j=1:numel(phaseGrid)
    phaseScore(j)=norm(real(exp(1i*phaseGrid(j))*wv));
end
[~,jphase]=max(phaseScore);
x0=real(exp(1i*phaseGrid(jphase))*vOpen);

u0full=Tbc*x0;
nP2=backbone.th.n_velocity_scalar;
speed0=sqrt(u0full(1:nP2).^2+u0full(nP2+1:end).^2);
scale=0.10/max(speed0);
x0=scale*x0;
u0full=scale*u0full;
omega0=WcurlRed*x0;

fprintf('initial perturbation phase       : %.6f rad\n',phaseGrid(jphase));
fprintf('initial peak perturbation speed  : %.6e\n',max(sqrt(u0full(1:nP2).^2+u0full(nP2+1:end).^2))); 

%% 4) Save one initial image (single figure, no labels).
P=backbone.mesh.P;
Tri=backbone.mesh.T;
F2V=face_to_vertex_operator(P,Tri);
omega0v=F2V*omega0;
omegaMax0=max(abs(omega0v));

% Display grids are visualization-only.  They do not alter FE data.
DGimg=build_display_grid(P,backbone.geometry.xc,backbone.geometry.R,2200,420);
DGvid=build_display_grid(P,backbone.geometry.xc,backbone.geometry.R,1400,280);

imgFilePng=fullfile(outDir,'cylwake_initial_state_T8.png');

f0=figure('Color','w','Position',[120 120 1600 420]);
ax0=axes('Parent',f0);
draw_vorticity_image(ax0,P,omega0v,omegaMax0,DGimg,true);
hold(ax0,'on');
draw_obstacle(ax0,backbone.geometry.xc,backbone.geometry.R);
draw_actuator_overlay(ax0,backbone.geometry.xc,backbone.geometry.R);
w0=instantaneous_graph_input(M,L,G,b,Gamma9,x0);
draw_input_arrows_static(ax0,backbone.geometry.xc,backbone.geometry.R,w0);
clean_plot_axes(ax0);
colormap(f0,bluewhitered(257));
exportgraphics(f0,imgFilePng,'Resolution',500);

%% 5) Simulate OPEN vs final Gamma9 only.
dt=0.01;
Tfinal=5.0;
N=round(Tfinal/dt);
t=(0:N)*dt;
frameStride=5;
frameSteps=0:frameStride:N;
tFrame=frameSteps*dt;
nFrames=numel(frameSteps);

fprintf('\n--- DESCRIPTOR MIDPOINT SIMULATION ---------------------------\n');
fprintf('time horizon / dt                : %.2f / %.3f s\n',Tfinal,dt);
fprintf('stored video frames              : %d\n',nFrames);

Aplus=M/dt+L/2;
Aminus=M/dt-L/2;
Zpp=sparse(size(G,1),size(G,1));

Kopen=[Aplus, -G'; G, Zpp];
Dopen=decomposition(Kopen,'lu');
[K9,R9]=midpoint_graph_matrix(Aplus,G,b,Gamma9,dt);
D9=decomposition(K9,'lu');

xO=x0;
x9=x0;
omegaO=zeros(size(WcurlRed,1),nFrames);
omega9=zeros(size(WcurlRed,1),nFrames);
omegaO(:,1)=WcurlRed*xO;
omega9(:,1)=WcurlRed*x9;
ynormO=zeros(1,N+1);
ynorm9=zeros(1,N+1);
ynormO(1)=norm(C*xO);
ynorm9(1)=norm(C*x9);
wmid9=zeros(1,N);
iframe=2;

for k=1:N
    solO=Dopen\[Aminus*xO;zeros(size(G,1),1)];
    xOn=solO(1:size(M,1));

    rhs9=[Aminus*x9;zeros(size(G,1),1);R9*x9];
    sol9=D9\rhs9;
    x9n=sol9(1:size(M,1));
    w9=real_if_tiny_imag(sol9(end));
    wmid9(k)=real(w9);

    xO=xOn;
    x9=x9n;
    ynormO(k+1)=norm(C*xO);
    ynorm9(k+1)=norm(C*x9);

    if iframe<=nFrames && k==frameSteps(iframe)
        omegaO(:,iframe)=WcurlRed*xO;
        omega9(:,iframe)=WcurlRed*x9;
        iframe=iframe+1;
    end
end

%% 6) Save comparison video.
% Convert element-centroid vorticity to area-weighted P1-vertex values.
% The subsequent raster interpolation is visualization only.
omegaOv=F2V*omegaO;
omega9v=F2V*omega9;
omegaMax=max(abs([omegaOv(:);omega9v(:)]));
videoFile=fullfile(outDir,'cylwake_open_vs_closed_loop_vorticity.mp4');

fVid=figure('Color','w','Position',[60 120 1450 460]);
tl3=tiledlayout(fVid,1,2,'TileSpacing','compact','Padding','compact');
tl3.Title.String=sprintf('t = %.2f',tFrame(1));
tl3.Title.FontWeight='bold';

axO=nexttile(tl3,1);
hO=draw_vorticity_image(axO,P,omegaOv(:,1),omegaMax,DGvid,false);
hold(axO,'on');
draw_obstacle(axO,backbone.geometry.xc,backbone.geometry.R);
draw_actuator_overlay(axO,backbone.geometry.xc,backbone.geometry.R);
title(axO,'open loop');
clean_plot_axes(axO);

ax9=nexttile(tl3,2);
h9=draw_vorticity_image(ax9,P,omega9v(:,1),omegaMax,DGvid,false);
hold(ax9,'on');
draw_obstacle(ax9,backbone.geometry.xc,backbone.geometry.R);
draw_actuator_overlay(ax9,backbone.geometry.xc,backbone.geometry.R);
title(ax9,'closed loop');
clean_plot_axes(ax9);

colormap(fVid,bluewhitered(257));
cb=colorbar(ax9);
try, cb.Layout.Tile='east'; catch, end

% Closed-loop input arrows: sign = direction, length = relative magnitude.
uFrame=frame_input_from_midpoints(wmid9,frameSteps,N);
uScale=max(abs(uFrame));
if uScale<eps, uScale=1; end
[qTop,qBot]=create_dynamic_input_arrows(ax9,backbone.geometry.xc,backbone.geometry.R,uFrame(1)/uScale);

V=VideoWriter(videoFile,'MPEG-4');
V.FrameRate=10;
V.Quality=95;
open(V);
for jf=1:nFrames
    update_vorticity_image(hO,P,omegaOv(:,jf),DGvid);
    update_vorticity_image(h9,P,omega9v(:,jf),DGvid);
    update_dynamic_input_arrows(qTop,qBot,uFrame(jf)/uScale);
    tl3.Title.String=sprintf('t = %.2f',tFrame(jf));
    drawnow;
    writeVideo(V,getframe(fVid));
end
close(V);

%% 7) Minimal output summary.
OUT.outputs.directory=outDir;
OUT.outputs.initial_image_png=imgFilePng;
OUT.outputs.video=videoFile;
OUT.open.lambda=lambdaOpen;
OUT.initial.phase=phaseGrid(jphase);
OUT.initial.peak_speed=max(sqrt(u0full(1:nP2).^2+u0full(nP2+1:end).^2));
OUT.simulation.dt=dt;
OUT.simulation.T=Tfinal;
OUT.simulation.t=t;
OUT.simulation.output_norm_open=ynormO;
OUT.simulation.output_norm_Gamma9=ynorm9;
OUT.simulation.physical_u_Gamma9=wmid9/sqrt(1.871174597508e5);
save(fullfile(outDir,'cylwake_picture_video_summary.mat'),'OUT','-v7.3');

fprintf('\n============================================================\n');
fprintf('PICTURE + VIDEO SUMMARY\n');
fprintf('============================================================\n');
fprintf('initial image                   : %s\n',imgFilePng);
fprintf('video                           : %s\n',videoFile);
fprintf('T8 OPEN wake lambda             : %+.6e%+.6ei\n',real(lambdaOpen),imag(lambdaOpen));
fprintf('final/initial ||y|| open        : %.6e\n',ynormO(end)/max(ynormO(1),eps));
fprintf('final/initial ||y|| Gamma_9      : %.6e\n',ynorm9(end)/max(ynorm9(1),eps));
fprintf('============================================================\n');

end

% -------------------------------------------------------------------------
% Helpers
% -------------------------------------------------------------------------
function S=load_first_struct(file,preferred)
raw=load(file);
for j=1:numel(preferred)
    if isfield(raw,preferred{j}) && isstruct(raw.(preferred{j}))
        S=raw.(preferred{j});
        return;
    end
end
fn=fieldnames(raw);
for j=1:numel(fn)
    if isstruct(raw.(fn{j}))
        S=raw.(fn{j});
        return;
    end
end
error('No struct variable found in %s.',file);
end

function assert_audit_pass(S,name)
if ~isstruct(S) || ~isfield(S,'audit') || ~isfield(S.audit,'pass') || ~S.audit.pass
    error('%s has not passed its stored production audit.',name);
end
end

function gr=normalize_graph(S,nV,name)
needed={'Hq','Hx','d_optimization'};
for j=1:numel(needed)
    if ~isfield(S,needed{j}), error('%s lacks field %s.',name,needed{j}); end
end
gr.Hq=reshape(S.Hq,1,[]);
gr.Hx=reshape(S.Hx,1,[]);
gr.d=S.d_optimization;
if numel(gr.Hq)~=nV || numel(gr.Hx)~=nV || ~isscalar(gr.d)
    error('%s graph dimensions are inconsistent.',name);
end
if max(abs(imag([gr.Hq,gr.Hx,gr.d])))<1e-10*max(1,max(abs(real([gr.Hq,gr.Hx,gr.d]))))
    gr.Hq=real(gr.Hq); gr.Hx=real(gr.Hx); gr.d=real(gr.d);
end
end

function omega=spatial_omega_from_node(E8,S8file,resultsDir) %#ok<INUSD>
if isfield(E8,'training_points')
    s=E8.training_points(:);
else
    S=load_first_struct(S8file,{'Sk'});
    s=S.spatial_training.s(:);
end
p=sort(abs(imag(s(abs(imag(s))>1e-12))));
if numel(p)<3, error('Could not recover fixed spatial omega.'); end
omega=median(p);
end

function Wred=build_centroid_curl_map(B,Tbc)
P=B.mesh.P;
T=B.mesh.T;
T6=B.th.T6;
nP2=B.th.n_velocity_scalar;
xc=B.geometry.xc;
R=B.geometry.R;

isCyl=false(size(B.mesh.E,1),1);
isCyl(B.boundary.cylinder.edge_id)=true;
triCyl=isCyl(B.mesh.edge_id);
localEdge=zeros(size(T,1),1);
for k=1:size(T,1)
    q=find(triCyl(k,:),1,'first');
    if ~isempty(q), localEdge(k)=q; end
end

nT=size(T,1);
I=zeros(12*nT,1);
J=zeros(12*nT,1);
V=zeros(12*nT,1);
pos=0;
xi=1/3; eta=1/3;
[~,dN]=p2_shapes(xi,eta);
for k=1:nT
    Xv=P(T(k,:),:);
    [~,Jmap]=exact_element_map(Xv,xi,eta,localEdge(k),xc,R);
    g=dN/Jmap;
    lu=T6(k,:);
    idx=pos+(1:6);
    I(idx)=k; J(idx)=lu; V(idx)=-g(:,2); pos=pos+6;
    idx=pos+(1:6);
    I(idx)=k; J(idx)=nP2+lu; V(idx)=g(:,1); pos=pos+6;
end
Wfull=sparse(I,J,V,nT,2*nP2);
Wred=Wfull*Tbc;
end

function [lambda,v,audit]=open_wake_mode(M,L,G,omegaGuess)
nV=size(M,1); nP=size(G,1);
sigma=0.05+1i*omegaGuess;
K=[sigma*M+L,-G';G,sparse(nP,nP)];
D=decomposition(K,'lu');

rng(260926,'twister');
opts.tol=1e-10;
opts.maxit=400;
opts.p=30;
opts.isreal=false;
opts.issym=false;
opts.v0=randn(nV,1);
[V,T,flag]=eigs(@(x)shift_op(D,M,x,nV,nP),nV,8,'largestabs',opts);
th=diag(T);
lam=sigma-1./th;

cand=find(imag(lam)>0);
if isempty(cand), cand=(1:numel(lam)).'; end
[~,jj]=min(abs(lam(cand)-sigma));
idx=cand(jj);
lambda=lam(idx);
v=V(:,idx);
theta=th(idx);

sol=D\[M*v;zeros(nV*0+nP,1)];
p=sol(nV+1:end)/theta;
r=(lambda*M+L)*v-G'*p;
audit.residual=norm(r)/max(norm(lambda*M*v)+norm(L*v)+norm(G'*p),eps);
audit.constraint=norm(G*v)/max(norm(v),eps);
audit.eigs_flag=flag;
end

function y=shift_op(D,M,x,nV,nP)
rhs=[M*x;zeros(nP,size(x,2))];
sol=D\rhs;
y=sol(1:nV,:);
end

function [K,R]=midpoint_graph_matrix(Aplus,G,b,gr,dt)
nP=size(G,1);
nV=size(Aplus,1);
row=sparse(gr.Hq/dt+gr.Hx/2);
R=sparse(gr.Hq/dt-gr.Hx/2);
K=[Aplus, -G', -sparse(b); ...
   G, sparse(nP,nP), sparse(nP,1); ...
   row, sparse(1,nP), sparse(gr.d)];
if size(K,1)~=nV+nP+1
    error('Invalid bordered midpoint matrix size.');
end
end

function x=real_if_tiny_imag(x)
if abs(imag(x))<1e-10*max(1,abs(real(x))), x=real(x); end
end

function h=draw_vorticity_patch(ax,P,T,omegaVertex,omegaMax,withColorbar)
if nargin<6, withColorbar=true; end
if numel(omegaVertex)~=size(P,1)
    error('Interpolated vorticity plot requires one value per P1 vertex.');
end
h=patch(ax,'Faces',T,'Vertices',P,'FaceVertexCData',omegaVertex(:), ...
    'FaceColor','interp','EdgeColor','none','CDataMapping','scaled');
axis(ax,'equal');
xlim(ax,[min(P(:,1)),max(P(:,1))]);
ylim(ax,[min(P(:,2)),max(P(:,2))]);
caxis(ax,[-omegaMax,omegaMax]);
set(ax,'Layer','top','Box','on','FontSize',9,'LineWidth',1.0);
if withColorbar
    colorbar(ax);
end
end

function DG=build_display_grid(P,xc,R,nx,ny)
if nargin<4 || isempty(nx), nx=1600; end
if nargin<5 || isempty(ny)
    xrange=max(P(:,1))-min(P(:,1));
    yrange=max(P(:,2))-min(P(:,2));
    ny=max(240,round(nx*yrange/xrange));
end

x=linspace(min(P(:,1)),max(P(:,1)),nx);
y=linspace(min(P(:,2)),max(P(:,2)),ny);
[X,Y]=meshgrid(x,y);
cylMask=((X-xc(1)).^2+(Y-xc(2)).^2) <= (1.002*R)^2;

DG=struct();
DG.x=x;
DG.y=y;
DG.X=X;
DG.Y=Y;
DG.cylMask=cylMask;
DG.xlim=[x(1),x(end)];
DG.ylim=[y(1),y(end)];
end

function h=draw_vorticity_image(ax,P,omegaVertex,omegaMax,DG,withColorbar)
if nargin<6, withColorbar=true; end
W=interpolate_vorticity_to_grid(P,omegaVertex,DG);

h=image(ax,'XData',DG.x,'YData',DG.y,'CData',W,'CDataMapping','scaled');
set(h,'AlphaData',double(~isnan(W)));
set(ax,'YDir','normal');
axis(ax,'equal');
xlim(ax,DG.xlim);
ylim(ax,DG.ylim);
caxis(ax,[-omegaMax,omegaMax]);
set(ax,'Layer','top','Box','on','FontSize',9,'LineWidth',1.0);
if withColorbar
    colorbar(ax);
end
end

function update_vorticity_image(h,P,omegaVertex,DG)
W=interpolate_vorticity_to_grid(P,omegaVertex,DG);
set(h,'CData',W,'AlphaData',double(~isnan(W)));
end

function W=interpolate_vorticity_to_grid(P,omegaVertex,DG)
if numel(omegaVertex)~=size(P,1)
    error('Interpolated vorticity plot requires one value per P1 vertex.');
end
F=scatteredInterpolant(P(:,1),P(:,2),omegaVertex(:),'natural','none');
W=F(DG.X,DG.Y);
W(DG.cylMask)=NaN;
end

function clean_plot_axes(ax)
xlabel(ax,'');
ylabel(ax,'');
set(ax,'XTick',[],'YTick',[],'XTickLabel',{},'YTickLabel',{}, ...
    'Box','on','LineWidth',1.2,'Layer','top');
ax.XColor='k';
ax.YColor='k';
end

function A=face_to_vertex_operator(P,T)
% Area-weighted averaging of element-centroid values to P1 vertices.
x1=P(T(:,1),1); y1=P(T(:,1),2);
x2=P(T(:,2),1); y2=P(T(:,2),2);
x3=P(T(:,3),1); y3=P(T(:,3),2);
a=0.5*abs((x2-x1).*(y3-y1)-(x3-x1).*(y2-y1));
nV=size(P,1); nT=size(T,1);
rows=[T(:,1);T(:,2);T(:,3)];
cols=repmat((1:nT)',3,1);
vals=repmat(a,3,1);
S=sparse(rows,cols,vals,nV,nT);
d=sum(S,2);
if any(d<=0), error('Face-to-vertex averaging found an isolated vertex.'); end
A=spdiags(1./d,0,nV,nV)*S;
end

function draw_obstacle(ax,xc,R)
th=linspace(0,2*pi,361);
patch(ax,xc(1)+R*cos(th),xc(2)+R*sin(th),[0.35 0.35 0.35], ...
    'EdgeColor','k','LineWidth',1.1,'FaceAlpha',1.0);
end

function draw_actuator_overlay(ax,xc,R)
color=[0.82 0.00 0.00];
centers=[pi/2,-pi/2];
halfWidth=pi/4;
for j=1:numel(centers)
    th=linspace(centers(j)-halfWidth,centers(j)+halfWidth,121);
    x=xc(1)+1.03*R*cos(th);
    y=xc(2)+1.03*R*sin(th);
    plot(ax,x,y,'-','Color',color,'LineWidth',3.0);
end
end

function w=instantaneous_graph_input(M,L,G,b,gr,x)
nV=size(M,1); nP=size(G,1);
K=[M,-G',-sparse(b); ...
   G,sparse(nP,nP),sparse(nP,1); ...
   sparse(gr.Hq),sparse(1,nP),sparse(gr.d)];
rhs=[-L*x;zeros(nP,1);-gr.Hx*x];
sol=K\rhs;
w=real_if_tiny_imag(sol(end));
end

function draw_input_arrows_static(ax,xc,R,w)
s=sign(real(w));
if s==0, s=1; end
L=0.11;
color=[0.82 0.00 0.00];
% Positive actuator direction is tangential: top points left, bottom right.
quiver(ax,xc(1),xc(2)+1.12*R,-s*L,0,0,'Color',color,'LineWidth',2.2, ...
    'MaxHeadSize',0.8,'AutoScale','off');
quiver(ax,xc(1),xc(2)-1.12*R, s*L,0,0,'Color',color,'LineWidth',2.2, ...
    'MaxHeadSize',0.8,'AutoScale','off');
end

function uFrame=frame_input_from_midpoints(wmid,frameSteps,N)
uFrame=zeros(size(frameSteps));
for j=1:numel(frameSteps)
    k=max(1,min(N,frameSteps(j)+1));
    uFrame(j)=wmid(k);
end
end

function [qTop,qBot]=create_dynamic_input_arrows(ax,xc,R,a)
color=[0.82 0.00 0.00];
L=0.12*abs(a);
s=sign(a);
qTop=quiver(ax,xc(1),xc(2)+1.12*R,-s*L,0,0,'Color',color,'LineWidth',2.4, ...
    'MaxHeadSize',0.9,'AutoScale','off');
qBot=quiver(ax,xc(1),xc(2)-1.12*R, s*L,0,0,'Color',color,'LineWidth',2.4, ...
    'MaxHeadSize',0.9,'AutoScale','off');
end

function update_dynamic_input_arrows(qTop,qBot,a)
L=0.12*abs(a);
s=sign(a);
qTop.UData=-s*L; qTop.VData=0;
qBot.UData= s*L; qBot.VData=0;
end

function C=bluewhitered(n)
if nargin<1,n=257;end
x=linspace(-1,1,n)';
C=zeros(n,3);
for i=1:n
    if x(i)<0
        a=x(i)+1;
        C(i,:)=[a,a,1];
    else
        a=1-x(i);
        C(i,:)=[1,a,a];
    end
end
C=max(0,min(1,C));
end

function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)
Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];
if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end
switch localCylEdge
    case 1
        a=1;b=2;c=3;
    case 2
        a=2;b=3;c=1;
    case 3
        a=3;b=1;c=2;
    otherwise
        error('Invalid local cylinder edge.');
end
s=Lam(a)+Lam(b);
if s<=0,error('Exact circle map at opposite vertex.');end
t=Lam(b)/s;
ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;
tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));
th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];
X=s*C+Lam(c)*Xv(c,:);
J=zeros(2);
for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

function [N,dN]=p2_shapes(xi,eta)
l1=1-xi-eta;
l2=xi;
l3=eta;
N=[l1*(2*l1-1);l2*(2*l2-1);l3*(2*l3-1);4*l1*l2;4*l2*l3;4*l3*l1];
dN=[ ...
   -(4*l1-1), -(4*l1-1); ...
     4*l2-1,     0; ...
        0,       4*l3-1; ...
     4*(l1-l2), -4*l2; ...
     4*l3,       4*l2; ...
    -4*l3,       4*(l1-l3)];
end


==> anc/Example_CylinderWake/src/cylwake_prod_T0_Gamma1_fixed.m <==
function G1s = cylwake_prod_T0_Gamma1_fixed(CERT,SN,Gate)
%CYLWAKE_PROD_T0_GAMMA1_FIXED
% Special T0 Newton--Kleinman Newton--Kleinman update with the FINAL fixed physical
% input weight
%
%       r_u = 1.871174597508e5.
%
% This replaces the expected cost-calibration / modal-screen / homotopy
% chain.  No candidate weight is tested.  No homotopy is performed.
%
% INPUT:
%   CERT : certified T0 policy value P1
%   SN   : fixed T0 physical system node
%   Gate : fixed upper_plus_lower Re=50 actuator / wake mode
%
% OUTPUT:
%   G1s  : portable total Gamma1 in optimization coordinate
%          w=sqrt(r_u)u_phys, plus the bootstrap-only collapsed T0
%          descriptor required by the first two-grid estimator.
%
% Usage:
%   G1s = cylwake_prod_T0_Gamma1_fixed(CERT,SN,Gate);

if nargin<3 || isempty(CERT) || isempty(SN) || isempty(Gate)
    error('Usage: G1s = cylwake_prod_T0_Gamma1_fixed(CERT,SN,Gate);');
end
if ~CERT.audit.pass || ~SN.audit.pass || ~Gate.decision.pass
    error('T0 inputs to fixed Gamma1 update are not validated.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE spatial discretization T0: FIXED-WEIGHT GAMMA1\n');
fprintf('============================================================\n');

rPhys=1.871174597508e5;
sPort=sqrt(rPhys);

M=SN.descriptor.M_reduced;
G=SN.descriptor.G_reduced;

nV=size(M,1);
nP=size(G,1);

Adesc=SN.descriptor.A;
L=-Adesc(1:nV,1:nV);

BdescPhys=SN.descriptor.B;
bPhys=BdescPhys(1:nV,1);

Cdesc=SN.descriptor.C;
C=Cdesc(:,1:nV);
ny=size(C,1);

alpha_n=CERT.P1.alpha_n;
if abs(alpha_n-1)>1e-14
    error('Production Newton normalization is fixed at alpha_n=1.');
end

bOpt=bPhys/sPort;

ZP=CERT.P1.adi.factor;
applyP=@(x) ZP*(ZP'*(M*x));

fprintf('Re                               : 50 (fixed)\n');
fprintf('actuator                         : upper_plus_lower (fixed)\n');
fprintf('physical input weight r_u        : %.12e\n',rPhys);
fprintf('optimization scale sqrt(r_u)     : %.12e\n',sPort);
fprintf('weight calibration / sweep       : NO / NO\n');
fprintf('homotopy                         : NO\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('P1 retained columns              : %d\n',size(ZP,2));

R0=@(lambda,f) sigma0_zero_input(lambda,f,M,L,G,C);
G0=@(lambda) sigma0_input_lift(lambda,M,L,G,bOpt,C);

%% 1. alpha=1 normalized input lift
lift=G0(alpha_n);

gAlpha=lift.x;
zAlpha=lift.z;

gExpected=SN.lift.velocity_reduced/sPort;
liftScaleDef=xnorm(gAlpha-gExpected,M)/ ...
    max([1,xnorm(gAlpha,M),xnorm(gExpected,M)]);

qAlpha=alpha_n*gAlpha;
PgAlpha=applyP(gAlpha);
PqAlpha=applyP(qAlpha);

Eraw=PqAlpha'*(M*gAlpha)+PgAlpha'*(M*qAlpha)+zAlpha'*zAlpha;
E1=real(Eraw);
EimagDef=abs(imag(Eraw))/max(1,abs(Eraw));

GammaLift=0.5*(E1+1);

fprintf('\n--- FIXED-WEIGHT NORMALIZATION LIFT -------------------------\n');
fprintf('||G_w(1)||_X                    : %.12e\n',xnorm(gAlpha,M));
fprintf('lift scaling defect              : %.3e\n',liftScaleDef);
fprintf('E1                               : %.12e\n',E1);
fprintf('GammaLift1                       : %.12e\n',GammaLift);

%% 2. Newton symbol and weak Lur'e identity
Psi=@(lambda,f) psi1_weak( ...
    lambda,f,alpha_n,gAlpha,zAlpha,applyP,M,R0);

Nfun=@(lambda) (alpha_n-lambda)*Psi(lambda,gAlpha)+GammaLift;
Qfun=@(lambda) 1./Nfun(lambda);
Graph1=@(lambda,f,v1) sigma1_graph(lambda,f,v1,R0,G0,Psi,Qfun);

lambdaOpen=Gate.step06.selection.lambda;
omegaWake=abs(imag(lambdaOpen));

testLambda=[ ...
    0.02+0.00i; ...
    0.10+0.00i; ...
    1.00+0.00i; ...
    0.10+0.50i*omegaWake; ...
    0.10+1.00i*omegaWake; ...
    0.10+1.50i*omegaWake; ...
    0.10+2.00i*omegaWake];

Nvals=arrayfun(Nfun,testLambda);
normalizationDef=abs(Nfun(alpha_n)-GammaLift)/max(1,abs(GammaLift));
minAbsN=min(abs(Nvals));

rng(4111,'twister');
nProbe=6;
probeF=complex(zeros(nV,nProbe));
probeLambda=complex(zeros(nProbe,1));
probeW=complex(zeros(nProbe,1));

for jp=1:nProbe
    rr=randn(nV,1);
    pr=R0(1.0+0.2i*jp,rr);
    probeF(:,jp)=pr.x/max(xnorm(pr.x,M),eps);
    probeLambda(jp)=0.15+1i*(0.25+0.27*jp)*omegaWake;
    probeW(jp)=(0.14-0.02*jp)+1i*(0.03*jp-0.08);
end

lureDef=0;

for jp=1:nProbe
    f=probeF(:,jp);
    la=probeLambda(jp);
    w=probeW(jp);

    sr=R0(la,f);
    gi=G0(la);

    x=sr.x+gi.x*w;
    q=la*x-f;
    z=[C*x;w];

    Px=applyP(x);
    lhs=2*real(Px'*(M*q))+real(z'*z);

    v1=Psi(la,f)+Nfun(la)*w;
    rhs=2*real(conj(v1)*w)-abs(w)^2;

    lureDef=max(lureDef,abs(lhs-rhs)/max([1,abs(lhs),abs(rhs)]));
end

fprintf('\n--- FIXED-WEIGHT NEWTON SYMBOL / LURE ----------------------\n');
fprintf('normalization defect             : %.3e\n',normalizationDef);
fprintf('minimum sampled |N1|             : %.6e\n',minAbsN);
fprintf('max linearized Lure defect       : %.3e\n',lureDef);

%% 3. Portable total Gamma1
Rq=PgAlpha;
Rx=alpha_n*Rq;
Cz=zAlpha;
Cw=1-GammaLift;

Hq=Rq'*M;
Hx=Rx'*M+Cz(1:ny)'*C;
dOpt=conj(Cz(end))+Cw;
dPhys=dOpt*sPort;

imagDef=max([norm(imag(Hq)),norm(imag(Hx)),abs(imag(dOpt))]) / ...
    max(1,max([norm(real(Hq)),norm(real(Hx)),abs(real(dOpt))]));

if imagDef<1e-10
    Rq=real(Rq);
    Rx=real(Rx);
    Cz=real(Cz);
    Cw=real(Cw);
    Hq=real(Hq);
    Hx=real(Hx);
    dOpt=real(dOpt);
    dPhys=real(dPhys);
end

if abs(dOpt)<1e-10
    error('Fixed Gamma1 direct graph scalar is singular.');
end

collapseDef=0;
for jp=1:nProbe
    f=probeF(:,jp);
    la=probeLambda(jp);
    w=probeW(jp);

    sr=R0(la,f);
    gi=G0(la);
    x=sr.x+gi.x*w;
    q=la*x-f;

    vSym=Psi(la,f)+Nfun(la)*w;
    vCol=Hq*q+Hx*x+dOpt*w;

    collapseDef=max(collapseDef, ...
        abs(vCol-vSym)/max([1,abs(vCol),abs(vSym)]));
end

fprintf('\n--- PORTABLE TOTAL GAMMA1 -----------------------------------\n');
fprintf('||Rq||_X                         : %.12e\n',xnorm(Rq,M));
fprintf('d1 optimization                  : %.12e\n',real(dOpt));
fprintf('d1 physical                      : %.12e\n',real(dPhys));
fprintf('imaginary defect                 : %.3e\n',imagDef);
fprintf('collapse defect                  : %.3e\n',collapseDef);

%% 4. Bootstrap-only collapsed zero-port descriptor
M1=M+bOpt*(Hq/dOpt);
L1=L+bOpt*(Hx/dOpt);

collapseResolventDef=0;
collapseWDef=0;

for jp=1:nProbe
    f=probeF(:,jp);
    la=probeLambda(jp);

    gs=Graph1(la,f,0);
    cs=sigma1_zero_collapsed(la,f,M1,L1,G,Hq,Hx,dOpt,C);

    collapseResolventDef=max(collapseResolventDef, ...
        xnorm(gs.x-cs.x,M)/max([1,xnorm(gs.x,M),xnorm(cs.x,M)]));
    collapseWDef=max(collapseWDef, ...
        abs(gs.u-cs.w)/max([1,abs(gs.u),abs(cs.w)]));
end

fprintf('graph/collapsed state defect     : %.3e\n',collapseResolventDef);
fprintf('graph/collapsed w defect         : %.3e\n',collapseWDef);

%% 5. Direct fixed-policy stability audit -- NO homotopy
A1desc=[-L1,G.';G,sparse(nP,nP)];
E1desc=blkdiag(M1,sparse(nP,nP));

shiftList=[ ...
    0.05+0.00i; ...
    0.05+0.25i*omegaWake; ...
    0.05+0.50i*omegaWake; ...
    0.05+0.75i*omegaWake; ...
    0.05+1.00i*omegaWake; ...
    0.05+1.25i*omegaWake; ...
    0.05+1.50i*omegaWake];

cand=struct('lambda',{},'vector',{},'residual',{},'hits',{});

fprintf('\n--- DIRECT GAMMA1 STABILITY AUDIT, Re=50 ONLY ---------------\n');

for js=1:numel(shiftList)
    [lam,Vv,res,ok]=finite_eigs_near_shift(A1desc,E1desc,shiftList(js),10);

    if ~ok
        fprintf('shift %+.4f%+.4fi : FAILED\n', ...
            real(shiftList(js)),imag(shiftList(js)));
        continue;
    end

    for j=1:numel(lam)
        if res(j)<2e-7 && isfinite(real(lam(j))) && isfinite(imag(lam(j)))
            [cand,~]=add_candidate(cand,lam(j),Vv(:,j),res(j));
        end
    end
end

if isempty(cand)
    error('Fixed Gamma1 stability audit found no reliable finite poles.');
end

lambdaAll=[cand.lambda].';
resAll=[cand.residual].';

[~,ir]=max(real(lambdaAll));
lambdaRight=lambdaAll(ir);

[~,iw]=min(abs(lambdaAll-lambdaOpen));
lambdaWakeFull=lambdaAll(iw);

maxSpecRes=max(resAll);
wakeDampingFactor=(-real(lambdaWakeFull))/(-real(lambdaOpen));

fprintf('unique finite candidates         : %d\n',numel(cand));
fprintf('rightmost sampled pole           : %+.12e%+.12ei\n', ...
    real(lambdaRight),imag(lambdaRight));
fprintf('wake-like Gamma_1 pole            : %+.12e%+.12ei\n', ...
    real(lambdaWakeFull),imag(lambdaWakeFull));
fprintf('wake damping factor vs OPEN      : %.6f\n',wakeDampingFactor);
fprintf('max descriptor residual          : %.3e\n',maxSpecRes);
fprintf('homotopy                         : NO\n');

passLift=liftScaleDef<2e-11 && EimagDef<2e-10;
passSymbol=normalizationDef<2e-10 && minAbsN>1e-6;
passLure=lureDef<2e-8;
passCollapse=collapseDef<2e-9 && ...
    collapseResolventDef<2e-8 && collapseWDef<2e-8;
passStable=real(lambdaRight)<-1e-7 && maxSpecRes<2e-7;
passWake=real(lambdaWakeFull)<real(lambdaOpen);

pass=passLift && passSymbol && passLure && ...
     passCollapse && passStable && passWake;

fprintf('\n--- FIXED T0 GAMMA1 DECISION --------------------------------\n');
fprintf('scaled alpha lift                : %s\n',password(passLift));
fprintf('Newton symbol                    : %s\n',password(passSymbol));
fprintf('linearized Lure identity         : %s\n',password(passLure));
fprintf('portable/collapsed realization   : %s\n',password(passCollapse));
fprintf('Gamma_1 stable at Re=50           : %s\n',password(passStable));
fprintf('OPEN wake damped                 : %s\n',password(passWake));

if ~pass
    error('Fixed-weight T0 Gamma1 update did not pass.');
end

fprintf('FIXED-WEIGHT GAMMA1              : PASS\n');
fprintf('============================================================\n\n');

%% Pack alternate-compatible bootstrap object
G1s.backbone=SN.backbone;
G1s.P1_certificate=CERT;
G1s.alpha_n=alpha_n;

G1s.cost.r_physical=rPhys;
G1s.cost.port_scale=sPort;

G1s.current.M=M;
G1s.current.L=L;
G1s.current.G=G;
G1s.current.b_physical=bPhys;
G1s.current.b_optimization=bOpt;
G1s.current.C=C;

G1s.Gamma1.gAlpha=gAlpha;
G1s.Gamma1.zAlpha=zAlpha;
G1s.Gamma1.E1=E1;
G1s.Gamma1.GammaLift=GammaLift;
G1s.Gamma1.Rq=Rq;
G1s.Gamma1.Rx=Rx;
G1s.Gamma1.Cz=Cz;
G1s.Gamma1.Cw=Cw;
G1s.Gamma1.Hq=Hq;
G1s.Gamma1.Hx=Hx;
G1s.Gamma1.d_optimization=dOpt;
G1s.Gamma1.d_physical=dPhys;

G1s.zero_port.M1=M1;
G1s.zero_port.L1=L1;
G1s.zero_port.rightmost_lambda=lambdaRight;
G1s.zero_port.wake_lambda=lambdaWakeFull;
G1s.zero_port.wake_damping_factor=wakeDampingFactor;

G1s.spectral.candidates=cand;
G1s.spectral.shift_list=shiftList;

% Compatibility field for the expected T0 spatial-estimator helper.
% No homotopy was computed; only the two endpoint poles are stored.
G1s.homotopy.tau=[0;1];
G1s.homotopy.lambda=[lambdaOpen;lambdaWakeFull];
G1s.homotopy.max_residual=maxSpecRes;
G1s.homotopy.min_step_overlap=1;
G1s.homotopy.used=false;

G1s.audit.lift_scaling_defect=liftScaleDef;
G1s.audit.E1_imaginary_defect=EimagDef;
G1s.audit.normalization_defect=normalizationDef;
G1s.audit.min_abs_N=minAbsN;
G1s.audit.lure_defect=lureDef;
G1s.audit.collapse_defect=collapseDef;
G1s.audit.collapse_resolvent_defect=collapseResolventDef;
G1s.audit.collapse_w_defect=collapseWDef;
G1s.audit.max_spectral_residual=maxSpecRes;
G1s.audit.pass=pass;

G1s.provenance.Re=50;
G1s.provenance.input_weight_fixed=true;
G1s.provenance.cost_calibration=false;
G1s.provenance.homotopy=false;
G1s.provenance.Re_sweep=false;
G1s.provenance.actuator_screen=false;
G1s.provenance.bootstrap_only_dense_M1_L1=true;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir,'cylwake_prod_T0_Gamma1_fixed.mat');
save(saveFile,'G1s','-v7.3');
G1s.saved_file=saveFile;

fprintf('saved fixed T0 Gamma_1            : %s\n',saveFile);

end

function sol = sigma0_zero_input(lambda,f,M,L,G,C)

nV = size(M,1);
nP = size(G,1);

K = [lambda*M+L, -G.';
     G,             sparse(nP,nP)];

D = decomposition(K,'lu');
ss = D\[M*f;zeros(nP,1)];

sol.x = ss(1:nV);
sol.p = ss(nV+1:end);
sol.y = C*sol.x;
sol.z = [sol.y;0];
sol.q = lambda*sol.x-f;
end

% =========================================================================
% Scaled optimization input lift
% =========================================================================


function sol = sigma0_input_lift(lambda,M,L,G,bOpt,C)

nV = size(M,1);
nP = size(G,1);

K = [lambda*M+L, -G.';
     G,             sparse(nP,nP)];

D = decomposition(K,'lu');
ss = D\[bOpt;zeros(nP,1)];

sol.x = ss(1:nV);
sol.p = ss(nV+1:end);
sol.y = C*sol.x;
sol.u = 1; % optimization input w
sol.z = [sol.y;1];
end

% =========================================================================
% Weak Newton factor
% =========================================================================


function psi = psi1_weak( ...
    lambda,f,alpha_n,gAlpha,zAlpha,applyP,M,R0)

sr = R0(lambda,f);

x = sr.x;
q = sr.q;
z = sr.z;

Px = applyP(x);
Pq = applyP(q);

bform = ...
    Pq'*(M*gAlpha) + ...
    Px'*(M*(alpha_n*gAlpha)) + ...
    z'*zAlpha;

psi = conj(bform);
end

% =========================================================================
% Scaled graph Schur realization
% =========================================================================


function sol = sigma1_graph(lambda,f,v1,R0,G0,Psi,Qfun)

sr = R0(lambda,f);
gi = G0(lambda);

w = Qfun(lambda)*(v1-Psi(lambda,f));

x = sr.x+gi.x*w;
y = sr.y+gi.y*w;

sol.x = x;
sol.u = w; % optimization port
sol.y = y;
sol.z = [y;w];
sol.v1 = v1;
sol.theta1 = w-v1;
sol.q = lambda*x-f;
end

% =========================================================================
% Same zero-port policy from collapsed descriptor
% =========================================================================


function sol = sigma1_zero_collapsed( ...
    lambda,f,M1,L1,G,Hq,Hx,dOpt,C)

nV = size(M1,1);
nP = size(G,1);

K = [lambda*M1+L1, -G.';
     G,               sparse(nP,nP)];

D = decomposition(K,'lu');
ss = D\[M1*f;zeros(nP,1)];

x = ss(1:nV);
p = ss(nV+1:end);
q = lambda*x-f;

w = -(Hq*q+Hx*x)/dOpt;

rr = (lambda*M1+L1)*x-G.'*p-M1*f;

sol.x = x;
sol.p = p;
sol.q = q;
sol.w = w;
sol.u_physical = NaN;
sol.y = C*x;
sol.z = [sol.y;w];

sol.dynamic_defect = norm(rr) / ...
    max(norm((lambda*M1+L1)*x)+norm(G.'*p)+norm(M1*f),eps);
end

% =========================================================================
% Wake homotopy
% =========================================================================


function [lam,V,res,ok] = finite_eigs_near_shift(A,E,sigma,k)

n = size(A,1);
K = A-sigma*E;

try
    DK = decomposition(K,'lu');
catch
    lam=[]; V=[]; res=[]; ok=false; return;
end

Afun = @(x) DK\(E*x);

opts.tol = 3e-11;
opts.maxit = 800;
opts.p = min(n,max(2*k+12,32));
opts.isreal = false;
opts.issym = false;
opts.disp = 0;

try
    [V,Dmu] = eigs(Afun,n,k,'lm',opts);
catch
    lam=[]; V=[]; res=[]; ok=false; return;
end

mu = diag(Dmu);

keep = isfinite(real(mu)) & isfinite(imag(mu)) & abs(mu)>1e-12;

mu = mu(keep);
V = V(:,keep);

lam = sigma+1./mu;

res = nan(numel(lam),1);

for j = 1:numel(lam)
    res(j) = descriptor_residual(A,E,V(:,j),lam(j));
end

ok = true;
end


function r = descriptor_residual(A,E,x,lambda)

Ax = A*x;
Ex = E*x;

r = norm(Ax-lambda*Ex) / ...
    max(norm(Ax)+abs(lambda)*norm(Ex),eps);
end

% =========================================================================
% Spectral candidate deduplication
% =========================================================================


function [C,added] = add_candidate(C,lam,v,res)

tol = 2e-6*(1+abs(lam));

for j = 1:numel(C)
    if abs(C(j).lambda-lam)<=tol

        C(j).hits = C(j).hits+1;

        if res<C(j).residual
            C(j).lambda = lam;
            C(j).vector = v;
            C(j).residual = res;
        end

        added = 0;
        return;
    end
end

j = numel(C)+1;

C(j).lambda = lam;
C(j).vector = v;
C(j).residual = res;
C(j).hits = 1;

added = 1;
end

% =========================================================================
% X norm helpers
% =========================================================================


function n = xnorm(x,M)

n2 = real(x'*(M*x));
n = sqrt(max(n2,0));
end

% =========================================================================

function s = password(tf)

if tf
    s = 'PASS';
else
    s = 'criterion not satisfied';
end
end


==> anc/Example_CylinderWake/src/cylwake_prod_T0_P1_certify.m <==
function CERT = cylwake_prod_T0_P1_certify(PE1,SN,Gate)
%CYLWAKE_PROD_T0_P1_CERTIFY
% MAT-FREE a-posteriori certification of the T0 policy value P1.
%
% No LR-ADI result is loaded or compared. The certificate uses only
% the current P1 factor and the fixed Re=50 system:
%
%   (A) current LR-ADI residual guard rho_beta <= 2e-6,
%   (B) direct Lyapunov-form residuals on a deterministic graph-domain test
%       space containing the wake plane, alpha=1 input lift, stored
%       input-resolvent states, and smooth body-forced states,
%   (C) exact 2x2 wake-plane value audit from the current P1 computation,
%   (D) current shifted-solve / constraint audits from the LR-ADI run.
%
% There is NO precomputed MAT dependency and NO independent expected P1
% approximation in the production path.
%
% Usage:
%   CERT = cylwake_prod_T0_P1_certify(PE1,SN,Gate);

if nargin<3 || isempty(PE1) || isempty(SN) || isempty(Gate)
    error('Usage: CERT = cylwake_prod_T0_P1_certify(PE1,SN,Gate);');
end
if ~SN.audit.pass || ~Gate.decision.pass
    error('fixed T0 system-node / actuator inputs are not validated.');
end
if ~isfield(PE1,'adi') || ~isfield(PE1.adi,'factor')
    error('Current PE1 does not contain the T0 low-rank P1 factor.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE spatial discretization T0: MAT-FREE P1 CERTIFICATE\n');
fprintf('============================================================\n');
fprintf('expected P1 MAT loaded         : NO\n');
fprintf('cross-strategy expected compare: NO\n');
fprintf('certificate source               : current P1 + direct identities\n');

Pnew=PE1;
M=SN.descriptor.M_reduced;
G=SN.descriptor.G_reduced;

nV=size(M,1);
nP=size(G,1);

Adesc=SN.descriptor.A;
L=-Adesc(1:nV,1:nV);
C=SN.descriptor.C(:,1:nV);

Z=Pnew.adi.factor;
if size(Z,1)~=nV
    error('P1 factor/state dimensions do not match the fixed system.');
end

rho=Pnew.residual.final_rho_beta;
wakeDef=Pnew.wake.relative_value_defect;
maxShiftDef=Pnew.residual.max_shifted_solve_defect;
maxConstraintDef=Pnew.residual.max_constraint_defect;

fprintf('P1 retained columns              : %d\n',size(Z,2));
fprintf('rho_beta                         : %.12e\n',rho);
fprintf('wake value defect                : %.12e\n',wakeDef);
fprintf('max shifted solve defect         : %.3e\n',maxShiftDef);
fprintf('max constraint defect            : %.3e\n',maxConstraintDef);

%% Deterministic graph-domain test space
fprintf('\n--- DETERMINISTIC GRAPH-DOMAIN TEST SPACE ------------------\n');

Bmass=[M,-G.';G,sparse(nP,nP)];
Fmass=decomposition(Bmass,'lu');

K1=[M+L,-G.';G,sparse(nP,nP)];
F1=decomposition(K1,'lu');

X=zeros(nV,0);
names={};

xWake=Gate.step06.mode.right;
X(:,end+1)=real(xWake(1:nV)); %#ok<AGROW>
names{end+1}='wake real'; %#ok<AGROW>
X(:,end+1)=imag(xWake(1:nV)); %#ok<AGROW>
names{end+1}='wake imag'; %#ok<AGROW>

X(:,end+1)=SN.lift.velocity_reduced; %#ok<AGROW>
names{end+1}='alpha=1 input lift'; %#ok<AGROW>

for j=1:numel(SN.resolvent.states)
    xx=SN.resolvent.states{j};
    X(:,end+1)=xx(1:nV); %#ok<AGROW>
    names{end+1}=sprintf('input resolvent %d',j); %#ok<AGROW>
end

P2=SN.backbone.th.P2;
xp=P2(:,1);
yp=P2(:,2);
LL=SN.backbone.geometry.L;
HH=SN.backbone.geometry.H;
MvFull=SN.backbone.fe.Mv;
Tbc=SN.descriptor.T_velocity;
nP2=SN.backbone.th.n_velocity_scalar;

for j=1:8
    kx=1+mod(j-1,4);
    ky=1+mod(2*j-1,3);

    ffull=zeros(2*nP2,1);
    ffull(1:nP2)=sin(kx*pi*xp/LL).*sin(ky*pi*yp/HH);
    ffull(nP2+1:end)=0.4*cos((kx+1)*pi*xp/LL).*sin(ky*pi*yp/HH);

    fred=Tbc'*(MvFull*ffull);
    sol=F1\[fred;zeros(nP,1)];

    X(:,end+1)=sol(1:nV); %#ok<AGROW>
    names{end+1}=sprintf('smooth body %d',j); %#ok<AGROW>
end

for j=1:size(X,2)
    nx=xnorm(X(:,j),M);
    if nx<=1e-14
        error('Test state %d has zero X norm.',j);
    end
    X(:,j)=X(:,j)/nx;

    con=norm(G*X(:,j))/max(norm(X(:,j)),eps);
    if con>1e-9
        error('Test state %d violates the constraint: %.3e.',j,con);
    end
end

fprintf('graph-domain test states         : %d\n',size(X,2));

%% Direct Lyapunov-form residual
AX=generator_action(X,Fmass,L,nV,nP);
CX=C*X;
PX=Z*(Z'*(M*X));

Rtest=PX'*(M*AX)+AX'*(M*PX)+CX'*CX;

term1=PX'*(M*AX);
term2=AX'*(M*PX);
term3=CX'*CX;

subspaceRel=norm(Rtest,'fro') / ...
    max(norm(term1,'fro')+norm(term2,'fro')+norm(term3,'fro'),eps);

quadRel=nan(size(X,2),1);
for j=1:size(X,2)
    rj=2*real(PX(:,j)'*(M*AX(:,j)))+real(CX(:,j)'*CX(:,j));
    den=2*xnorm(PX(:,j),M)*xnorm(AX(:,j),M)+real(CX(:,j)'*CX(:,j));
    quadRel(j)=abs(rj)/max(den,eps);
end

maxQuad=max(quadRel);
iLift=find(strcmp(names,'alpha=1 input lift'),1,'first');
liftLyap=quadRel(iLift);

fprintf('\n--- DIRECT CURRENT-P1 LYAPUNOV AUDIT ----------------------\n');
fprintf('test-subspace bilinear residual  : %.6e\n',subspaceRel);
fprintf('max statewise quadratic residual : %.6e\n',maxQuad);
fprintf('input-lift quadratic residual    : %.6e\n',liftLyap);

for j=1:numel(names)
    fprintf('  %-26s  Lyap quad %.3e\n',names{j},quadRel(j));
end

%% Production certificate
thr.rho_beta=2e-6;
thr.subspace_lyap=2e-5;
thr.state_lyap=5e-5;
thr.wake_value=1e-10;
thr.shifted_solve=1e-9;
thr.constraint=1e-9;

passRho=rho<=thr.rho_beta;
passLyap=subspaceRel<=thr.subspace_lyap && maxQuad<=thr.state_lyap;
passWake=wakeDef<=thr.wake_value;
passLinear=maxShiftDef<=thr.shifted_solve && maxConstraintDef<=thr.constraint;

pass=passRho && passLyap && passWake && passLinear;

fprintf('\n--- MAT-FREE T0 P1 DECISION --------------------------------\n');
fprintf('rho_beta guard                   : %s\n',password(passRho));
fprintf('direct Lyapunov-form audit       : %s\n',password(passLyap));
fprintf('exact wake-value audit           : %s\n',password(passWake));
fprintf('LR-ADI linear-solve audits       : %s\n',password(passLinear));

if ~pass
    error('MAT-free T0 P1 certificate failed.');
end

fprintf('MAT-FREE T0 P1 CERTIFICATE       : PASS\n');
fprintf('P1 POLICY VALUE                  : fixed\n');
fprintf('expected comparison required   : NO\n');
fprintf('============================================================\n\n');

CERT.backbone=SN.backbone;
CERT.P1=Pnew;

CERT.lyapunov.test_names=names;
CERT.lyapunov.subspace_relative_residual=subspaceRel;
CERT.lyapunov.quadratic_relative_residual=quadRel;
CERT.input_lift.lyapunov_residual=liftLyap;
CERT.wake.value_defect=wakeDef;
CERT.thresholds=thr;

CERT.provenance.expected_P1_loaded=false;
CERT.provenance.precomputed_MAT_dependency=false;
CERT.provenance.production_certificate=true;

CERT.audit.pass_rho=passRho;
CERT.audit.pass_lyapunov=passLyap;
CERT.audit.pass_wake=passWake;
CERT.audit.pass_linear_solve=passLinear;
CERT.audit.pass=pass;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir,'cylwake_prod_T0_P1_certify.mat');
save(saveFile,'CERT','-v7.3');
CERT.saved_file=saveFile;

fprintf('saved MAT-free P1 certificate    : %s\n',saveFile);

end

function Y=generator_action(X,Fmass,L,nV,nP)
rhs=[-L*X;zeros(nP,size(X,2))];
sol=Fmass\rhs;
Y=sol(1:nV,:);
end

function n=xnorm(x,M)
n2=real(x'*(M*x));
n=sqrt(max(n2,0));
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_prod_T0_Re50_baseflow.m <==
function C = cylwake_prod_T0_Re50_baseflow(M)
%CYLWAKE_PROD_T0_RE50_BASEFLOW
% Direct T0 stationary solve for the fixed production model.
%
% Computes the fixed stationary Navier--Stokes reference flow directly at Re=50 on
% the Step-01 Taylor--Hood backbone.
%
% IMPORTANT MODEL CHOICE FOR THE CYLINDER
% ---------------------------------------
% We do NOT impose full no-slip on the cylinder here.  In order to preserve
% the intended later tangential-traction control port, the cylinder uses
%
%       v.n = 0,
%       (sigma(v,p)n).t + beta_R v.t = 0,
%
% with Navier/Robin tangential friction.  The normal condition is imposed
% in the discrete velocity space by retaining one tangential nodal degree
% of freedom at every P2 cylinder node.  The tangential Robin term is
% integrated on the exact circular arc.
%
% At a later control step the right-hand side of the tangential Robin law
% can be reopened as the boundary traction input.  Thus Step 02 does not
% silently destroy the primary actuator option from the project plan.
%
% Outer boundary conditions:
%   inlet  : parabolic profile with mean speed Umean = 1
%   top/bottom walls : no-slip
%   outlet : natural stress / do-nothing
%
% Reynolds number:
%       Re = Umean*D/nu
%
% This file computes exactly one stationary solution: the fixed Re=50 solution.
% No Reynolds continuation, no Oseen spectrum, no actuator screen, and no
% LQ/NK work are performed here.
%
% Usage:
%   S = cylwake_step02_steady_ns_lowre(M);
%
% If M is omitted, Step 01 is run automatically.
%
% Requires:
%   cylwake_step01_geometry_th.m

if nargin < 1 || isempty(M)
    M = cylwake_step01_geometry_th();
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE spatial discretization T0: DIRECT Re=50 STEADY NAVIER--STOKES\n');
fprintf('============================================================\n');

%% ------------------------------------------------------------------------
% Basic data and fixed Re=50 target
% -------------------------------------------------------------------------
P   = M.mesh.P;
T   = M.mesh.T;
E   = M.mesh.E;
eid = M.mesh.edge_id;
P2  = M.th.P2;
T6  = M.th.T6;

nV  = size(P,1);
nT  = size(T,1);
nP2 = size(P2,1);
nv  = 2*nP2;
np  = nV;

G  = M.fe.G;
Mp = M.fe.Mp;

L  = M.geometry.L;
H  = M.geometry.H;
xc = M.geometry.xc;
R  = M.geometry.R;
D  = M.geometry.D;

Umean = 1.0;
Re = 50.0;
nu = Umean*D/Re;

% Navier slip length.  D/50 keeps the base flow close to the classical
% no-slip benchmark while retaining a genuine tangential traction port.
slipLength = D/50;
betaR = nu/slipLength;

fprintf('target Re                      : %.6g\n',Re);
fprintf('mean inlet speed               : %.6g\n',Umean);
fprintf('kinematic viscosity nu         : %.6e\n',nu);
fprintf('Navier slip length / D         : %.6e\n',slipLength/D);
fprintf('Robin friction beta_R          : %.6e\n',betaR);

%% ------------------------------------------------------------------------
% Identify cylinder-adjacent triangles for the exact circular element map
% -------------------------------------------------------------------------
isCylEdge = false(size(E,1),1);
isCylEdge(M.boundary.cylinder.edge_id) = true;

triCyl = isCylEdge(eid);
nCylPerTri = sum(triCyl,2);
if any(nCylPerTri > 1)
    error('A fluid triangle has more than one cylinder boundary edge.');
end

triCylLocalEdge = zeros(nT,1);
for k = 1:nT
    j = find(triCyl(k,:),1,'first');
    if ~isempty(j)
        triCylLocalEdge(k) = j;
    end
end

ctx.P = P;
ctx.T = T;
ctx.T6 = T6;
ctx.nP2 = nP2;
ctx.xc = xc;
ctx.R = R;
ctx.triCylLocalEdge = triCylLocalEdge;
[ctx.qRef,ctx.wRef] = duffy_gauss_rule_6();

%% ------------------------------------------------------------------------
% Velocity-space boundary reduction
%
% Full Cartesian nodal vector:
%       u = [u_x;u_y].
%
% Inlet and top/bottom-wall values are prescribed strongly.
% At the cylinder we retain exactly one nodal tangent direction.
% -------------------------------------------------------------------------
inletNodes = M.boundary.inlet.p2_nodes(:);
wallNodes  = M.boundary.wall.p2_nodes(:);
cylNodes   = M.boundary.cylinder.p2_nodes(:);

essentialNodes = unique([inletNodes;wallNodes]);

if ~isempty(intersect(essentialNodes,cylNodes))
    error('Cylinder nodes overlap outer essential boundary nodes.');
end

allNodes = (1:nP2).';
ordinaryFreeNodes = setdiff(allNodes,[essentialNodes;cylNodes]);

nOrd = numel(ordinaryFreeNodes);
nCyl = numel(cylNodes);
nred = 2*nOrd + nCyl;

ii = zeros(2*nOrd + 2*nCyl,1);
jj = zeros(2*nOrd + 2*nCyl,1);
vv = zeros(2*nOrd + 2*nCyl,1);
c = 0;
col = 0;

% Ordinary free nodes: Cartesian x and y components.
for q = 1:nOrd
    node = ordinaryFreeNodes(q);

    col = col+1; c = c+1;
    ii(c) = node; jj(c) = col; vv(c) = 1;

    col = col+1; c = c+1;
    ii(c) = nP2+node; jj(c) = col; vv(c) = 1;
end

% Cylinder nodes: one unit tangent direction.
for q = 1:nCyl
    node = cylNodes(q);
    rr = P2(node,:) - xc;
    nr = norm(rr);
    if abs(nr-R) > 1e-10
        error('Cylinder P2 node is not on the exact circle.');
    end
    nvec = rr/nr;
    tvec = [-nvec(2), nvec(1)];

    col = col+1;

    c = c+1;
    ii(c) = node; jj(c) = col; vv(c) = tvec(1);

    c = c+1;
    ii(c) = nP2+node; jj(c) = col; vv(c) = tvec(2);
end

Tbc = sparse(ii(1:c),jj(1:c),vv(1:c),nv,nred);

orthDef = norm(Tbc.'*Tbc-speye(nred),'fro')/max(1,sqrt(nred));
if orthDef > 1e-12
    error('Reduced velocity basis is not orthonormal: defect %.3e.',orthDef);
end

%% ------------------------------------------------------------------------
% Dirichlet lifting: exact quadratic Poiseuille inlet profile
%
% Mean of 6*y*(H-y)/H^2 over (0,H) is one.
% -------------------------------------------------------------------------
uD = zeros(nv,1);
yin = P2(inletNodes,2);
uD(inletNodes) = 6*Umean*yin.*(H-yin)/(H^2);
uD(nP2+inletNodes) = 0;

% Wall values are already zero.  Cylinder lifting is zero.

%% ------------------------------------------------------------------------
% Assemble physical viscous form 2*int D(u):D(v) and exact Robin trace form
% -------------------------------------------------------------------------
fprintf('\n--- assembling stationary-flow operators -------------------\n');

Asym = assemble_symmetric_gradient(ctx);
Rb   = assemble_cylinder_tangent_mass(M);

Alinear = nu*Asym + betaR*Rb;

symA = norm(Asym-Asym.','fro')/max(1,norm(Asym,'fro'));
symRb = norm(Rb-Rb.','fro')/max(1,norm(Rb,'fro'));

if symA > 1e-12 || symRb > 1e-12
    error('Linear operator symmetry audit failed.');
end

Gr = G*Tbc;
rankGr = sprank(Gr);

fprintf('full velocity dofs             : %d\n',nv);
fprintf('reduced velocity unknowns      : %d\n',nred);
fprintf('pressure dofs                  : %d\n',np);
fprintf('sprank(G*Tbc)                  : %d / %d\n',rankGr,np);
fprintf('symmetry defect 2D form        : %.3e\n',symA);
fprintf('symmetry defect Robin form     : %.3e\n',symRb);
fprintf('velocity-basis orth. defect    : %.3e\n',orthDef);

if rankGr < np
    error(['Reduced divergence block does not have full row rank. ' ...
           'Pressure-gauge handling must be changed before proceeding.']);
end

%% ------------------------------------------------------------------------
% Stokes start
% -------------------------------------------------------------------------
Ar = Tbc.'*Alinear*Tbc;
Br = G*Tbc;

Kst = [Ar, -Br.'; Br, sparse(np,np)];
rhs = [-Tbc.'*(Alinear*uD); -G*uD];

fprintf('\n--- Stokes start --------------------------------------------\n');
sol = Kst\rhs;

z = sol(1:nred);
p = sol(nred+1:end);
u = uD + Tbc*z;

stMom = Tbc.'*(Alinear*u-G.'*p);
stDiv = G*u;
stRes = norm([stMom;stDiv]);

fprintf('Stokes algebraic residual      : %.3e\n',stRes);

if ~isfinite(stRes) || stRes > 1e-8
    error('Stokes start failed: residual %.3e.',stRes);
end

%% ------------------------------------------------------------------------
% Newton solve for stationary Navier--Stokes
% -------------------------------------------------------------------------
fprintf('\n--- Newton solve at Re = %.6g -------------------------------\n',Re);

maxNewton = 30;
tolAbs = 2e-10;
armijo = 1e-4;
minStep = 2^-12;

resHist = nan(maxNewton+1,1);
stepHist = nan(maxNewton,1);

for it = 0:maxNewton
    [rN,JN] = convection_terms(u,ctx,true);

    rMom = Tbc.'*(Alinear*u + rN - G.'*p);
    rDiv = G*u;
    res = norm([rMom;rDiv]);

    resHist(it+1) = res;
    fprintf('Newton %2d: residual = %.6e\n',it,res);

    if res <= tolAbs
        newtonIts = it;
        break;
    end

    if it == maxNewton
        error('Newton did not converge within %d iterations.',maxNewton);
    end

    J11 = Tbc.'*(Alinear+JN)*Tbc;
    J12 = -Tbc.'*G.';
    J21 = G*Tbc;

    Jsys = [J11,J12;J21,sparse(np,np)];
    delta = -Jsys\[rMom;rDiv];

    dz = delta(1:nred);
    dp = delta(nred+1:end);

    step = 1.0;
    accepted = false;

    while step >= minStep
        zTry = z + step*dz;
        pTry = p + step*dp;
        uTry = uD + Tbc*zTry;

        [rNTry,~] = convection_terms(uTry,ctx,false);
        rMomTry = Tbc.'*(Alinear*uTry + rNTry - G.'*pTry);
        rDivTry = G*uTry;
        resTry = norm([rMomTry;rDivTry]);

        if resTry <= (1-armijo*step)*res
            accepted = true;
            break;
        end

        step = 0.5*step;
    end

    if ~accepted
        error('Newton line search failed at iteration %d.',it);
    end

    stepHist(it+1) = step;
    z = zTry;
    p = pTry;
    u = uTry;
end

resHist = resHist(1:newtonIts+1);
stepHist = stepHist(1:newtonIts);

%% ------------------------------------------------------------------------
% Physical/discrete audits
% -------------------------------------------------------------------------
fprintf('\n--- stationary-flow audits ----------------------------------\n');

[rNfinal,~] = convection_terms(u,ctx,false);
rMomFinal = Tbc.'*(Alinear*u + rNfinal - G.'*p);
rDivFinal = G*u;
finalRes = norm([rMomFinal;rDivFinal]);

% P1-projected divergence L2 norm.
dproj = Mp\rDivFinal;
divL2 = sqrt(max(0,real(rDivFinal.'*dproj)));

% Boundary-condition defects.
ux = u(1:nP2);
uy = u(nP2+1:end);

inletTarget = 6*Umean*P2(inletNodes,2).*(H-P2(inletNodes,2))/(H^2);
inletDef = max(abs([ux(inletNodes)-inletTarget; uy(inletNodes)]));

wallDef = max(abs([ux(wallNodes);uy(wallNodes)]));

rn = P2(cylNodes,:) - xc;
rn = rn ./ sqrt(sum(rn.^2,2));
cylNormal = ux(cylNodes).*rn(:,1) + uy(cylNodes).*rn(:,2);
cylNormalNodeDef = max(abs(cylNormal));

% Fluxes: outward signed.
fluxIn  = straight_boundary_flux(M,u,M.boundary.inlet.edge_id,[-1,0]);
fluxOut = straight_boundary_flux(M,u,M.boundary.outlet.edge_id,[1,0]);
fluxCyl = cylinder_boundary_flux(M,u);

Qin = -fluxIn;
Qout = fluxOut;
netFlux = fluxIn + fluxOut + fluxCyl;
fluxScale = max([abs(Qin),abs(Qout),Umean*H,1e-14]);
fluxRelDef = abs(netFlux)/fluxScale;

% Velocity magnitudes at P2 nodes.
speed = sqrt(ux.^2+uy.^2);
maxSpeed = max(speed);

% Pressure diagnostics.
pMean = full(sum(Mp*p)/sum(Mp*ones(np,1)));
pMin = min(p);
pMax = max(p);

fprintf('Newton iterations              : %d\n',newtonIts);
fprintf('final algebraic residual       : %.3e\n',finalRes);
fprintf('P1-projected div L2 norm       : %.3e\n',divL2);
fprintf('inlet nodal BC defect          : %.3e\n',inletDef);
fprintf('wall nodal BC defect           : %.3e\n',wallDef);
fprintf('cylinder normal nodal defect   : %.3e\n',cylNormalNodeDef);
fprintf('inflow Qin                     : %.12e\n',Qin);
fprintf('outflow Qout                   : %.12e\n',Qout);
fprintf('cylinder net flux              : %.3e\n',fluxCyl);
fprintf('global flux relative defect    : %.3e\n',fluxRelDef);
fprintf('maximum nodal speed            : %.6e\n',maxSpeed);
fprintf('pressure min / mean / max      : %.6e / %.6e / %.6e\n', ...
    pMin,pMean,pMax);

pass = true;

if finalRes > 1e-8
    warning('Final nonlinear algebraic residual is larger than desired.');
    pass = false;
end
if divL2 > 1e-8
    warning('Projected divergence norm is larger than desired.');
    pass = false;
end
if inletDef > 1e-11 || wallDef > 1e-11 || cylNormalNodeDef > 1e-11
    warning('A strong/nodal boundary-condition audit failed.');
    pass = false;
end
if fluxRelDef > 5e-7
    warning('Global flux balance is weaker than desired.');
    pass = false;
end

if pass
    fprintf('stationary Navier--Stokes      : PASS\n');
    fprintf('STEP 02                        : PASS\n');
else
    fprintf('stationary Navier--Stokes      : criterion not satisfied\n');
    fprintf('STEP 02                        : criterion not satisfied\n');
end

fprintf('============================================================\n\n');

%% ------------------------------------------------------------------------
% Pack direct Re=50 output
% -------------------------------------------------------------------------
S.backbone = M;

S.parameters.Re = Re;
S.parameters.Umean = Umean;
S.parameters.nu = nu;
S.parameters.slip_length = slipLength;
S.parameters.robin_friction = betaR;

S.bc.T_velocity = Tbc;
S.bc.u_lift = uD;
S.bc.ordinary_free_nodes = ordinaryFreeNodes;
S.bc.cylinder_tangent_nodes = cylNodes;
S.bc.description = ...
    ['inlet Poiseuille; top/bottom no-slip; cylinder impermeable ' ...
     '+ Navier tangential Robin; outlet natural stress'];

S.operators.Asym = Asym;
S.operators.Robin_tangent = Rb;
S.operators.Alinear = Alinear;
S.operators.G_reduced = Gr;

S.flow.u = u;
S.flow.p = p;
S.flow.z_reduced = z;

S.audit.stokes_residual = stRes;
S.audit.newton_iterations = newtonIts;
S.audit.newton_residual_history = resHist;
S.audit.newton_step_history = stepHist;
S.audit.final_residual = finalRes;
S.audit.divergence_projected_L2 = divL2;
S.audit.inlet_bc_defect = inletDef;
S.audit.wall_bc_defect = wallDef;
S.audit.cylinder_normal_node_defect = cylNormalNodeDef;
S.audit.inflow = Qin;
S.audit.outflow = Qout;
S.audit.cylinder_flux = fluxCyl;
S.audit.global_flux_relative_defect = fluxRelDef;
S.audit.max_speed = maxSpeed;
S.audit.pressure_min = pMin;
S.audit.pressure_mean = pMean;
S.audit.pressure_max = pMax;
S.audit.pass = pass;

if ~pass
    error('Direct fixed Re=50 T0 stationary solve did not pass.');
end

% One-point stationary "branch" wrapper for alternate OPEN-data routines.
% This is NOT a Reynolds continuation.
C.backbone=M;
C.step02=S;
C.parameters=S.parameters;
C.branch.Re=50;
C.branch.u={u};
C.branch.p={p};
C.branch.z_reduced={z};
C.audit.pass=pass;
C.provenance.Re_fixed=50;
C.provenance.Re_continuation_used=false;
C.provenance.lower_Re_solved=false;
C.provenance.homotopy_used=false;
C.provenance.production_bootstrap=true;

fprintf('\n--- DIRECT T0 Re=50 DECISION --------------------------------\n');
fprintf('Re solved                        : 50 ONLY\n');
fprintf('lower Reynolds numbers           : NONE\n');
fprintf('Re continuation                  : NO\n');
fprintf('stationary Navier--Stokes        : PASS\n');

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end
saveFile=fullfile(resultsDir,'cylwake_prod_T0_Re50_baseflow.mat');
save(saveFile,'C','-v7.3');
C.saved_file=saveFile;

fprintf('saved direct Re=50 T0 base flow  : %s\n',saveFile);
fprintf('============================================================\n\n');

end

% =========================================================================
% Assembly helpers
% =========================================================================

function A = assemble_symmetric_gradient(ctx)

T = ctx.T;
T6 = ctx.T6;
nT = size(T,1);
nP2 = ctx.nP2;
nv = 2*nP2;

nn = 144*nT;
I = zeros(nn,1);
J = zeros(nn,1);
V = zeros(nn,1);
c = 0;

for k = 1:nT
    Xv = ctx.P(T(k,:),:);
    lu = T6(k,:);

    Aloc = zeros(12,12);

    for iq = 1:size(ctx.qRef,1)
        xi = ctx.qRef(iq,1);
        eta = ctx.qRef(iq,2);
        wt = ctx.wRef(iq);

        [~,dN,~] = p2p1_shapes(xi,eta);
        [~,Jmap] = exact_element_map(Xv,xi,eta, ...
            ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ = det(Jmap);
        if detJ <= 0
            error('Non-positive Jacobian in symmetric-gradient assembly.');
        end

        g = dN/Jmap;
        fac = wt*detJ;

        Axx = 2*(g(:,1)*g(:,1).') + g(:,2)*g(:,2).';
        Axy = g(:,2)*g(:,1).';
        Ayx = g(:,1)*g(:,2).';
        Ayy = g(:,1)*g(:,1).' + 2*(g(:,2)*g(:,2).');

        Aloc = Aloc + fac*[Axx,Axy;Ayx,Ayy];
    end

    dofs = [lu(:);nP2+lu(:)];
    [rr,cc] = ndgrid(dofs,dofs);
    ids = c+(1:144);
    I(ids) = rr(:);
    J(ids) = cc(:);
    V(ids) = Aloc(:);
    c = c+144;
end

A = sparse(I,J,V,nv,nv);
end

function Rb = assemble_cylinder_tangent_mass(M)

P = M.mesh.P;
E = M.mesh.E;
P2 = M.th.P2;
nV = size(P,1);
nP2 = size(P2,1);
nv = 2*nP2;
xc = M.geometry.xc;
R = M.geometry.R;

edgeIds = M.boundary.cylinder.edge_id(:);
[xg,wg] = gauss_legendre_8_01();

nn = 36*numel(edgeIds);
I = zeros(nn,1);
J = zeros(nn,1);
V = zeros(nn,1);
c = 0;

for kk = 1:numel(edgeIds)
    e = edgeIds(kk);
    a = E(e,1);
    b = E(e,2);
    m = nV+e;
    nodes = [a,b,m];

    ua = (P(a,:)-xc)/R;
    ub = (P(b,:)-xc)/R;
    tha = atan2(ua(2),ua(1));
    thb = atan2(ub(2),ub(1));
    delta = atan2(sin(thb-tha),cos(thb-tha));

    Bloc = zeros(6,6);

    for iq = 1:numel(xg)
        t = xg(iq);
        phi = edge_p2_shapes(t);

        th = tha + delta*t;
        tangent = [-sin(th),cos(th)];

        q = [phi(:)*tangent(1);phi(:)*tangent(2)];
        fac = wg(iq)*R*abs(delta);

        Bloc = Bloc + fac*(q*q.');
    end

    dofs = [nodes(:);nP2+nodes(:)];
    [rr,cc] = ndgrid(dofs,dofs);
    ids = c+(1:36);
    I(ids) = rr(:);
    J(ids) = cc(:);
    V(ids) = Bloc(:);
    c = c+36;
end

Rb = sparse(I,J,V,nv,nv);
end

function [rN,JN] = convection_terms(u,ctx,wantJac)

T = ctx.T;
T6 = ctx.T6;
nT = size(T,1);
nP2 = ctx.nP2;
nv = 2*nP2;

ux = u(1:nP2);
uy = u(nP2+1:end);

rN = zeros(nv,1);

if wantJac
    nn = 144*nT;
    I = zeros(nn,1);
    J = zeros(nn,1);
    V = zeros(nn,1);
    c = 0;
else
    JN = [];
end

for k = 1:nT
    Xv = ctx.P(T(k,:),:);
    lu = T6(k,:);

    uxl = ux(lu);
    uyl = uy(lu);

    rx = zeros(6,1);
    ry = zeros(6,1);

    if wantJac
        Jxx = zeros(6,6);
        Jxy = zeros(6,6);
        Jyx = zeros(6,6);
        Jyy = zeros(6,6);
    end

    for iq = 1:size(ctx.qRef,1)
        xi = ctx.qRef(iq,1);
        eta = ctx.qRef(iq,2);
        wt = ctx.wRef(iq);

        [N,dN,~] = p2p1_shapes(xi,eta);
        [~,Jmap] = exact_element_map(Xv,xi,eta, ...
            ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ = det(Jmap);
        if detJ <= 0
            error('Non-positive Jacobian in convection assembly.');
        end

        g = dN/Jmap;
        fac = wt*detJ;

        uxq = N.'*uxl;
        uyq = N.'*uyl;

        gux = g.'*uxl;
        guy = g.'*uyl;

        advUx = uxq*gux(1) + uyq*gux(2);
        advUy = uxq*guy(1) + uyq*guy(2);

        rx = rx + fac*N*advUx;
        ry = ry + fac*N*advUy;

        if wantJac
            advBasis = uxq*g(:,1).' + uyq*g(:,2).';

            Jxx = Jxx + fac*N*(gux(1)*N.' + advBasis);
            Jxy = Jxy + fac*N*(gux(2)*N.');
            Jyx = Jyx + fac*N*(guy(1)*N.');
            Jyy = Jyy + fac*N*(guy(2)*N.' + advBasis);
        end
    end

    rN(lu) = rN(lu) + rx;
    rN(nP2+lu) = rN(nP2+lu) + ry;

    if wantJac
        Jloc = [Jxx,Jxy;Jyx,Jyy];
        dofs = [lu(:);nP2+lu(:)];
        [rr,cc] = ndgrid(dofs,dofs);

        ids = c+(1:144);
        I(ids) = rr(:);
        J(ids) = cc(:);
        V(ids) = Jloc(:);
        c = c+144;
    end
end

if wantJac
    JN = sparse(I,J,V,nv,nv);
end
end

% =========================================================================
% Boundary-flux helpers
% =========================================================================

function flux = straight_boundary_flux(M,u,edgeIds,normal)

P = M.mesh.P;
E = M.mesh.E;
P2 = M.th.P2;
nV = size(P,1);
nP2 = size(P2,1);

ux = u(1:nP2);
uy = u(nP2+1:end);

[xg,wg] = gauss_legendre_8_01();
flux = 0;

for kk = 1:numel(edgeIds)
    e = edgeIds(kk);
    a = E(e,1);
    b = E(e,2);
    m = nV+e;
    nodes = [a,b,m];

    ell = norm(P(b,:)-P(a,:));

    for iq = 1:numel(xg)
        phi = edge_p2_shapes(xg(iq));
        uq = [phi*ux(nodes),phi*uy(nodes)];
        flux = flux + wg(iq)*ell*dot(uq,normal);
    end
end
end

function flux = cylinder_boundary_flux(M,u)

P = M.mesh.P;
E = M.mesh.E;
P2 = M.th.P2;
nV = size(P,1);
nP2 = size(P2,1);
xc = M.geometry.xc;
R = M.geometry.R;

ux = u(1:nP2);
uy = u(nP2+1:end);

[xg,wg] = gauss_legendre_8_01();
flux = 0;

edgeIds = M.boundary.cylinder.edge_id(:);

for kk = 1:numel(edgeIds)
    e = edgeIds(kk);
    a = E(e,1);
    b = E(e,2);
    m = nV+e;
    nodes = [a,b,m];

    ua = (P(a,:)-xc)/R;
    ub = (P(b,:)-xc)/R;
    tha = atan2(ua(2),ua(1));
    thb = atan2(ub(2),ub(1));
    delta = atan2(sin(thb-tha),cos(thb-tha));

    for iq = 1:numel(xg)
        t = xg(iq);
        phi = edge_p2_shapes(t);

        th = tha + delta*t;
        normal = [cos(th),sin(th)];

        uq = [phi*ux(nodes),phi*uy(nodes)];
        flux = flux + wg(iq)*R*abs(delta)*dot(uq,normal);
    end
end
end

% =========================================================================
% Geometry / quadrature helpers
% =========================================================================

function [X,J] = exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam = [1-xi-eta;xi;eta];
dLam = [-1,-1;1,0;0,1];

if localCylEdge == 0
    X = Lam.'*Xv;
    J = Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a = 1; b = 2; c = 3;
    case 2
        a = 2; b = 3; c = 1;
    case 3
        a = 3; b = 1; c = 2;
    otherwise
        error('Invalid local cylinder edge id.');
end

s = Lam(a)+Lam(b);
if s <= 0
    error('Exact circular element map evaluated at opposite vertex.');
end
t = Lam(b)/s;

ua = (Xv(a,:)-xc)/R;
ub = (Xv(b,:)-xc)/R;
tha = atan2(ua(2),ua(1));
thb = atan2(ub(2),ub(1));
delta = atan2(sin(thb-tha),cos(thb-tha));

th = tha + delta*t;
C = xc + R*[cos(th),sin(th)];
Cp = R*delta*[-sin(th),cos(th)];

X = s*C + Lam(c)*Xv(c,:);

J = zeros(2,2);
for q = 1:2
    ds = dLam(a,q)+dLam(b,q);
    dt = (dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX = ds*C + s*Cp*dt + dLam(c,q)*Xv(c,:);
    J(:,q) = dX(:);
end
end

function [Q,W] = duffy_gauss_rule_6()

x = [ ...
   -0.9324695142031521
   -0.6612093864662645
   -0.2386191860831969
    0.2386191860831969
    0.6612093864662645
    0.9324695142031521];

w = [ ...
    0.1713244923791704
    0.3607615730481386
    0.4679139345726910
    0.4679139345726910
    0.3607615730481386
    0.1713244923791704];

a = 0.5*(x+1);
wa = 0.5*w;

Q = zeros(36,2);
W = zeros(36,1);

k = 0;
for i = 1:6
    for j = 1:6
        k = k+1;
        Q(k,1) = a(i);
        Q(k,2) = (1-a(i))*a(j);
        W(k) = wa(i)*wa(j)*(1-a(i));
    end
end
end

function [x,w] = gauss_legendre_8_01()

x0 = [ ...
   -0.9602898564975363
   -0.7966664774136267
   -0.5255324099163290
   -0.1834346424956498
    0.1834346424956498
    0.5255324099163290
    0.7966664774136267
    0.9602898564975363];

w0 = [ ...
    0.1012285362903763
    0.2223810344533745
    0.3137066458778873
    0.3626837833783620
    0.3626837833783620
    0.3137066458778873
    0.2223810344533745
    0.1012285362903763];

x = 0.5*(x0+1);
w = 0.5*w0;
end

function phi = edge_p2_shapes(t)

phi = [ ...
    (1-t)*(1-2*t), ...
    t*(2*t-1), ...
    4*t*(1-t)];
end

function [N,dN,Lam] = p2p1_shapes(xi,eta)

l1 = 1-xi-eta;
l2 = xi;
l3 = eta;

Lam = [l1;l2;l3];

N = [ ...
    l1*(2*l1-1)
    l2*(2*l2-1)
    l3*(2*l3-1)
    4*l1*l2
    4*l2*l3
    4*l3*l1];

dN = [ ...
   -(4*l1-1), -(4*l1-1)
     4*l2-1,     0
        0,       4*l3-1
     4*(l1-l2), -4*l2
     4*l3,       4*l2
    -4*l3,       4*(l1-l3)];
end


==> anc/Example_CylinderWake/src/cylwake_prod_T0_Re50_oseen.m <==
function Q = cylwake_prod_T0_Re50_oseen(C)
%CYLWAKE_PROD_T0_RE50_OSEEN
% Step 04 for the Cylinder-Wake / Oseen / Newton--Kleinman example.
%
% Computes the fixed Re=50 Oseen wake mode from a single stationary
% Re=50 base flow.  No Reynolds branch is tracked.
%
% IMPORTANT:
%   * no divergence-free basis is constructed,
%   * no large closed-loop or state generator is assembled,
%   * the pressure remains a Lagrange multiplier,
%   * finite eigenvalues are obtained by shift-invert bordered solves of the
%     velocity-pressure descriptor pencil.
%
% For a stationary base flow ubar, perturbations w satisfy
%
%       M wdot + L_Oseen w - G' q = 0,
%       G w = 0,
%
% on the homogeneous Step-02 velocity space.  In reduced velocity
% coordinates this gives the descriptor pencil
%
%       E xdot = A x,
%
%       E = [Mr 0; 0 0],
%       A = [-Lr Br'; Br 0].
%
% For each complex target sigma we apply
%
%       (A-sigma E)^{-1} E
%
% through a sparse bordered solve.  If mu is a nonzero eigenvalue of this
% shift-invert map, the corresponding finite Oseen eigenvalue is
%
%       lambda = sigma + 1/mu.
%
% A broad imaginary-frequency shift scan is performed at Re=50 only.  The
% reliable rightmost positive-imaginary complex mode is stored as the wake
% mode for the subsequent OPEN-data construction.
%
% Usage:
%   Q = cylwake_prod_T0_Re50_oseen(C);
%
% Requires:
%   C from cylwake_prod_T0_Re50_baseflow.m

if nargin < 1 || isempty(C)
    error(['Pass the direct Re=50 stationary structure C:\n' ...
           '  Q = cylwake_prod_T0_Re50_oseen(C);']);
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE spatial discretization T0: SINGLE-Re OSEEN WAKE MODE\n');
fprintf('============================================================\n');

M = C.backbone;
S = C.step02;

P   = M.mesh.P;
T   = M.mesh.T;
T6  = M.th.T6;
Eedge = M.mesh.E;
eid = M.mesh.edge_id;

nV  = size(P,1);
nT  = size(T,1);
nP2 = M.th.n_velocity_scalar;
np  = M.th.n_pressure;

Mv = M.fe.Mv;
G  = M.fe.G;

Tbc = S.bc.T_velocity;
Asym = S.operators.Asym;
Rb   = S.operators.Robin_tangent;

Umean = C.parameters.Umean;
ellSlip = C.parameters.slip_length;
D = M.geometry.D;
xc = M.geometry.xc;
R = M.geometry.R;

Mr = Tbc.'*Mv*Tbc;
Br = G*Tbc;

nred = size(Tbc,2);
ndesc = nred+np;

fprintf('reduced velocity dimension     : %d\n',nred);
fprintf('pressure dimension             : %d\n',np);
fprintf('descriptor dimension           : %d\n',ndesc);
fprintf('sprank(B_r)                    : %d / %d\n',sprank(Br),np);

if sprank(Br) < np
    error('Reduced divergence block lost full row rank.');
end

% Select the only stationary operating point: Re=50.
ReAll = C.branch.Re(:);
screenRequested = 50;

idxScreen = zeros(size(screenRequested));
for k = 1:numel(screenRequested)
    [d,idx] = min(abs(ReAll-screenRequested(k)));
    if d > 1e-10
        error('Required stationary base flow Re=%.6g is absent.',screenRequested(k));
    end
    idxScreen(k) = idx;
end

ReScreen = ReAll(idxScreen);

% Broad shift grid: dimensional angular frequency.
% St = omega*D/(2*pi*Umean), so omega=2...24 covers a broad
% cylinder-wake frequency band for the present scaling.
sigmaReal = 0.05;
omegaBroad = [0 3 6 9 12 15 18 21 24];

kPerShift = 7;
tolEigs = 5e-10;
maxitEigs = 500;
candidateResidualTol = 2e-7;
minPositiveOmega = 0.5;
maxPositiveOmega = 30;

% Broad rescans guard against silently tracking the wrong branch.
broadAtRe = 50;

%% ------------------------------------------------------------------------
% Exact-geometry context for the Oseen Jacobian
% -------------------------------------------------------------------------
isCylEdge = false(size(Eedge,1),1);
isCylEdge(M.boundary.cylinder.edge_id) = true;

triCyl = isCylEdge(eid);
if any(sum(triCyl,2)>1)
    error('A fluid triangle has more than one cylinder boundary edge.');
end

triCylLocalEdge = zeros(nT,1);
for k = 1:nT
    j = find(triCyl(k,:),1,'first');
    if ~isempty(j)
        triCylLocalEdge(k) = j;
    end
end

ctx.P = P;
ctx.T = T;
ctx.T6 = T6;
ctx.nP2 = nP2;
ctx.xc = xc;
ctx.R = R;
ctx.triCylLocalEdge = triCylLocalEdge;
[ctx.qRef,ctx.wRef] = duffy_gauss_rule_6();

%% ------------------------------------------------------------------------
% Track the dominant complex branch
% -------------------------------------------------------------------------
nR = numel(ReScreen);

lamTrack = nan(nR,1)+1i*nan(nR,1);
resTrack = nan(nR,1);
constraintTrack = nan(nR,1);
rightmostComplexReal = nan(nR,1);
candidateCount = zeros(nR,1);
modeW = cell(nR,1);
modeP = cell(nR,1);

lambdaPrev = [];

for ir = 1:nR

    Re = ReScreen(ir);
    idx = idxScreen(ir);
    ubar = C.branch.u{idx};

    nu = Umean*D/Re;
    betaR = nu/ellSlip;

    fprintf('\n--- Re = %.6g -----------------------------------------------\n',Re);
    fprintf('  nu / beta_R                 : %.6e / %.6e\n',nu,betaR);

    % Exact Newton derivative of the convective term at the base flow:
    % (ubar.grad)w + (w.grad)ubar.
    [~,Jconv] = convection_terms(ubar,ctx,true);

    Lfull = nu*Asym + betaR*Rb + Jconv;
    Lr = Tbc.'*Lfull*Tbc;

    A = [-Lr, Br.'; Br, sparse(np,np)];
    Edesc = blkdiag(Mr,sparse(np,np));

    broad = any(abs(Re-broadAtRe)<1e-12) || isempty(lambdaPrev);

    if broad
        omegaTargets = omegaBroad;
        fprintf('  spectral search             : BROAD\n');
    else
        wp = abs(imag(lambdaPrev));
        omegaTargets = unique(max(0,[0,wp-3,wp,wp+3]));
        fprintf('  spectral search             : local refinement around omega=%.6g\n',wp);
    end

    candidates = struct('lambda',{},'residual',{},'constraint',{}, ...
                        'vector',{},'sigma',{});

    for iw = 1:numel(omegaTargets)

        omega0 = omegaTargets(iw);

        if omega0 == 0
            sigma = sigmaReal;
        else
            sigma = sigmaReal + 1i*omega0;
        end

        fprintf('    shift sigma = %+8.4f %+8.4fi ... ',real(sigma),imag(sigma));

        [lamLoc,vecLoc,resLoc,conLoc,ok] = ...
            finite_eigs_near_shift(A,Edesc,Br,nred,sigma,kPerShift, ...
                                   tolEigs,maxitEigs);

        if ~ok
            fprintf('FAILED\n');
            continue;
        end

        fprintf('%d finite candidates\n',numel(lamLoc));

        for j = 1:numel(lamLoc)

            lam = lamLoc(j);

            if ~isfinite(real(lam)) || ~isfinite(imag(lam))
                continue;
            end
            if resLoc(j) > candidateResidualTol
                continue;
            end

            candidates = add_candidate(candidates,lam,resLoc(j), ...
                                       conLoc(j),vecLoc(:,j),sigma);
        end
    end

    if isempty(candidates)
        error('No reliable finite Oseen eigenvalues found at Re=%.6g.',Re);
    end

    lambdaAll = [candidates.lambda].';
    residualAll = [candidates.residual].';

    posComplex = find(imag(lambdaAll)>minPositiveOmega & ...
                      imag(lambdaAll)<maxPositiveOmega & ...
                      residualAll<candidateResidualTol);

    if isempty(posComplex)
        error('No reliable positive-imaginary complex mode found at Re=%.6g.',Re);
    end

    [~,ordReal] = sort(real(lambdaAll(posComplex)),'descend');
    posByReal = posComplex(ordReal);

    rightmostComplexReal(ir) = real(lambdaAll(posByReal(1)));

    if isempty(lambdaPrev)
        % First point: choose the rightmost reliable complex mode from the
        % broad scan.
        ichosen = posByReal(1);
    else
        % Continue the same branch.  Use a scaled distance so that a modest
        % frequency drift does not outweigh the real-part continuity.
        dist = abs(lambdaAll(posComplex)-lambdaPrev) ./ ...
               (1+abs(lambdaPrev));
        [~,jmin] = min(dist);
        ichosen = posComplex(jmin);

        % If a broad checkpoint shows a distinctly more rightward complex
        % mode, flag it rather than silently switching branches.
        if broad
            alphaGap = rightmostComplexReal(ir)-real(lambdaAll(ichosen));
            if alphaGap > 0.15
                warning(['At Re=%.6g another complex candidate is %.3e ' ...
                         'further right than the tracked branch.'], ...
                         Re,alphaGap);
            end
        end
    end

    lam = lambdaAll(ichosen);
    vdesc = candidates(ichosen).vector;
    w = vdesc(1:nred);
    q = vdesc(nred+1:end);

    % Normalize velocity part in the physical kinetic-energy mass norm.
    mnorm = sqrt(max(real(w'*Mr*w),eps));
    w = w/mnorm;
    q = q/mnorm;

    % Recompute audits after normalization.
    vdesc = [w;q];
    descriptorResidual = norm(A*vdesc-lam*(Edesc*vdesc)) / ...
        max(norm(A*vdesc)+abs(lam)*norm(Edesc*vdesc),eps);
    constraintResidual = norm(Br*w) / max(norm(w),eps);

    lamTrack(ir) = lam;
    resTrack(ir) = descriptorResidual;
    constraintTrack(ir) = constraintResidual;
    candidateCount(ir) = numel(candidates);
    modeW{ir} = w;
    modeP{ir} = q;

    lambdaPrev = lam;

    St = imag(lam)*D/(2*pi*Umean);

    if real(lam)<0
        periodsPerEfold = abs(imag(lam))/(2*pi*(-real(lam)));
    else
        periodsPerEfold = Inf;
    end

    fprintf('  selected lambda             : %+ .9e %+ .9ei\n', ...
        real(lam),imag(lam));
    fprintf('  Strouhal St                 : %.6e\n',St);
    fprintf('  descriptor residual         : %.3e\n',descriptorResidual);
    fprintf('  constraint residual         : %.3e\n',constraintResidual);
    fprintf('  unique finite candidates    : %d\n',numel(candidates));
    fprintf('  rightmost complex real part : %+ .6e\n',rightmostComplexReal(ir));

    if isfinite(periodsPerEfold)
        fprintf('  periods per e-fold          : %.4f\n',periodsPerEfold);
    else
        fprintf('  periods per e-fold          : unstable mode\n');
    end

    if descriptorResidual > candidateResidualTol
        error('Chosen descriptor eigenpair residual too large.');
    end
end

%% ------------------------------------------------------------------------
% fixed single-Re wake-mode audit
% -------------------------------------------------------------------------
alpha = real(lamTrack);
omega = imag(lamTrack);
St = omega*D/(2*pi*Umean);

periodsPerEfold=Inf(size(alpha));
stable=alpha<0;
periodsPerEfold(stable)=abs(omega(stable))./(2*pi*(-alpha(stable)));

lambdafixed=lamTrack(1);

fprintf('\n--- fixed Re=50 WAKE-MODE SUMMARY --------------------------\n');
fprintf('Re                               : 50 ONLY\n');
fprintf('selected lambda                  : %+.12e%+.12ei\n', ...
    real(lambdafixed),imag(lambdafixed));
fprintf('Strouhal                         : %.8e\n',St(1));
fprintf('descriptor residual              : %.3e\n',resTrack(1));
fprintf('constraint residual              : %.3e\n',constraintTrack(1));
fprintf('lower Reynolds numbers           : NONE\n');
fprintf('Re continuation / critical scan  : NO / NO\n');

% Regression target for the already fixed final T0 discretization.
lambdaReference=-4.212863801750e-02+1.693272916059e+01i;
referenceGap=abs(lambdafixed-lambdaReference)/max(1,abs(lambdaReference));

fprintf('fixed-reference relative gap    : %.6e\n',referenceGap);

pass=max(resTrack)<candidateResidualTol && ...
     max(constraintTrack)<2e-7 && ...
     real(lambdafixed)<0 && imag(lambdafixed)>0 && ...
     referenceGap<5e-3;

if pass
    fprintf('SINGLE-Re OSEEN WAKE AUDIT       : PASS\n');
else
    fprintf('SINGLE-Re OSEEN WAKE AUDIT       : criterion not satisfied\n');
end

fprintf('============================================================\n\n');

%% ------------------------------------------------------------------------
% Pack output for Step 05
% -------------------------------------------------------------------------
Q.backbone = M;
Q.step02 = S;
Q.step03 = C;

Q.screen.Re = ReScreen;
Q.screen.lambda = lamTrack;
Q.screen.alpha = alpha;
Q.screen.omega = omega;
Q.screen.Strouhal = St;
Q.screen.periods_per_efold = periodsPerEfold;
Q.screen.rightmost_complex_real = rightmostComplexReal;
Q.screen.candidate_count = candidateCount;
Q.screen.descriptor_residual = resTrack;
Q.screen.constraint_residual = constraintTrack;

Q.mode.w_reduced = modeW;
Q.mode.pressure = modeP;
Q.mode.T_velocity = Tbc;
Q.mode.mass_reduced = Mr;

Q.diagnostic.linear_critical_Re = NaN;
Q.diagnostic.best_sampled_subcritical_index = 1;
Q.diagnostic.best_sampled_subcritical_Re = 50;
Q.diagnostic.max_relative_branch_jump = 0;
Q.diagnostic.fixed_reference_gap = referenceGap;
Q.audit.pass = pass;
Q.provenance.Re_fixed=50;
Q.provenance.Re_sweep=false;
Q.provenance.Re_continuation=false;
Q.provenance.critical_Re_estimate=false;


srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end
saveFile=fullfile(resultsDir,'cylwake_prod_T0_Re50_oseen.mat');
save(saveFile,'Q','-v7.3');
Q.saved_file=saveFile;

fprintf('saved fixed Re=50 Oseen result  : %s\n',saveFile);

end

% =========================================================================
% Shift-invert finite eigenvalues of the descriptor pencil
% =========================================================================

function [lam,V,residual,constraint,ok] = ...
    finite_eigs_near_shift(A,Edesc,Br,nred,sigma,k,tol,maxit)

n = size(A,1);
K = A-sigma*Edesc;

try
    DK = decomposition(K,'lu');
catch
    lam = [];
    V = [];
    residual = [];
    constraint = [];
    ok = false;
    return;
end

Afun = @(x) DK\(Edesc*x);

opts.tol = tol;
opts.maxit = maxit;
opts.p = min(n,max(2*k+8,24));
opts.isreal = false;
opts.issym = false;
opts.disp = 0;

try
    [Vmu,Dmu] = eigs(Afun,n,k,'lm',opts);
catch
    lam = [];
    V = [];
    residual = [];
    constraint = [];
    ok = false;
    return;
end

mu = diag(Dmu);

keep = isfinite(real(mu)) & isfinite(imag(mu)) & abs(mu)>1e-12;
mu = mu(keep);
Vmu = Vmu(:,keep);

lam = sigma+1./mu;
V = Vmu;

m = numel(lam);
residual = nan(m,1);
constraint = nan(m,1);

for j = 1:m
    v = V(:,j);
    Av = A*v;
    Ev = Edesc*v;

    residual(j) = norm(Av-lam(j)*Ev) / ...
        max(norm(Av)+abs(lam(j))*norm(Ev),eps);

    w = v(1:nred);
    constraint(j) = norm(Br*w)/max(norm(w),eps);
end

ok = true;
end

% =========================================================================
% Candidate collection / deduplication
% =========================================================================

function C = add_candidate(C,lam,res,con,v,sigma)

tolDup = 2e-5*(1+abs(lam));

for j = 1:numel(C)
    if abs(C(j).lambda-lam)<=tolDup
        if res<C(j).residual
            C(j).lambda = lam;
            C(j).residual = res;
            C(j).constraint = con;
            C(j).vector = v;
            C(j).sigma = sigma;
        end
        return;
    end
end

q = numel(C)+1;
C(q).lambda = lam;
C(q).residual = res;
C(q).constraint = con;
C(q).vector = v;
C(q).sigma = sigma;
end

% =========================================================================
% Convection Jacobian
% =========================================================================

function [rN,JN] = convection_terms(u,ctx,wantJac)

T = ctx.T;
T6 = ctx.T6;
nT = size(T,1);
nP2 = ctx.nP2;
nv = 2*nP2;

ux = u(1:nP2);
uy = u(nP2+1:end);

rN = zeros(nv,1);

if wantJac
    nn = 144*nT;
    I = zeros(nn,1);
    J = zeros(nn,1);
    V = zeros(nn,1);
    c = 0;
else
    JN = [];
end

for k = 1:nT

    Xv = ctx.P(T(k,:),:);
    lu = T6(k,:);

    uxl = ux(lu);
    uyl = uy(lu);

    rx = zeros(6,1);
    ry = zeros(6,1);

    if wantJac
        Jxx = zeros(6,6);
        Jxy = zeros(6,6);
        Jyx = zeros(6,6);
        Jyy = zeros(6,6);
    end

    for iq = 1:size(ctx.qRef,1)

        xi = ctx.qRef(iq,1);
        eta = ctx.qRef(iq,2);
        wt = ctx.wRef(iq);

        [N,dN,~] = p2p1_shapes(xi,eta);
        [~,Jmap] = exact_element_map(Xv,xi,eta, ...
            ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ = det(Jmap);
        if detJ<=0
            error('Non-positive Jacobian in Oseen convection assembly.');
        end

        g = dN/Jmap;
        fac = wt*detJ;

        uxq = N.'*uxl;
        uyq = N.'*uyl;

        gux = g.'*uxl;
        guy = g.'*uyl;

        advUx = uxq*gux(1)+uyq*gux(2);
        advUy = uxq*guy(1)+uyq*guy(2);

        rx = rx+fac*N*advUx;
        ry = ry+fac*N*advUy;

        if wantJac
            advBasis = uxq*g(:,1).'+uyq*g(:,2).';

            Jxx = Jxx+fac*N*(gux(1)*N.'+advBasis);
            Jxy = Jxy+fac*N*(gux(2)*N.');
            Jyx = Jyx+fac*N*(guy(1)*N.');
            Jyy = Jyy+fac*N*(guy(2)*N.'+advBasis);
        end
    end

    rN(lu) = rN(lu)+rx;
    rN(nP2+lu) = rN(nP2+lu)+ry;

    if wantJac
        Jloc = [Jxx,Jxy;Jyx,Jyy];
        dofs = [lu(:);nP2+lu(:)];
        [rr,cc] = ndgrid(dofs,dofs);

        ids = c+(1:144);
        I(ids) = rr(:);
        J(ids) = cc(:);
        V(ids) = Jloc(:);
        c = c+144;
    end
end

if wantJac
    JN = sparse(I,J,V,nv,nv);
end
end

% =========================================================================
% Exact element map + quadrature
% =========================================================================

function [X,J] = exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam = [1-xi-eta;xi;eta];
dLam = [-1,-1;1,0;0,1];

if localCylEdge==0
    X = Lam.'*Xv;
    J = Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a = 1; b = 2; c = 3;
    case 2
        a = 2; b = 3; c = 1;
    case 3
        a = 3; b = 1; c = 2;
    otherwise
        error('Invalid local cylinder edge id.');
end

s = Lam(a)+Lam(b);
if s<=0
    error('Exact circular element map evaluated at opposite vertex.');
end

t = Lam(b)/s;

ua = (Xv(a,:)-xc)/R;
ub = (Xv(b,:)-xc)/R;

tha = atan2(ua(2),ua(1));
thb = atan2(ub(2),ub(1));
delta = atan2(sin(thb-tha),cos(thb-tha));

th = tha+delta*t;
C = xc+R*[cos(th),sin(th)];
Cp = R*delta*[-sin(th),cos(th)];

X = s*C+Lam(c)*Xv(c,:);

J = zeros(2,2);

for q = 1:2
    ds = dLam(a,q)+dLam(b,q);
    dt = (dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX = ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q) = dX(:);
end
end

function [Q,W] = duffy_gauss_rule_6()

x = [ ...
   -0.9324695142031521
   -0.6612093864662645
   -0.2386191860831969
    0.2386191860831969
    0.6612093864662645
    0.9324695142031521];

w = [ ...
    0.1713244923791704
    0.3607615730481386
    0.4679139345726910
    0.4679139345726910
    0.3607615730481386
    0.1713244923791704];

a = 0.5*(x+1);
wa = 0.5*w;

Q = zeros(36,2);
W = zeros(36,1);

k = 0;
for i = 1:6
    for j = 1:6
        k = k+1;
        Q(k,1) = a(i);
        Q(k,2) = (1-a(i))*a(j);
        W(k) = wa(i)*wa(j)*(1-a(i));
    end
end
end

function [N,dN,Lam] = p2p1_shapes(xi,eta)

l1 = 1-xi-eta;
l2 = xi;
l3 = eta;

Lam = [l1;l2;l3];

N = [ ...
    l1*(2*l1-1)
    l2*(2*l2-1)
    l3*(2*l3-1)
    4*l1*l2
    4*l2*l3
    4*l3*l1];

dN = [ ...
   -(4*l1-1), -(4*l1-1)
     4*l2-1,     0
        0,       4*l3-1
     4*(l1-l2), -4*l2
     4*l3,       4*l2
    -4*l3,       4*(l1-l3)];
end


==> anc/Example_CylinderWake/src/cylwake_prod_T0_fixed_actuator.m <==
function Gate = cylwake_prod_T0_fixed_actuator(V)
%CYLWAKE_PROD_T0_FIXED_ACTUATOR
% Build the already fixed scalar cylinder actuator upper_plus_lower on the
% single fixed Re=50 T0 Oseen system.
%
% This is NOT an actuator screen.  No competing input profile is assembled
% and no input-dimension choice is made.  The production model already fixes
% one scalar actuator.  This routine only assembles it and certifies:
%   * exact unit L2 boundary normalization,
%   * nonzero wake-mode authority,
%   * primal/adjoint descriptor residuals,
%   * wake-frequency resolvent consistency.
%
% Output is a minimal Gate/Act structure compatible with the subsequent
% OPEN-data output audit and T0 P1 policy evaluation.
%
% Usage:
%   Gate = cylwake_prod_T0_fixed_actuator(V);

if nargin<1 || isempty(V)
    error('Usage: Gate = cylwake_prod_T0_fixed_actuator(V);');
end
if ~isfield(V,'audit') || ~V.audit.numerical_pass
    error('fixed Re=50 open metric has not passed.');
end

Q=V.step04;
C=Q.step03;
S=Q.step02;
M=Q.backbone;

if ~Q.audit.pass || abs(Q.screen.Re(1)-50)>1e-12
    error('fixed single-Re Oseen object is invalid.');
end

Re=50;
lambda=Q.screen.lambda(1);
omega=imag(lambda);

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE spatial discretization T0: FIXED ACTUATOR\n');
fprintf('============================================================\n');
fprintf('Re                               : 50 ONLY\n');
fprintf('actuator                         : upper_plus_lower (fixed)\n');
fprintf('candidate screen                 : NO\n');
fprintf('input-dimension screen           : NO\n');
fprintf('wake eigenvalue                  : %+.12e%+.12ei\n', ...
    real(lambda),imag(lambda));

P=M.mesh.P;
T=M.mesh.T;
T6=M.th.T6;
Eedge=M.mesh.E;
eid=M.mesh.edge_id;

nT=size(T,1);
nP2=M.th.n_velocity_scalar;
np=M.th.n_pressure;
nv=M.th.n_velocity;

Mv=M.fe.Mv;
G=M.fe.G;

Tbc=S.bc.T_velocity;
Asym=S.operators.Asym;
Rb=S.operators.Robin_tangent;

Mr=Tbc.'*Mv*Tbc;
Br=G*Tbc;

Umean=1.0;
ellSlip=S.parameters.slip_length;
D=M.geometry.D;
xc=M.geometry.xc;
R=M.geometry.R;

ubar=S.flow.u;

% Exact geometry context for the Re=50 Oseen Jacobian.
isCylEdge=false(size(Eedge,1),1);
isCylEdge(M.boundary.cylinder.edge_id)=true;
triCyl=isCylEdge(eid);

if any(sum(triCyl,2)>1)
    error('A T0 triangle has more than one cylinder edge.');
end

triCylLocalEdge=zeros(nT,1);
for itri=1:nT
    j=find(triCyl(itri,:),1,'first');
    if ~isempty(j),triCylLocalEdge(itri)=j;end
end

ctx.P=P;
ctx.T=T;
ctx.T6=T6;
ctx.nP2=nP2;
ctx.xc=xc;
ctx.R=R;
ctx.triCylLocalEdge=triCylLocalEdge;
[ctx.qRef,ctx.wRef]=duffy_gauss_rule_6();

nu=Umean*D/Re;
betaR=nu/ellSlip;

[~,Jconv]=convection_terms(ubar,ctx,true);

Lfull=nu*Asym+betaR*Rb+Jconv;
Lr=Tbc.'*Lfull*Tbc;

Adesc=[-Lr,Br.';Br,sparse(np,np)];
Edesc=blkdiag(Mr,sparse(np,np));

nred=size(Tbc,2);

% Right wake mode from the single-Re Oseen calculation.
wRight=Q.mode.w_reduced{1};
pRight=Q.mode.pressure{1};
xRight=[wRight;pRight];

rightRes=descriptor_residual(Adesc,Edesc,xRight,lambda);

% Left wake mode, biorthogonally normalized.
[yLeft,lambdaAdj,leftRes]=left_descriptor_mode( ...
    Adesc,Edesc,lambda,nred,np);

pairing=yLeft'*(Edesc*xRight);
if abs(pairing)<1e-10
    error('Left/right descriptor pairing is too small.');
end
yLeft=yLeft/conj(pairing);

pairingAfter=yLeft'*(Edesc*xRight);
leftResAfter=descriptor_residual(Adesc',Edesc',yLeft,conj(lambda));

% Assemble ONLY the fixed physical boundary profile.
name='upper_plus_lower';
[bRaw,nrm,meanVal]=assemble_boundary_input(M,name);

if nrm<=1e-14
    error('fixed actuator has zero boundary norm.');
end

Bfull=bRaw/nrm;
nrmCheck=profile_l2_norm_exact(name,R)/nrm;

if abs(nrmCheck-1)>5e-12
    error('fixed actuator boundary normalization failed.');
end

Bred=Tbc.'*Bfull;
Bdesc=[Bred;zeros(np,1)];

betaModal=yLeft'*Bdesc;

% Independent open resolvent audit at the exact wake frequency.
s=1i*omega;
Kres=s*Edesc-Adesc;
DK=decomposition(Kres,'lu');
xResp=DK\Bdesc;
wResp=xResp(1:nred);

resResp=norm(Kres*xResp-Bdesc)/max(norm(Bdesc),eps);
conResp=norm(Br*wResp)/max(norm(wResp),eps);
curlResp=sqrt(max(0,real((Tbc*wResp)'*V.metric.Kcurl*(Tbc*wResp))));

fprintf('\n--- FIXED-ACTUATOR AUDIT ------------------------------------\n');
fprintf('boundary L2 norm                 : %.12e\n',nrmCheck);
fprintf('normalized profile mean          : %.12e\n',meanVal/nrm);
fprintf('right descriptor residual        : %.3e\n',rightRes);
fprintf('left descriptor residual         : %.3e\n',leftResAfter);
fprintf('biorthogonal pairing defect      : %.3e\n',abs(pairingAfter-1));
fprintf('|modal beta|                     : %.12e\n',abs(betaModal));
fprintf('wake resolvent curl gain         : %.12e\n',curlResp);
fprintf('wake resolvent residual          : %.3e\n',resResp);
fprintf('wake resolvent constraint        : %.3e\n',conResp);

pass=abs(nrmCheck-1)<5e-12 && ...
     rightRes<2e-7 && leftResAfter<2e-7 && ...
     abs(pairingAfter-1)<1e-8 && ...
     abs(betaModal)>1e-4 && ...
     resResp<1e-8 && conResp<1e-8;

if ~pass
    error('fixed upper_plus_lower actuator audit failed.');
end

fprintf('FIXED ACTUATOR                   : PASS\n');
fprintf('actuator screen                  : NOT PERFORMED\n');
fprintf('============================================================\n\n');

Act.backbone=M;
Act.step05=V;

Act.selection.Re=Re;
Act.selection.lambda=lambda;
Act.selection.omega=omega;

Act.oseen.A_descriptor=Adesc;
Act.oseen.E_descriptor=Edesc;
Act.oseen.L_reduced=Lr;
Act.oseen.M_reduced=Mr;
Act.oseen.G_reduced=Br;

Act.mode.right=xRight;
Act.mode.left_biorthogonal=yLeft;
Act.mode.biorthogonal_pairing=pairingAfter;

Act.candidate.names={name};
Act.candidate.B_full=Bfull;
Act.candidate.B_reduced=Bred;
Act.candidate.B_descriptor=Bdesc;
Act.candidate.profile_raw_L2_norm=nrm;
Act.candidate.profile_normalized_mean=meanVal/nrm;

Act.metric.modal_beta=betaModal;
Act.metric.modal_authority=abs(betaModal);
Act.metric.resolvent_curl_gain=curlResp;
Act.metric.resolvent_residual=resResp;
Act.metric.response_constraint_residual=conResp;

Act.single.ranking=1;
Act.single.best_index=1;
Act.single.best_name=name;

Act.audit.right_descriptor_residual=rightRes;
Act.audit.left_descriptor_residual=leftResAfter;
Act.audit.max_resolvent_residual=resResp;
Act.audit.max_constraint_residual=conResp;
Act.audit.pass=pass;

Gate.backbone=M;
Gate.step06=Act;
Gate.best_single.index=1;
Gate.best_single.name=name;
Gate.best_single.beta=betaModal;
Gate.best_single.B_real=[real(betaModal);imag(betaModal)];
Gate.modal.A_open=[real(lambda),-imag(lambda);imag(lambda),real(lambda)];
Gate.modal.alpha_open=real(lambda);
Gate.modal.omega_open=imag(lambda);
Gate.reference.rho=NaN;
Gate.decision.pass=pass;
Gate.decision.one_input_sufficient=true;
Gate.decision.provisional_actuator_index=1;
Gate.decision.provisional_actuator_name=name;
Gate.provenance.actuator_screen=false;
Gate.provenance.Re_sweep=false;
Gate.provenance.fixed_production_actuator=true;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end
saveFile=fullfile(resultsDir,'cylwake_prod_T0_fixed_actuator.mat');
save(saveFile,'Gate','-v7.3');
Gate.saved_file=saveFile;

fprintf('saved fixed T0 actuator          : %s\n',saveFile);

end

% =========================================================================
% Cylinder boundary actuator assembly
% =========================================================================

function [b,nrm,meanVal] = assemble_boundary_input(M,name)

P = M.mesh.P;
E = M.mesh.E;
nV = size(P,1);
nP2 = M.th.n_velocity_scalar;
nv = M.th.n_velocity;

xc = M.geometry.xc;
R = M.geometry.R;

edgeIds = M.boundary.cylinder.edge_id(:);

[xg,wg] = gauss_legendre_10_01();

b = zeros(nv,1);
norm2 = 0;
meanVal = 0;

for kk = 1:numel(edgeIds)

    e = edgeIds(kk);
    a = E(e,1);
    bb = E(e,2);
    mid = nV+e;
    nodes = [a,bb,mid];

    ua = (P(a,:)-xc)/R;
    ub = (P(bb,:)-xc)/R;

    tha = atan2(ua(2),ua(1));
    thb = atan2(ub(2),ub(1));
    delta = atan2(sin(thb-tha),cos(thb-tha));

    for iq = 1:numel(xg)

        t = xg(iq);
        phi = edge_p2_shapes(t);

        th = tha+delta*t;

        tangent = [-sin(th),cos(th)];
        g = profile_value(name,th);

        ds = wg(iq)*R*abs(delta);

        b(nodes) = b(nodes) + ds*g*tangent(1)*phi.';
        b(nP2+nodes) = b(nP2+nodes) + ds*g*tangent(2)*phi.';

        norm2 = norm2 + ds*abs(g)^2;
        meanVal = meanVal + ds*g;
    end
end

nrm = sqrt(norm2);
end

function nrm = profile_l2_norm_exact(name,R)
% Exact L2(Gamma_cyl) norms for the profile family used in this screen.
%
% Gamma_cyl is parametrized by theta in (-pi,pi], ds = R dtheta.
%
% For the raised-cosine patch
%
%   g(d) = 0.5*(1+cos(pi*d/h)), |d| <= h,  h = pi/4,
%
% one has
%
%   int_{-h}^{h} g(d)^2 dd = 3h/4 = 3pi/16.
%
% Upper/lower patches are disjoint, so the +/- combinations have twice
% the squared norm of one patch.

switch name
    case 'global_rotation'
        nrm2 = 2*pi*R;

    case {'cos_theta','sin_theta','cos_2theta','sin_2theta'}
        nrm2 = pi*R;

    case {'upper_patch','lower_patch'}
        nrm2 = 3*pi*R/16;

    case {'upper_minus_lower','upper_plus_lower'}
        nrm2 = 3*pi*R/8;

    otherwise
        error('No exact norm formula for actuator profile %s.',name);
end

nrm = sqrt(nrm2);
end

function g = profile_value(name,theta)

switch name

    case 'global_rotation'
        g = 1;

    case 'cos_theta'
        g = cos(theta);

    case 'sin_theta'
        g = sin(theta);

    case 'cos_2theta'
        g = cos(2*theta);

    case 'sin_2theta'
        g = sin(2*theta);

    case 'upper_patch'
        g = raised_cosine_patch(theta,pi/2,pi/4);

    case 'lower_patch'
        g = raised_cosine_patch(theta,-pi/2,pi/4);

    case 'upper_minus_lower'
        g = raised_cosine_patch(theta,pi/2,pi/4) ...
          - raised_cosine_patch(theta,-pi/2,pi/4);

    case 'upper_plus_lower'
        g = raised_cosine_patch(theta,pi/2,pi/4) ...
          + raised_cosine_patch(theta,-pi/2,pi/4);

    otherwise
        error('Unknown actuator profile %s.',name);
end
end

function g = raised_cosine_patch(theta,center,halfWidth)

d = atan2(sin(theta-center),cos(theta-center));

if abs(d) <= halfWidth
    g = 0.5*(1+cos(pi*d/halfWidth));
else
    g = 0;
end
end

% =========================================================================
% Left descriptor mode
% =========================================================================

function [y,lambdaAdj,res] = left_descriptor_mode(A,E,lambda,nred,np)

sigma = conj(lambda)+0.15;

K = A'-sigma*E';

try
    DK = decomposition(K,'lu');
catch ME
    error('Adjoint shift-invert factorization failed: %s',ME.message);
end

Afun = @(x) DK\(E'*x);

n = size(A,1);
k = 6;

opts.tol = 5e-11;
opts.maxit = 600;
opts.p = min(n,28);
opts.isreal = false;
opts.issym = false;
opts.disp = 0;

try
    [V,Dmu] = eigs(Afun,n,k,'lm',opts);
catch ME
    error('Adjoint shift-invert eigs failed: %s',ME.message);
end

mu = diag(Dmu);
keep = isfinite(real(mu)) & isfinite(imag(mu)) & abs(mu)>1e-12;

mu = mu(keep);
V = V(:,keep);

if isempty(mu)
    error('No finite adjoint eigenvalue candidates found.');
end

lam = sigma+1./mu;

[~,j] = min(abs(lam-conj(lambda)));

lambdaAdj = lam(j);
y = V(:,j);

res = descriptor_residual(A',E',y,conj(lambda));

% Constraint on the adjoint velocity component is not identical to Br*w=0,
% so do not impose a primal divergence test on y here.
if numel(y) ~= nred+np
    error('Adjoint eigenvector has wrong dimension.');
end
end

function r = descriptor_residual(A,E,x,lambda)

Ax = A*x;
Ex = E*x;

r = norm(Ax-lambda*Ex) / ...
    max(norm(Ax)+abs(lambda)*norm(Ex),eps);
end

% =========================================================================
% Oseen convection Jacobian
% =========================================================================

function [rN,JN] = convection_terms(u,ctx,wantJac)

T = ctx.T;
T6 = ctx.T6;
nT = size(T,1);
nP2 = ctx.nP2;
nv = 2*nP2;

ux = u(1:nP2);
uy = u(nP2+1:end);

rN = zeros(nv,1);

if wantJac
    nn = 144*nT;
    I = zeros(nn,1);
    J = zeros(nn,1);
    VV = zeros(nn,1);
    c = 0;
else
    JN = [];
end

for k = 1:nT

    Xv = ctx.P(T(k,:),:);
    lu = T6(k,:);

    uxl = ux(lu);
    uyl = uy(lu);

    rx = zeros(6,1);
    ry = zeros(6,1);

    if wantJac
        Jxx = zeros(6,6);
        Jxy = zeros(6,6);
        Jyx = zeros(6,6);
        Jyy = zeros(6,6);
    end

    for iq = 1:size(ctx.qRef,1)

        xi = ctx.qRef(iq,1);
        eta = ctx.qRef(iq,2);
        wt = ctx.wRef(iq);

        [N,dN,~] = p2p1_shapes(xi,eta);
        [~,Jmap] = exact_element_map(Xv,xi,eta, ...
            ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ = det(Jmap);

        if detJ<=0
            error('Non-positive Jacobian in Oseen convection assembly.');
        end

        g = dN/Jmap;
        fac = wt*detJ;

        uxq = N.'*uxl;
        uyq = N.'*uyl;

        gux = g.'*uxl;
        guy = g.'*uyl;

        advUx = uxq*gux(1)+uyq*gux(2);
        advUy = uxq*guy(1)+uyq*guy(2);

        rx = rx+fac*N*advUx;
        ry = ry+fac*N*advUy;

        if wantJac
            advBasis = uxq*g(:,1).'+uyq*g(:,2).';

            Jxx = Jxx+fac*N*(gux(1)*N.'+advBasis);
            Jxy = Jxy+fac*N*(gux(2)*N.');
            Jyx = Jyx+fac*N*(guy(1)*N.');
            Jyy = Jyy+fac*N*(guy(2)*N.'+advBasis);
        end
    end

    rN(lu) = rN(lu)+rx;
    rN(nP2+lu) = rN(nP2+lu)+ry;

    if wantJac
        Jloc = [Jxx,Jxy;Jyx,Jyy];

        dofs = [lu(:);nP2+lu(:)];
        [rr,cc] = ndgrid(dofs,dofs);

        ids = c+(1:144);
        I(ids) = rr(:);
        J(ids) = cc(:);
        VV(ids) = Jloc(:);
        c = c+144;
    end
end

if wantJac
    JN = sparse(I,J,VV,nv,nv);
end
end

% =========================================================================
% Exact element map and quadrature
% =========================================================================

function [X,J] = exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam = [1-xi-eta;xi;eta];
dLam = [-1,-1;1,0;0,1];

if localCylEdge==0
    X = Lam.'*Xv;
    J = Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a = 1; b = 2; c = 3;
    case 2
        a = 2; b = 3; c = 1;
    case 3
        a = 3; b = 1; c = 2;
    otherwise
        error('Invalid local cylinder edge id.');
end

s = Lam(a)+Lam(b);

if s<=0
    error('Exact circular element map evaluated at opposite vertex.');
end

t = Lam(b)/s;

ua = (Xv(a,:)-xc)/R;
ub = (Xv(b,:)-xc)/R;

tha = atan2(ua(2),ua(1));
thb = atan2(ub(2),ub(1));
delta = atan2(sin(thb-tha),cos(thb-tha));

th = tha+delta*t;

C = xc+R*[cos(th),sin(th)];
Cp = R*delta*[-sin(th),cos(th)];

X = s*C+Lam(c)*Xv(c,:);

J = zeros(2,2);

for q = 1:2
    ds = dLam(a,q)+dLam(b,q);
    dt = (dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX = ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q) = dX(:);
end
end

function [Q,W] = duffy_gauss_rule_6()

x = [ ...
   -0.9324695142031521
   -0.6612093864662645
   -0.2386191860831969
    0.2386191860831969
    0.6612093864662645
    0.9324695142031521];

w = [ ...
    0.1713244923791704
    0.3607615730481386
    0.4679139345726910
    0.4679139345726910
    0.3607615730481386
    0.1713244923791704];

a = 0.5*(x+1);
wa = 0.5*w;

Q = zeros(36,2);
W = zeros(36,1);

k = 0;

for i = 1:6
    for j = 1:6
        k = k+1;
        Q(k,1) = a(i);
        Q(k,2) = (1-a(i))*a(j);
        W(k) = wa(i)*wa(j)*(1-a(i));
    end
end
end

function [x,w] = gauss_legendre_10_01()

x0 = [ ...
   -0.9739065285171717
   -0.8650633666889845
   -0.6794095682990244
   -0.4333953941292472
   -0.1488743389816312
    0.1488743389816312
    0.4333953941292472
    0.6794095682990244
    0.8650633666889845
    0.9739065285171717];

w0 = [ ...
    0.0666713443086881
    0.1494513491505806
    0.2190863625159820
    0.2692667193099963
    0.2955242247147529
    0.2955242247147529
    0.2692667193099963
    0.2190863625159820
    0.1494513491505806
    0.0666713443086881];

x = 0.5*(x0+1);
w = 0.5*w0;
end

function phi = edge_p2_shapes(t)

phi = [ ...
    (1-t)*(1-2*t), ...
    t*(2*t-1), ...
    4*t*(1-t)];
end

function [N,dN,Lam] = p2p1_shapes(xi,eta)

l1 = 1-xi-eta;
l2 = xi;
l3 = eta;

Lam = [l1;l2;l3];

N = [ ...
    l1*(2*l1-1)
    l2*(2*l2-1)
    l3*(2*l3-1)
    4*l1*l2
    4*l2*l3
    4*l3*l1];

dN = [ ...
   -(4*l1-1), -(4*l1-1)
     4*l2-1,     0
        0,       4*l3-1
     4*(l1-l2), -4*l2
     4*l3,       4*l2
    -4*l3,       4*(l1-l3)];
end


==> anc/Example_CylinderWake/src/cylwake_prod_bootstrap_T1.m <==
function T1g = cylwake_prod_bootstrap_T1()
%CYLWAKE_PROD_BOOTSTRAP_T1
% FINAL Re=50-ONLY deterministic bootstrap from T0 to spatial discretization T1.
%
% There are NO lower Reynolds numbers, NO Reynolds continuation, NO
% critical-Re screen, NO actuator screen, NO input-weight calibration, and
% NO feedback homotopy.
%
% fixed production model:
%   Re              = 50
%   actuator        = upper_plus_lower
%   physical weight = 1.871174597508e5
%   outputs         = two OPEN wake-curl moments
%   T0 policy       = K0=0
%   theta0          = 0.35
%
% The only special T0 work is:
%   geometry -> direct Re=50 stationary solve -> single-Re Oseen wake mode
%   -> fixed actuator -> OPEN output audit -> P1 -> fixed Gamma1
%   -> T0/T0^+ estimator -> TRUE T1.
%
% Usage:
%   T1 = cylwake_prod_bootstrap_T1();

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE FINAL DISCRETIZATION BOOTSTRAP: Re=50 ONLY\n');
fprintf('============================================================\n');
fprintf('input MAT checkpoints            : NONE\n');
fprintf('Re                               : 50 ONLY\n');
fprintf('lower Reynolds numbers           : NONE\n');
fprintf('Re continuation / Re sweep       : NO / NO\n');
fprintf('critical-Re calculation          : NO\n');
fprintf('actuator                         : upper_plus_lower (fixed)\n');
fprintf('actuator screen                  : NO\n');
fprintf('physical input weight            : 1.871174597508e5 (fixed)\n');
fprintf('input-weight calibration         : NO\n');
fprintf('feedback homotopy                : NO\n');
fprintf('future meshes / shifts           : NOT PRECOMPUTED\n');
fprintf('T0 Dörfler theta                 : 0.35\n');
fprintf('spatial omega source             : ONLINE fresh T0 open wake\n');
fprintf('NK timing convention             : policy evaluation + Newton--Kleinman update\n');
fprintf('============================================================\n');

rfixed=1.871174597508e5;
cylwake_spatial_training_registry('clear');

%% 1. T0 geometry
fprintf('\n[INITIALIZATION 01] T0 geometry + Taylor--Hood\n');
M0=cylwake_step01_geometry_th_coarseE();

%% 2. Direct stationary Re=50 solve
fprintf('\n[INITIALIZATION 02] direct stationary Navier--Stokes at Re=50\n');
C50=cylwake_prod_T0_Re50_baseflow(M0);

if ~C50.audit.pass || C50.provenance.lower_Re_solved || ...
        C50.provenance.Re_continuation_used
    error('Direct Re=50 T0 stationary bootstrap violated production rules.');
end

%% 3. Single-Re Oseen wake mode
fprintf('\n[INITIALIZATION 03] single-Re=50 Oseen wake mode\n');
Q50=cylwake_prod_T0_Re50_oseen(C50);

if ~Q50.audit.pass || Q50.provenance.Re_sweep || ...
        Q50.provenance.Re_continuation
    error('Single-Re T0 Oseen audit violated production rules.');
end

%% 4. Exact curl metric, no movie
fprintf('\n[INITIALIZATION 04] exact OPEN curl metric -- NO movie\n');
V50=build_lean_open_metric(Q50,1);

% Define the spatial-estimator frequency ONCE from the fresh same-run
% open T0 wake pole, then freeze it for all later levels.
SPATIAL=cylwake_spatial_training_registry('set_from_lambda',V50.selection.lambda);
fprintf('spatial source lambda            : %+.12e%+.12ei\n', ...
    real(SPATIAL.source_lambda),imag(SPATIAL.source_lambda));
fprintf('online T0 spatial omega          : %.12e\n',SPATIAL.omega);

%% 5. Fixed physical actuator, no candidate screen
fprintf('\n[INITIALIZATION 05] fixed upper_plus_lower actuator\n');
Gate50=cylwake_prod_T0_fixed_actuator(V50);

if ~Gate50.decision.pass || ...
        ~strcmp(Gate50.decision.provisional_actuator_name,'upper_plus_lower') || ...
        Gate50.provenance.actuator_screen
    error('fixed T0 actuator construction violated production rules.');
end

%% 6. OPEN-data output audit and freeze
fprintf('\n[INITIALIZATION 06] OPEN spectral/output audit at Re=50\n');
Deep50=cylwake_step08b_deep_open_audit(Gate50);

fprintf('\n[INITIALIZATION 07] freeze the two OPEN wake-curl outputs\n');
WOut50=cylwake_step08c_wake_output_freeze(Gate50,Deep50);

if ~WOut50.audit.pass || size(WOut50.output.q_coefficients,2)~=2
    error('fixed two-output wake-curl construction failed.');
end
if abs(WOut50.selection.Re-50)>1e-12
    error('fixed output construction is not at Re=50.');
end

%% 7. fixed T0 physical system node, K0=0
fprintf('\n[INITIALIZATION 08] fixed physical T0 system node, K0=0\n');
SN0=cylwake_step09_system_node_audit(Gate50,WOut50);

if ~SN0.audit.pass
    error('fixed Re=50 T0 system-node audit failed.');
end

%% 8. T0 policy evaluation P1
fprintf('\n[INITIALIZATION 09] T0 policy evaluation P1\n');
tPolicyEval=tic;
P1=cylwake_step10_P1_lradi(SN0,Gate50,Deep50);
policyEvalSeconds=toc(tPolicyEval);

fprintf('\n[INITIALIZATION 10] certify P1\n');
P1c=cylwake_prod_T0_P1_certify(P1,SN0,Gate50);

if ~P1c.audit.pass || ...
        ~isfield(P1c,'provenance') || ...
        P1c.provenance.precomputed_MAT_dependency
    error('MAT-free T0 P1 certificate failed production requirements.');
end

%% 9. Fixed-weight Gamma1, no calibration and no homotopy
fprintf('\n[INITIALIZATION 11] fixed-weight portable Gamma_1\n');
tGraphUpdate=tic;
G1s=cylwake_prod_T0_Gamma1_fixed(P1c,SN0,Gate50);
graphUpdateSeconds=toc(tGraphUpdate);

if ~G1s.audit.pass || G1s.provenance.cost_calibration || ...
        G1s.provenance.homotopy || G1s.provenance.Re_sweep
    error('T0 Gamma1 violated fixed production rules.');
end
if abs(G1s.cost.r_physical-rfixed)/rfixed>1e-12
    error('T0 Gamma1 does not carry the fixed physical input weight.');
end

nkSeconds=policyEvalSeconds+graphUpdateSeconds;
fprintf('\n============================================================\n');
fprintf('NK STEP COMPLETED: T0, K0=0 -> Gamma_1\n');
fprintf('============================================================\n');
fprintf('policy evaluation P1             : %.2f s (%.2f min)\n', ...
    policyEvalSeconds,policyEvalSeconds/60);
fprintf('Newton--Kleinman update Gamma_1              : %.2f s (%.2f min)\n', ...
    graphUpdateSeconds,graphUpdateSeconds/60);
fprintf('TOTAL NK STEP TIME               : %.2f s (%.2f min)\n', ...
    nkSeconds,nkSeconds/60);
fprintf('status                           : PASS\n');
fprintf('============================================================\n');

%% 10. First current-policy spatial estimator and TRUE T1
fprintf('\n[INITIALIZATION 12] T0/T1 transfer architecture audit\n');
AT0=cylwake_adapt_step01_T0_T1_transfer_audit(G1s,SN0,Gate50);
AT1=cylwake_adapt_step01b_T1_geometry_certify(AT0);
AT2=cylwake_adapt_step01c_T1_exact_area_certificate(AT1);

fprintf('\n[INITIALIZATION 13] uniform T0^+ estimator child\n');
CH0=cylwake_adapt_step02a_uniform_child_mesh(AT2,G1s,SN0,C50);
CH0c=cylwake_adapt_step02a_certify_uniform_child(CH0,G1s,SN0);

fprintf('\n[INITIALIZATION 14] Re=50 correction on T0^+\n');
BF0p=cylwake_adapt_step02b_Re50_newton_child(CH0c);

fprintf('\n[INITIALIZATION 15] current Gamma_1 child node\n');
CS1p=cylwake_adapt_step02c_child_ports_Gamma1_schur(BF0p,G1s);

SPATIAL=cylwake_spatial_training_registry('get');
omegafixed=SPATIAL.omega;
sExpected=SPATIAL.s(:);
if ~isfield(CS1p,'spatial_training') || ...
        ~isfield(CS1p.spatial_training,'omega_fixed') || ...
        abs(CS1p.spatial_training.omega_fixed-omegafixed)>1e-13 || ...
        norm(CS1p.spatial_training.s(:)-sExpected)/max(1,norm(sExpected))>1e-14
    error('T0 child node does not use the globally fixed spatial training points.');
end
fprintf('T0 child/global training-point check: PASS\n');

fprintf('\n[INITIALIZATION 16] T0 current-policy two-grid indicator\n');
E0=cylwake_adapt_step02d_twolevel_indicator(CS1p,G1s,SN0);

if abs(E0.theta_mark-0.35)>1e-14
    error('fixed T0 Dörfler parameter is not theta0=0.35.');
end

if norm(E0.training_points(:)-sExpected)/max(1,norm(sExpected))>1e-14 || ...
        norm(E0.training_points(:)-CS1p.spatial_training.s(:))/max(1,norm(sExpected))>1e-14
    error('T0 indicator and child node do not use identical global spatial training points.');
end
fprintf('T0 child/indicator training-point check: PASS\n');

fprintf('\n[INITIALIZATION 17] build first spatial discretization mesh T1\n');
T1raw=cylwake_adapt_step02e_build_production_T1(E0,CH0c,G1s,SN0);

fprintf('\n[INITIALIZATION 18] convert T1 to ADAPTIVE NEWTON--KLEINMAN schema\n');
T1g=cylwake_prod_upgrade_T1(T1raw);
T1g.spatial_training=SPATIAL;

if ~T1g.audit.pass || T1g.provenance.production_level~=1
    error('Re=50-only bootstrap did not produce a valid generic TRUE T1.');
end

%% Compact production bootstrap certificate
BOOT.Re=50;
BOOT.lower_Re_solved=false;
BOOT.precomputed_P1_MAT_loaded=false;
BOOT.child_baseflow_source='same direct accepted T0 Re=50 state';
BOOT.Re_continuation=false;
BOOT.Re_sweep=false;
BOOT.critical_Re_calculation=false;
BOOT.actuator='upper_plus_lower';
BOOT.actuator_screen=false;
BOOT.r_physical=rfixed;
BOOT.cost_calibration=false;
BOOT.feedback_homotopy=false;
BOOT.output_dimension=2;
BOOT.output_source='OPEN Re=50 wake data';
BOOT.theta0=0.35;
BOOT.spatial_omega_fixed=SPATIAL.omega; % backward-compatible field name
BOOT.spatial_omega_t0=SPATIAL.omega;
BOOT.spatial_training_points=SPATIAL.s(:);
BOOT.spatial_training_source=SPATIAL.source;
BOOT.spatial_source_lambda=SPATIAL.source_lambda;
BOOT.timing.policy_evaluation_seconds=policyEvalSeconds;
BOOT.timing.graph_update_seconds=graphUpdateSeconds;
BOOT.timing.nk_step_seconds=nkSeconds;
BOOT.future_meshes_precomputed=false;
BOOT.future_shifts_precomputed=false;
BOOT.T1_file=T1g.saved_file;
BOOT.T1_triangles=size(T1g.backbone.mesh.T,1);
BOOT.T1_velocity_dofs=size(T1g.reduced.M,1);
BOOT.T1_pressure_dofs=size(T1g.reduced.G,1);
BOOT.pass=true;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

save(fullfile(resultsDir,'cylwake_prod_bootstrap_summary.mat'),'BOOT');

fprintf('\n============================================================\n');
fprintf('FINAL Re=50-ONLY T0 BOOTSTRAP: PASS\n');
fprintf('============================================================\n');
fprintf('lower Reynolds numbers           : NONE\n');
fprintf('Re continuation / sweep          : NO / NO\n');
fprintf('actuator / weight screens        : NO / NO\n');
fprintf('feedback homotopy                : NO\n');
fprintf('T1 triangles                : %d\n',BOOT.T1_triangles);
fprintf('T1 velocity / pressure dofs : %d / %d\n', ...
    BOOT.T1_velocity_dofs,BOOT.T1_pressure_dofs);
fprintf('current value / policy           : P1 / total Gamma_1\n');
fprintf('NEXT                             : adaptive NK loop on T1\n');
fprintf('============================================================\n\n');

clear M0 C50 Q50 V50 Gate50 Deep50 WOut50 SN0 P1 P1c G1s
clear AT0 AT1 AT2 CH0 CH0c BF0p CS1p E0 T1raw

end

% =========================================================================
% Lean exact-curl metric for the fixed single-Re Oseen bootstrap.
% It provides ONLY the exact curl metric and the already-fixed Re=50 mode
% data needed by the subsequent OPEN actuator/output construction.
% =========================================================================
function V=build_lean_open_metric(Q,idx50)

M=Q.backbone;
S=Q.step02;

P=M.mesh.P;
T=M.mesh.T;
E=M.mesh.E;
eid=M.mesh.edge_id;
T6=M.th.T6;
nP2=M.th.n_velocity_scalar;
Tbc=S.bc.T_velocity;

isCylEdge=false(size(E,1),1);
isCylEdge(M.boundary.cylinder.edge_id)=true;

triCyl=isCylEdge(eid);
if any(sum(triCyl,2)>1)
    error('A T0 triangle has more than one cylinder edge.');
end

triCylLocalEdge=zeros(size(T,1),1);
for itri=1:size(T,1)
    j=find(triCyl(itri,:),1,'first');
    if ~isempty(j),triCylLocalEdge(itri)=j;end
end

ctx.P=P;
ctx.T=T;
ctx.T6=T6;
ctx.nP2=nP2;
ctx.xc=M.geometry.xc;
ctx.R=M.geometry.R;
ctx.triCylLocalEdge=triCylLocalEdge;
[ctx.qRef,ctx.wRef]=duffy_gauss_rule_6();

Kcurl=assemble_curl_metric(ctx);
symCurl=norm(Kcurl-Kcurl.','fro')/max(1,norm(Kcurl,'fro'));

if symCurl>1e-12
    error('T0 exact curl metric symmetry audit failed: %.3e.',symCurl);
end

V.step04=Q;
V.selection.index=idx50;
V.selection.Re=Q.screen.Re(idx50);
V.selection.lambda=Q.screen.lambda(idx50);
V.metric.Kcurl=Kcurl;
V.metric.Kcurl_reduced=Tbc.'*Kcurl*Tbc;
V.audit.numerical_pass=true;
V.audit.movie_generated=false;
V.audit.fixed_Re_asserted=abs(V.selection.Re-50)<1e-12;

fprintf('selected fixed Re               : %.12g\n',V.selection.Re);
fprintf('selected wake lambda             : %+.12e%+.12ei\n', ...
    real(V.selection.lambda),imag(V.selection.lambda));
fprintf('curl metric symmetry defect      : %.3e\n',symCurl);
fprintf('diagnostic movie                 : SKIPPED\n');

end

function K=assemble_curl_metric(ctx)

T=ctx.T;
T6=ctx.T6;
nT=size(T,1);
nP2=ctx.nP2;
nv=2*nP2;

nn=144*nT;
I=zeros(nn,1);
J=zeros(nn,1);
V=zeros(nn,1);
c=0;

for itri=1:nT
    Xv=ctx.P(T(itri,:),:);
    lu=T6(itri,:);
    Kloc=zeros(12,12);

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1);
        eta=ctx.qRef(iq,2);
        wt=ctx.wRef(iq);

        [~,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map(Xv,xi,eta, ...
            ctx.triCylLocalEdge(itri),ctx.xc,ctx.R);

        detJ=det(Jmap);
        if detJ<=0
            error('Non-positive Jacobian in curl-metric assembly.');
        end

        g=dN/Jmap;
        gx=g(:,1);
        gy=g(:,2);

        B=[-gy;gx].';
        Kloc=Kloc+wt*detJ*(B.'*B);
    end

    dofs=[lu(:);nP2+lu(:)];
    [rr,cc]=ndgrid(dofs,dofs);

    ids=c+(1:144);
    I(ids)=rr(:);
    J(ids)=cc(:);
    V(ids)=Kloc(:);
    c=c+144;
end

K=sparse(I,J,V,nv,nv);
end

function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1;b=2;c=3;
    case 2
        a=2;b=3;c=1;
    case 3
        a=3;b=1;c=2;
    otherwise
        error('Invalid local cylinder edge id.');
end

s=Lam(a)+Lam(b);
if s<=0
    error('Exact circular element map evaluated at opposite vertex.');
end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2,2);
for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

function [Q,W]=duffy_gauss_rule_6()

x=[ ...
   -0.9324695142031521
   -0.6612093864662645
   -0.2386191860831969
    0.2386191860831969
    0.6612093864662645
    0.9324695142031521];

w=[ ...
    0.1713244923791704
    0.3607615730481386
    0.4679139345726910
    0.4679139345726910
    0.3607615730481386
    0.1713244923791704];

a=0.5*(x+1);
wa=0.5*w;

Q=zeros(36,2);
W=zeros(36,1);

kk=0;
for i=1:6
    for j=1:6
        kk=kk+1;
        Q(kk,1)=a(i);
        Q(kk,2)=(1-a(i))*a(j);
        W(kk)=wa(i)*wa(j)*(1-a(i));
    end
end
end

function [N,dN,Lam]=p2p1_shapes(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1)
    l2*(2*l2-1)
    l3*(2*l3-1)
    4*l1*l2
    4*l2*l3
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1)
     4*l2-1,     0
        0,       4*l3-1
     4*(l1-l2), -4*l2
     4*l3,       4*l2
    -4*l3,       4*(l1-l3)];
end


==> anc/Example_CylinderWake/src/cylwake_prod_build_child_current_node.m <==
function [CSkp1,fineCache] = cylwake_prod_build_child_current_node(BFpk,CHk,Gkp1Tk)
%CYLWAKE_PROD_BUILD_CHILD_CURRENT_NODE
% Build and audit the fixed physical ports and the transferred PORTABLE
% TOTAL Gamma%d on the uniform estimator child T%d^+.
%
% INPUTS
% ------
% BFpk   : validated generic fixed-Re=50 auxiliary T_k^+ base flow.
% CHk    : validated generic auxiliary T_k^+ mesh/transfer object.
% Gkp1Tk : validated completed TRUE T_k object with total Gamma_{k+1}.
%
% OUTPUT
% ------
% CSkp1  : current total-Gamma_{k+1} system node on T_k^+, ready for the
%         T3/T%d^+ primal-adjoint two-grid estimator.
%
% THIS STEP DOES
% --------------
% 1) Reassembles the same analytic unit-L2 cylinder traction actuator.
% 2) Reassembles the two fixed wake-curl outputs from transferred P2
%    weight functions. No output re-learning occurs.
% 3) Reconstructs the transferred PORTABLE TOTAL Gamma%d graph
%
%       v%d = Hq4 q + Hx4 x + d4 w,
%
%    in w=sqrt(r_u)u_phys coordinates.
% 4) Audits its scalar graph-Schur collapse
%
%       M4 = M + b_w Hq4/d4,
%       L4 = L + b_w Hx4/d4.
%
% 5) Audits the NATURAL reopened current Newton port v%d and complete
%    performance z=[y1;y2;w] at the globally fixed spatial training
%    points. These are the channels used by the next two-grid estimator.
%
% HARD RULES
% ----------
% * Re=50 fixed.
% * T%d^+ is estimator-only; production T4 is NOT created here.
% * physical input/output definitions remain fixed.
% * current artificial port v%d=0 for the current policy.
% * no NK update, no Penzl, no LR-ADI.
% * no bifurcation / Re sweep / homotopy.
% * no B^*P and no large closed-loop generator.
%
% Usage:
%   CS5p4 = cylwake_prod_build_child_current_node(BFp4,CH4,G5T4);

if nargin<3 || isempty(BFpk) || isempty(CHk) || isempty(Gkp1Tk)
    error(['Usage: [CSkp1,fineCache] = cylwake_prod_build_child_current_node(' ...
           'BFpk,CHk,Gkp1Tk);']);
end
if ~isfield(BFpk,'audit') || ~BFpk.audit.pass
    error('Generic estimator-child Re=50 flow is not validated.');
end
if ~isfield(CHk,'audit') || ~CHk.audit.pass
    error('Generic uniform estimator child is not validated.');
end
if ~isfield(Gkp1Tk,'audit') || ~Gkp1Tk.audit.pass
    error('Generic graph-Newton result is not validated.');
end

k=Gkp1Tk.provenance.production_level;
kp1=Gkp1Tk.provenance.new_policy_index;

if abs(BFpk.parameters.Re-50)>1e-12 || ...
        abs(CHk.provenance.Re-50)>1e-12 || ...
        abs(Gkp1Tk.provenance.Re-50)>1e-12
    error('Re must remain fixed at 50.');
end
if ~BFpk.provenance.estimator_child_only || ...
        ~CHk.provenance.estimator_child_only
    error('Fine inputs are not estimator-only child objects.');
end
if BFpk.provenance.coarse_production_level~=k || ...
        CHk.provenance.coarse_level~=k || ...
        BFpk.provenance.policy_index~=kp1 || ...
        CHk.provenance.policy_index~=kp1
    error('Child/coarse policy metadata are inconsistent.');
end
if Gkp1Tk.provenance.NK_updates_on_level~=1
    error('Coarse spatial discretization level must contain exactly one NK update.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPTIVE NEWTON--KLEINMAN: T%d^+ PORTS + GAMMA%d SCHUR\n',k,kp1);
fprintf('============================================================\n');
fprintf('role                             : estimator child T%d^+\n',k);
fprintf('coarse spatial discretization policy         : T%d total Gamma%d\n',k,kp1);
fprintf('Re                               : 50 (fixed)\n');
fprintf('physical actuator                : upper_plus_lower (fixed)\n');
fprintf('wake outputs                     : q1,q2 transferred; NOT re-learned\n');
fprintf('optimization port                : w=sqrt(r_u) u_phys\n');
fprintf('current artificial port v%d       : ZERO\n',kp1);
fprintf('estimator reopened input         : NATURAL current Newton port v%d\n',kp1);
fprintf('estimator performance            : [y1 ; y2 ; w]\n');
fprintf('spatial discretization T%d                    : NOT CREATED\n',k+1);
fprintf('new NK step                      : NO\n');
fprintf('Penzl / LR-ADI                   : NO / NO\n');
fprintf('bifurcation / Re sweep           : NO / NO\n');
fprintf('homotopy                         : NO\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('large closed-loop generator      : NOT FORMED\n');

Msh=CHk.backbone;
Tbc=CHk.bc.T_velocity;

M=BFpk.operators.M_reduced;
L=BFpk.operators.L_reduced;
G=BFpk.operators.G_reduced;

nV=size(M,1);
nP=size(G,1);

rPhys=1.871174597508e5;
sPort=sqrt(rPhys);

if abs(sPort^2-rPhys)/max(1,rPhys)>2e-12
    error('Stored optimization-port scaling is inconsistent.');
end

fprintf('velocity / pressure dofs         : %d / %d\n',nV,nP);
fprintf('physical input weight r_u        : %.12e\n',rPhys);
fprintf('sqrt(r_u)                        : %.12e\n',sPort);

%% ========================================================================
% 1. fixed analytic cylinder traction input
% ========================================================================
fprintf('\n--- fixed PHYSICAL CYLINDER INPUT -------------------------\n');

Bfull=assemble_upper_plus_lower_input(Msh);
bPhys=Tbc.'*Bfull;
bOpt=bPhys/sPort;

inputNorm=boundary_profile_l2_norm(Msh.geometry.R);

fprintf('direct profile L2 norm           : %.12e\n',inputNorm);
fprintf('||b_phys||_2                     : %.12e\n',norm(bPhys));
fprintf('||b_opt||_2                      : %.12e\n',norm(bOpt));

rng(290847+k,'twister');
nDualProbe=4;
inputDualDef=0;

for j=1:nDualProbe
    xr=randn(nV,1)+1i*randn(nV,1);
    xfull=Tbc*xr;

    discrete=xr'*bPhys;
    direct=direct_boundary_input_duality(xfull,Msh);

    d=abs(discrete-direct)/max([1,abs(discrete),abs(direct)]);
    inputDualDef=max(inputDualDef,d);
end

fprintf('max input boundary-duality defect: %.3e\n',inputDualDef);

%% ========================================================================
% 2. fixed transferred wake-curl outputs
% ========================================================================
fprintf('\n--- fixed TRANSFERRED WAKE-CURL OUTPUTS ------------------\n');

Qout=CHk.transfer.output_q_coefficients;

if size(Qout,2)~=2
    error('Expected exactly two fixed output weight functions.');
end

Cfull=assemble_curl_output_matrix(Msh,Qout);
C=Cfull*Tbc;
ny=size(C,1);

if ny~=2
    error('Expected exactly two child performance outputs.');
end

outQuadDef=0;

for j=1:nDualProbe
    xr=randn(nV,1)+1i*randn(nV,1);
    xfull=Tbc*xr;

    assembled=C*xr;
    direct=direct_curl_outputs(xfull,Qout,Msh);

    d=norm(assembled-direct)/max([1,norm(assembled),norm(direct)]);
    outQuadDef=max(outQuadDef,d);
end

outGram=real(Qout'*(Msh.fe.M2*Qout));

fprintf('output matrix size               : %d x %d\n',size(C,1),size(C,2));
fprintf('output Gram defect from I        : %.3e\n',norm(outGram-eye(2),'fro'));
fprintf('max direct curl-output defect    : %.3e\n',outQuadDef);
fprintf('output re-learning               : NO\n');

%% ========================================================================
% 3. Transferred PORTABLE TOTAL Gamma%d
% ========================================================================
fprintf('\n--- PORTABLE TOTAL TRANSFERRED GAMMA%d ---------------------\n',kp1);

rq=CHk.transfer.total_Rq;
rx=CHk.transfer.total_Rx;
Cz=CHk.transfer.total_Cz;
Cw=CHk.transfer.total_Cw;

if numel(Cz)~=ny+1
    error('Transferred total Gamma%d Cz has incompatible dimension.',kp1);
end

Hq=rq'*M;
Hx=rx'*M + Cz(1:ny)'*C;
dOpt=conj(Cz(end))+Cw;
dPhys=dOpt*sPort;

imagDef=max([norm(imag(Hq)),norm(imag(Hx)),abs(imag(dOpt))]) / ...
    max(1,max([norm(real(Hq)),norm(real(Hx)),abs(real(dOpt))]));

fprintf('||rq%d||_X                        : %.12e\n',kp1,xnorm(rq,M));
fprintf('||rx%d||_X                        : %.12e\n',kp1,xnorm(rx,M));
fprintf('d%d_opt                           : %+.12e%+.12ei\n',kp1, ...
    real(dOpt),imag(dOpt));
fprintf('d%d_phys                          : %+.12e%+.12ei\n',kp1, ...
    real(dPhys),imag(dPhys));
fprintf('graph imaginary defect           : %.3e\n',imagDef);

if imagDef<1e-10
    Hq=real(Hq);
    Hx=real(Hx);
    dOpt=real(dOpt);
    dPhys=real(dPhys);
end

if abs(dOpt)<1e-8
    error('Transferred total Gamma%d direct graph scalar is singular.',kp1);
end

dCoarse=Gkp1Tk.total.d_optimization;
dTransferDef=abs(dOpt-dCoarse)/max([1,abs(dOpt),abs(dCoarse)]);

fprintf('coarse T%d / child d%d_opt defect  : %.3e\n',k,kp1,dTransferDef);

%% ========================================================================
% 4. Current zero-v%d graph representation -- NO dense rank-one matrices
%
% IMPORTANT MEMORY RULE
% ---------------------
% Never form
%
%   M4 = M + bOpt*(Hq/dOpt),
%   L4 = L + bOpt*(Hx/dOpt),
%
% because bOpt*(Hx/dOpt) is a dense nV-by-nV outer product.  On T%d^+
% this would require tens of GB.  The current policy is represented
% exactly by the bordered graph system
%
%   [ sM+L   -G'    -b ] [x]   [M f]
%   [   G      0      0 ] [p] = [ 0 ]
%   [sHq+Hx    0      d ] [w]   [Hq f + v%d].
%
% This is algebraically identical to the scalar graph collapse while
% preserving sparsity and the system-node architecture.
% ========================================================================
rankOneMassNorm=norm(bOpt)*norm(Hq/dOpt);
rankOneBulkNorm=norm(bOpt)*norm(Hx/dOpt);

fprintf('\n--- CURRENT ZERO-v%d BORDERED GRAPH REPRESENTATION ----------\n',kp1);
fprintf('rank-one mass correction norm    : %.6e [NOT ASSEMBLED]\n', ...
    rankOneMassNorm);
fprintf('rank-one bulk correction norm    : %.6e [NOT ASSEMBLED]\n', ...
    rankOneBulkNorm);
fprintf('dense M%d / L%d formed             : NO / NO\n',kp1,kp1);
fprintf('current policy realization       : sparse bordered graph system\n');
fprintf('closed-loop generator assembled  : NO\n');

%% ========================================================================
% 5. Globally fixed spatial training points
% ========================================================================
SPATIAL=cylwake_spatial_training_registry('get');
omegafixed=SPATIAL.omega; % backward-compatible local name
sTrain=SPATIAL.s(:);

fprintf('\n--- fixed SPATIAL TRAINING POINTS -------------------------\n');
fprintf('fixed wake omega                : %.12e\n',omegafixed);
fprintf('training points are Penzl shifts : NO\n');
fprintf('training points changed at T%d    : NO\n',k);

for js=1:numel(sTrain)
    fprintf('s_spatial(%d)                    : %+.6e%+.6ei\n', ...
        js,real(sTrain(js)),imag(sTrain(js)));
end

%% ========================================================================
% 6. Graph-Schur + NATURAL reopened v%d / full z=[y1;y2;w] duality
% ========================================================================
fprintf('\n--- CHILD TOTAL-GAMMA%d GRAPH-SCHUR / REOPENED-PORT AUDIT --\n',kp1);

nS=numel(sTrain);
mZ=ny+1;

Nval=complex(nan(nS,1));
schurStateDef=nan(nS,1);
schurWDef=nan(nS,1);
collapsedRes=nan(nS,1);
collapsedCon=nan(nS,1);

primalRes=nan(nS,1);
primalCon=nan(nS,1);
adjRes=nan(nS,mZ);
transferDualDef=nan(nS,1);
transfer=complex(nan(mZ,nS));

% Transient fine-solution cache for the immediately following two-grid
% indicator.  Store only reduced velocity solutions; NEVER store LU factors
% and NEVER embed this cache into CSkp1 / checkpoints.
fineCache=struct();
fineCache.coarse_production_level=k;
fineCache.policy_index=kp1;
fineCache.s=sTrain(:);
fineCache.nV=nV;
fineCache.nP=nP;
fineCache.primal_x=cell(nS,1);
fineCache.adjoint_x=cell(nS,1);
fineCache.transfer=complex(nan(mZ,nS));
fineCache.primal_residual=nan(nS,1);
fineCache.adjoint_residual=nan(nS,mZ);
fineCache.adjoint_fro_residual=nan(nS,1);
fineCache.transfer_duality_defect=nan(nS,1);
fineCache.source='child-current-node exact scalar-port Schur solves from online K0 LU; transient only';

rng(290848+k,'twister');
Fprobe=randn(nV,nS)+1i*randn(nV,nS);

for js=1:nS
    Fprobe(:,js)=Fprobe(:,js)/max(xnorm(Fprobe(:,js),M),eps);
end

factorTime=zeros(nS,1);

for js=1:nS
    s=sTrain(js);

    % ---------------------------------------------------------------
    % Exact block factorization of the bordered current-policy system.
    %
    % With y=[x;p],
    %
    %   K3 = [ K0  -b0 ; h  d ],
    %
    % where K0 is the sparse base Oseen saddle resolvent and the added
    % graph port is scalar.  One LU of K0 therefore solves K3 exactly
    % through its scalar Schur complement N=h*K0^{-1}b0+d.  No K3 LU
    % and no dense rank-one collapsed matrix are formed.
    % ---------------------------------------------------------------
    K0=[s*M+L,-G.';
        G,sparse(nP,nP)];
    b0=[bOpt;zeros(nP,1)];
    h=[s*Hq+Hx,zeros(1,nP)];

    tf=tic;
    D0=decomposition(K0,'lu');
    factorTime(js)=toc(tf);

    g=D0\b0;
    Nval(js)=h*g+dOpt;
    if abs(Nval(js))<1e-12
        error('Scalar graph Schur complement is numerically singular at training point %d.',js);
    end

    % Independent audit of the online block factorization ingredients.
    schurStateDef(js)=norm(K0*g-b0)/max(norm(b0),eps);
    schurWDef(js)=abs(Nval(js)-(h*g+dOpt))/max(1,abs(Nval(js)));

    % ---------------------------------------------------------------
    % Random-state current-policy solve used for the collapse audit.
    % This is the exact bordered solution obtained from the K0 LU.
    % ---------------------------------------------------------------
    f=Fprobe(:,js);
    r0=[M*f;zeros(nP,1)];
    v0=Hq*f;

    y0=D0\r0;
    wSchur=(v0-h*y0)/Nval(js);
    ySchur=y0+g*wSchur;

    xc=ySchur(1:nV);
    pc=ySchur(nV+1:nV+nP);
    wc=wSchur;

    r1=(s*M+L)*xc-G.'*pc-bOpt*wc-M*f;
    r2=G*xc;
    r3=(s*Hq+Hx)*xc+dOpt*wc-Hq*f;

    denom=max( ...
        norm((s*M+L)*xc)+norm(G.'*pc)+norm(bOpt*wc)+norm(M*f), ...
        eps);

    collapsedRes(js)=max(norm(r1)/denom,abs(r3)/max(1,abs(Hq*f)));
    collapsedCon(js)=norm(r2)/max(norm(xc),eps);

    % ---------------------------------------------------------------
    % NATURAL reopened current Newton port v=1, f=0.
    % Exact scalar-Schur solution: w=1/N, y=g*w.
    % ---------------------------------------------------------------
    wp=1/Nval(js);
    yp=g*wp;
    xp=yp(1:nV);
    pp=yp(nV+1:nV+nP);

    z=[C*xp;wp];
    transfer(:,js)=z;

    rp1=(s*M+L)*xp-G.'*pp-bOpt*wp;
    rp2=G*xp;
    rp3=(s*Hq+Hx)*xp+dOpt*wp-1;
    primalRes(js)=norm([rp1;rp2;rp3]);
    primalCon(js)=norm(G*xp)/max(norm(xp),eps);

    % ---------------------------------------------------------------
    % Exact Hermitian adjoint solve of K3^* a = Zaug^* using the SAME
    % online K0 LU.  The scalar adjoint Schur denominator is conj(N).
    % ---------------------------------------------------------------
    Rxy=[C',sparse(nV,1);sparse(nP,mZ)];
    Rw=[zeros(1,ny),1];

    Aall=D0'\[Rxy,h'];
    A0=Aall(:,1:mZ);
    tvec=Aall(:,mZ+1);

    aw=(Rw+g'*Rxy)/conj(Nval(js));
    a=A0-tvec*aw;
    ad=[a;aw];

    zDual=ad(end,:)';
    transferDualDef(js)=norm(z-zDual)/ ...
        max([1,norm(z),norm(zDual)]);

    radTop=K0'*a+h'*aw-Rxy;
    radBot=-b0'*a+conj(dOpt)*aw-Rw;
    RHSnorm=[Rxy;Rw];
    for j=1:mZ
        adjRes(js,j)=norm([radTop(:,j);radBot(j)])/ ...
            max(norm(RHSnorm(:,j)),eps);
    end

    % Keep exactly the fine reduced velocity solutions needed by [9/9].
    fineCache.primal_x{js}=xp;
    fineCache.adjoint_x{js}=ad(1:nV,:);
    fineCache.transfer(:,js)=z;
    fineCache.primal_residual(js)=primalRes(js);
    fineCache.adjoint_residual(js,:)=adjRes(js,:);
    fineCache.adjoint_fro_residual(js)=norm([radTop;radBot],'fro')/ ...
        max(norm(RHSnorm,'fro'),eps);
    fineCache.transfer_duality_defect(js)=transferDualDef(js);

    fprintf(['s=%6.3f%+9.3fi : |N%d| %.3e, Schur solve %.2e, N %.2e, ' ...
             'pr %.2e, adj %.2e, z-dual %.2e, K0-LU %.2f s\n'], ...
        real(s),imag(s),kp1,abs(Nval(js)), ...
        schurStateDef(js),schurWDef(js), ...
        primalRes(js),max(adjRes(js,:)),transferDualDef(js),factorTime(js));

    clear D0 K0 b0 h g y0 ySchur yp a ad Aall A0 tvec Rxy Rw radTop radBot RHSnorm
end

minAbsN=min(abs(Nval));
maxSchur=max([schurStateDef;schurWDef]);
maxCollapsed=max([collapsedRes;collapsedCon]);
maxPrimal=max([primalRes;primalCon]);
maxAdj=max(adjRes,[],'all');
maxDual=max(transferDualDef);

fprintf('\nminimum sampled |N%d|             : %.6e\n',kp1,minAbsN);
fprintf('max graph/collapsed defect       : %.3e\n',maxSchur);
fprintf('max collapsed equation defect    : %.3e\n',maxCollapsed);
fprintf('max reopened-v%d primal defect    : %.3e\n',kp1,maxPrimal);
fprintf('max full-z adjoint defect        : %.3e\n',maxAdj);
fprintf('max full-z transfer duality      : %.3e\n',maxDual);

%% ========================================================================
% 7. Decision
% ========================================================================
passPorts = ...
    abs(inputNorm-1)<5e-12 && ...
    inputDualDef<2e-10 && ...
    outQuadDef<2e-10 && ...
    norm(outGram-eye(2),'fro')<5e-5;

passGamma = ...
    imagDef<1e-9 && ...
    dTransferDef<5e-12 && ...
    abs(dOpt)>1e-8;

passSchur = ...
    minAbsN>1e-3 && ...
    maxSchur<2e-9 && ...
    maxCollapsed<2e-9;

passDual = ...
    maxPrimal<2e-9 && ...
    maxAdj<2e-9 && ...
    maxDual<2e-9;

pass=passPorts && passGamma && passSchur && passDual;

fprintf('\n--- CHILD-NODE DECISION -----------------------------\n');
fprintf('fixed physical ports            : %s\n',password(passPorts));
fprintf('transferred portable total Gamma%d: %s\n',kp1,password(passGamma));
fprintf('scalar graph-Schur realization   : %s\n',password(passSchur));
fprintf('reopened-v%d / full-z duality     : %s\n',kp1,password(passDual));

if pass
    fprintf('CHILD NODE              : PASS\n');
    fprintf('CHILD CURRENT SIGMA%d NODE        : READY\n',kp1);
    fprintf('spatial discretization T%d                    : NOT CREATED\n',k+1);
    fprintf('NEXT                             : T%d/T%d^+ two-grid indicator, theta=0.35\n',k,k);
else
    fprintf('CHILD NODE              : criterion not satisfied\n');
    fprintf('CHILD CURRENT SIGMA4 NODE        : NOT YET READY\n');
end

fprintf('============================================================\n\n');

% Final transient-cache integrity check.
fineCache.pass = ...
    numel(fineCache.primal_x)==nS && ...
    numel(fineCache.adjoint_x)==nS && ...
    all(cellfun(@(x) isequal(size(x),[nV,1]),fineCache.primal_x)) && ...
    all(cellfun(@(x) isequal(size(x),[nV,mZ]),fineCache.adjoint_x)) && ...
    norm(fineCache.transfer-transfer,'fro')<1e-13*max(1,norm(transfer,'fro'));
if ~fineCache.pass
    error('Transient fine-solution cache failed its integrity audit.');
end

%% ========================================================================
% 8. Pack / save generic child current node
% ========================================================================
CSkp1.level=k;
CSkp1.policy_index=kp1;

CSkp1.system.M=M;
CSkp1.system.L=L;
CSkp1.system.G=G;
CSkp1.system.C=C;
CSkp1.system.C_full=Cfull;

CSkp1.input.B_full=Bfull;
CSkp1.input.b_physical=bPhys;
CSkp1.input.b_optimization=bOpt;
CSkp1.input.unit_boundary_norm=inputNorm;

CSkp1.output.q_coefficients=Qout;
CSkp1.output.Gram=outGram;

CSkp1.cost.r_physical=rPhys;
CSkp1.cost.port_scale=sPort;

CSkp1.current.Rq=rq;
CSkp1.current.Rx=rx;
CSkp1.current.Cz=Cz;
CSkp1.current.Cw=Cw;
CSkp1.current.Hq=Hq;
CSkp1.current.Hx=Hx;
CSkp1.current.d_optimization=dOpt;
CSkp1.current.d_physical=dPhys;

CSkp1.zero_port.representation=sprintf( ...
    'sparse bordered total-Gamma%d graph',kp1);
CSkp1.zero_port.M_base=M;
CSkp1.zero_port.L_base=L;
CSkp1.zero_port.b=bOpt;
CSkp1.zero_port.Hq=Hq;
CSkp1.zero_port.Hx=Hx;
CSkp1.zero_port.d=dOpt;
CSkp1.zero_port.rank_one_mass_norm=rankOneMassNorm;
CSkp1.zero_port.rank_one_bulk_norm=rankOneBulkNorm;
CSkp1.zero_port.dense_collapsed_matrices_formed=false;

CSkp1.spatial_training.s=sTrain;
CSkp1.spatial_training.omega_fixed=omegafixed; % backward-compatible field name
CSkp1.spatial_training.omega_t0=SPATIAL.omega;
CSkp1.spatial_training.source_lambda=SPATIAL.source_lambda;
CSkp1.spatial_training.source=SPATIAL.source;
CSkp1.spatial_training.note= ...
    'globally fixed spatial estimator sample points; NOT Penzl/ADI shifts';

CSkp1.graph_schur.N=Nval;
CSkp1.graph_schur.state_defect=schurStateDef;
CSkp1.graph_schur.w_defect=schurWDef;
CSkp1.graph_schur.collapsed_residual=collapsedRes;
CSkp1.graph_schur.collapsed_constraint=collapsedCon;
CSkp1.graph_schur.reopened_primal_residual=primalRes;
CSkp1.graph_schur.reopened_primal_constraint=primalCon;
CSkp1.graph_schur.adjoint_residual=adjRes;
CSkp1.graph_schur.transfer=transfer;
CSkp1.graph_schur.transfer_duality_defect=transferDualDef;

CSkp1.audit.input_boundary_duality_defect=inputDualDef;
CSkp1.audit.output_quadrature_defect=outQuadDef;
CSkp1.audit.output_gram_defect=norm(outGram-eye(2),'fro');
CSkp1.audit.current_imaginary_defect=imagDef;
CSkp1.audit.min_abs_N=minAbsN;
CSkp1.audit.max_graph_schur_defect=maxSchur;
CSkp1.audit.max_collapsed_defect=maxCollapsed;
CSkp1.audit.max_reopened_primal_defect=maxPrimal;
CSkp1.audit.max_full_performance_adjoint_defect=maxAdj;
CSkp1.audit.max_full_performance_duality_defect=maxDual;
CSkp1.audit.scalar_port_block_factorization=true;
CSkp1.audit.K3_LU_factorizations=0;
CSkp1.audit.K0_LU_factorizations=nS;
CSkp1.audit.K0_LU_seconds=sum(factorTime);
CSkp1.audit.pass_ports=passPorts;
CSkp1.audit.pass_gamma=passGamma;
CSkp1.audit.pass_schur=passSchur;
CSkp1.audit.pass_duality=passDual;
CSkp1.audit.pass=pass;

CSkp1.provenance.Re=50;
CSkp1.provenance.coarse_production_level=k;
CSkp1.provenance.policy_index=kp1;
CSkp1.provenance.estimator_child_only=true;
CSkp1.provenance.production_next=false;
CSkp1.provenance.output_relearned=false;
CSkp1.provenance.current_artificial_port=sprintf('v%d=0',kp1);
CSkp1.provenance.estimator_reopened_port=sprintf('natural v%d',kp1);
CSkp1.provenance.estimator_performance='[y1;y2;w]';
CSkp1.provenance.NK_step_computed=false;
CSkp1.provenance.Penzl_used=false;
CSkp1.provenance.bifurcation_calculation=false;
CSkp1.provenance.Re_sweep=false;
CSkp1.provenance.closed_loop_generator_assembled=false;
CSkp1.provenance.dense_rank_one_closed_loop_matrices_formed=false;
CSkp1.provenance.current_policy_realization='sparse bordered graph system via exact scalar-port Schur factorization';
CSkp1.provenance.complex_adjoint_duality_uses_Hermitian_transpose=true;
CSkp1.provenance.BstarP_formed=false;
CSkp1.provenance.generic_production_component=true;
CSkp1.provenance.coarse_policy_value_loaded=false;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir,sprintf( ...
    'cylwake_prod_child_node_T%dplus_Gamma%d.mat',k,kp1));
save(saveFile,'CSkp1','-v7.3');
CSkp1.saved_file=saveFile;

fprintf('saved child Sigma%d node          : %s\n',kp1,saveFile);

end

% =========================================================================
% fixed upper_plus_lower boundary actuator
% =========================================================================
function Bfull=assemble_upper_plus_lower_input(M)

P=M.mesh.P;
E=M.mesh.E;
nV=size(P,1);
nP2=M.th.n_velocity_scalar;

Bfull=zeros(2*nP2,1);

xc=M.geometry.xc;
R=M.geometry.R;
rawNorm=sqrt(3*pi*R/8);

[xg,wg]=gauss_legendre_01(16);

for e=M.boundary.cylinder.edge_id(:).'
    a=E(e,1);
    b=E(e,2);
    mid=nV+e;
    nodes=[a,b,mid];

    ua=(P(a,:)-xc)/R;
    ub=(P(b,:)-xc)/R;

    tha=atan2(ua(2),ua(1));
    thb=atan2(ub(2),ub(1));
    delta=atan2(sin(thb-tha),cos(thb-tha));

    for iq=1:numel(xg)
        t=xg(iq);
        phi=edge_p2_shapes(t);

        th=tha+delta*t;
        tang=[-sin(th),cos(th)];

        g=profile_value_upper_plus_lower(th)/rawNorm;
        ds=wg(iq)*R*abs(delta);

        Bfull(nodes)=Bfull(nodes)+ds*g*tang(1)*phi(:);
        Bfull(nP2+nodes)=Bfull(nP2+nodes)+ds*g*tang(2)*phi(:);
    end
end
end

function val=direct_boundary_input_duality(zfull,M)

P=M.mesh.P;
E=M.mesh.E;
nV=size(P,1);
nP2=M.th.n_velocity_scalar;

xc=M.geometry.xc;
R=M.geometry.R;

zx=zfull(1:nP2);
zy=zfull(nP2+1:end);

rawNorm=sqrt(3*pi*R/8);
[xg,wg]=gauss_legendre_01(20);

val=0;

for e=M.boundary.cylinder.edge_id(:).'
    a=E(e,1);
    b=E(e,2);
    mid=nV+e;
    nodes=[a,b,mid];

    ua=(P(a,:)-xc)/R;
    ub=(P(b,:)-xc)/R;

    tha=atan2(ua(2),ua(1));
    thb=atan2(ub(2),ub(1));
    delta=atan2(sin(thb-tha),cos(thb-tha));

    for iq=1:numel(xg)
        t=xg(iq);
        phi=edge_p2_shapes(t);

        th=tha+delta*t;
        tang=[-sin(th),cos(th)];
        g=profile_value_upper_plus_lower(th)/rawNorm;

        zq=[phi*zx(nodes),phi*zy(nodes)];
        ds=wg(iq)*R*abs(delta);

        val=val+ds*g*(conj(zq)*tang.');
    end
end
end

function nrm=boundary_profile_l2_norm(R)

rawNorm=sqrt(3*pi*R/8);
halfWidth=pi/4;
centers=[pi/2,-pi/2];

[xg,wg]=gauss_legendre_01(48);
norm2=0;

for ic=1:numel(centers)
    a=centers(ic)-halfWidth;
    b=centers(ic)+halfWidth;

    theta=a+(b-a)*xg;

    for iq=1:numel(theta)
        g=profile_value_upper_plus_lower(theta(iq))/rawNorm;
        norm2=norm2+R*(b-a)*wg(iq)*g^2;
    end
end

nrm=sqrt(norm2);
end

function g=profile_value_upper_plus_lower(theta)
g=raised_cosine_patch(theta,pi/2,pi/4) ...
 +raised_cosine_patch(theta,-pi/2,pi/4);
end

function g=raised_cosine_patch(theta,center,halfWidth)
d=atan2(sin(theta-center),cos(theta-center));
if abs(d)<=halfWidth
    g=0.5*(1+cos(pi*d/halfWidth));
else
    g=0;
end
end

% =========================================================================
% fixed curl output
% =========================================================================
function Cfull=assemble_curl_output_matrix(M,Qout)

ctx=geometry_context(M);

nP2=M.th.n_velocity_scalar;
ny=size(Qout,2);
Cfull=complex(zeros(ny,2*nP2));

for k=1:size(ctx.T,1)
    Xv=ctx.P(ctx.T(k,:),:);
    lu=ctx.T6(k,:);
    qloc=Qout(lu,:);

    Cx=zeros(ny,6);
    Cy=zeros(ny,6);

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1);
        eta=ctx.qRef(iq,2);
        wt=ctx.wRef(iq);

        [N,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ=det(Jmap);
        g=dN/Jmap;
        fac=wt*detJ;

        qval=N.'*qloc; % 1 x ny

        % curl(u)=du_y/dx-du_x/dy
        Cx=Cx-fac*(qval.')*g(:,2).';
        Cy=Cy+fac*(qval.')*g(:,1).';
    end

    Cfull(:,lu)=Cfull(:,lu)+Cx;
    Cfull(:,nP2+lu)=Cfull(:,nP2+lu)+Cy;
end

if norm(imag(Cfull),'fro')<1e-12*max(1,norm(real(Cfull),'fro'))
    Cfull=real(Cfull);
end
end

function y=direct_curl_outputs(u,Qout,M)

ctx=geometry_context(M);

ny=size(Qout,2);
y=complex(zeros(ny,1));

nP2=ctx.nP2;
ux=u(1:nP2);
uy=u(nP2+1:end);

for k=1:size(ctx.T,1)
    Xv=ctx.P(ctx.T(k,:),:);
    lu=ctx.T6(k,:);

    uxl=ux(lu);
    uyl=uy(lu);
    qloc=Qout(lu,:);

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1);
        eta=ctx.qRef(iq,2);
        wt=ctx.wRef(iq);

        [N,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ=det(Jmap);
        g=dN/Jmap;

        gux=g.'*uxl;
        guy=g.'*uyl;
        omega=guy(1)-gux(2);

        qval=N.'*qloc;

        y=y+wt*detJ*qval.'*omega;
    end
end
end

% =========================================================================
% Geometry context
% =========================================================================
function ctx=geometry_context(M)

ctx.P=M.mesh.P;
ctx.T=M.mesh.T;
ctx.T6=M.th.T6;
ctx.nP2=M.th.n_velocity_scalar;
ctx.xc=M.geometry.xc;
ctx.R=M.geometry.R;

isCyl=false(size(M.mesh.E,1),1);
isCyl(M.boundary.cylinder.edge_id)=true;

triCyl=isCyl(M.mesh.edge_id);
ctx.triCylLocalEdge=zeros(size(M.mesh.T,1),1);

for k=1:size(M.mesh.T,1)
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j),ctx.triCylLocalEdge(k)=j;end
end

[ctx.qRef,ctx.wRef]=duffy_gauss_rule_6();
end

% =========================================================================
% Exact map / shapes / quadrature
% =========================================================================
function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1;b=2;c=3;
    case 2
        a=2;b=3;c=1;
    case 3
        a=3;b=1;c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);
if s<=0,error('Exact circle map at opposite vertex.');end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2);
for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

function [N,dN,Lam]=p2p1_shapes(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1);
     4*l2-1,     0;
        0,       4*l3-1;
     4*(l1-l2), -4*l2;
     4*l3,       4*l2;
    -4*l3,       4*(l1-l3)];
end

function phi=edge_p2_shapes(t)
phi=[(1-t)*(1-2*t),t*(2*t-1),4*t*(1-t)];
end

function [Q,W]=duffy_gauss_rule_6()
[x,w]=gauss_legendre_01(6);

Q=zeros(36,2);
W=zeros(36,1);

k=0;
for i=1:6
    for j=1:6
        k=k+1;
        Q(k,1)=x(i);
        Q(k,2)=(1-x(i))*x(j);
        W(k)=w(i)*w(j)*(1-x(i));
    end
end
end

function [x,w]=gauss_legendre_01(n)

if n==1
    x=0.5;
    w=1;
    return;
end

k=(1:n-1).';
beta=k./sqrt(4*k.^2-1);

J=diag(beta,1)+diag(beta,-1);
[V,D]=eig(J);

[x0,ord]=sort(diag(D));
V=V(:,ord);
w0=2*(V(1,:).^2).';

x=(x0+1)/2;
w=w0/2;
end

function n=xnorm(x,M)
n=sqrt(max(real(x'*(M*x)),0));
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_prod_build_current_node.m <==
function Sk = cylwake_prod_build_current_node(BFk)
%CYLWAKE_PROD_BUILD_CURRENT_NODE
% Generic fresh physical-port rebuild + CURRENT portable-policy
% graph/stability certification on spatial discretization mesh T_k.
%
% INPUT
% -----
% BFk : validated generic Re=50 base-flow / Oseen object on TRUE T_k.
%
% OUTPUT
% ------
% Sk : validated current Sigma_k node on TRUE T_k, ready for fresh
%      current-mesh Penzl shift generation.
%
% GENERIC CURRENT POLICY
% ----------------------
% T_k carries the portable total Gamma_k transferred from T_{k-1}.  With
% optimization coordinate w=sqrt(r_u)u_phys,
%
%   M q + L x - G' p = b w,
%   G x = 0,
%   v_k = Hq q + Hx x + d w,
%   z   = [C x ; w].
%
% Physical current-policy evaluation uses v_k=0.
%
% MEMORY / SYSTEM-NODE RULE
% -------------------------
% The collapsed rank-one matrices
%
%   M_k = M + b Hq/d,     L_k = L + b Hx/d
%
% are NEVER formed.  All graph, resolvent and spectral calculations use
% the exact sparse bordered system
%
%   [ sM+L   -G'    -b ] [x]   [M f]
%   [   G      0      0 ] [p] = [ 0 ]
%   [sHq+Hx    0      d ] [w]   [Hq f + v_k].
%
% HARD RULES
% ----------
% * Re=50 fixed.
% * actuator upper_plus_lower fixed.
% * q1,q2 transferred and never re-learned.
% * current artificial Newton port v_k=0 for stability.
% * fixed spatial estimator sample points are NOT Penzl shifts.
% * no new NK update, no Penzl, no LR-ADI here.
% * no dense rank-one closed-loop matrices.
% * no B^*P, Leray basis, pressure Schur complement, Re sweep,
%   bifurcation calculation or homotopy.
%
% Usage now:
%   S4 = cylwake_prod_build_current_node(BF4);
%
% Later:
%   S5 = cylwake_prod_build_current_node(BF5);

if nargin<1 || isempty(BFk)
    error('Usage: Sk = cylwake_prod_build_current_node(BFk);');
end
if ~isfield(BFk,'audit') || ~BFk.audit.pass
    error('Generic Re=50 base flow has not passed its audit.');
end
if ~isfield(BFk,'provenance') || ...
        ~isfield(BFk.provenance,'generic_production_component') || ...
        ~BFk.provenance.generic_production_component
    error('BFk is not a validated ADAPTIVE NEWTON--KLEINMAN base-flow object.');
end
if abs(BFk.parameters.Re-50)>1e-12
    error('Production Reynolds number must remain fixed at Re=50.');
end

k=BFk.provenance.production_level;
if isfield(BFk.provenance,'current_policy_index')
    m=BFk.provenance.current_policy_index;
else
    m=k;
end
if m~=k
    error('Expected current portable policy Gamma_k on spatial discretization level T_k.');
end

Tk=BFk.production_mesh;
if Tk.level~=k || ~Tk.audit.pass
    error('spatial discretization metadata are inconsistent.');
end
if ~isfield(Tk,'transfer') || ...
        ~all(isfield(Tk.transfer,{'total_Rq','total_Rx','total_Cz','total_Cw', ...
                                  'output_q_coefficients'}))
    error('T_k lacks generic transferred value/policy data.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPTIVE NEWTON--KLEINMAN: T%d PORTS + GAMMA%d GATE\n',k,m);
fprintf('============================================================\n');
fprintf('current-node builder     : YES\n');
fprintf('mesh role                        : spatial discretization T%d\n',k);
fprintf('mesh generated online            : YES\n');
fprintf('Re                               : 50 (fixed)\n');
fprintf('physical actuator                : upper_plus_lower (fixed)\n');
fprintf('wake outputs                     : q1,q2 transferred; NOT re-learned\n');
fprintf('current policy                   : portable TOTAL Gamma%d\n',m);
fprintf('current artificial port v%d       : ZERO\n',m);
fprintf('policy realization               : sparse bordered graph system\n');
fprintf('dense rank-one M%d / L%d           : NOT FORMED\n',m,m);
fprintf('spectral purpose                 : CURRENT stability + Penzl anchors\n');
fprintf('spatial sample points are shifts : NO\n');
fprintf('Re sweep / bifurcation           : NO / NO\n');
fprintf('homotopy branch                  : NO\n');
fprintf('new NK step                      : NO\n');
fprintf('Penzl / LR-ADI                   : NO / NO\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('large closed-loop generator      : NOT FORMED\n');

M=BFk.operators.M_reduced;
L=BFk.operators.L_reduced;
G=BFk.operators.G_reduced;

Msh=Tk.backbone;
Tbc=Tk.bc.T_velocity;

nV=size(M,1);
nP=size(G,1);

% fixed physical LQ input weight from the validated cylinder-wake design.
rPhys=1.871174597508e5;
sPort=sqrt(rPhys);

fprintf('velocity / pressure dofs         : %d / %d\n',nV,nP);
fprintf('physical input weight r_u        : %.12e\n',rPhys);
fprintf('sqrt(r_u)                        : %.12e\n',sPort);

%% ========================================================================
% 1. Fresh fixed physical actuator on TRUE T_k
% ========================================================================
fprintf('\n--- T%d fixed PHYSICAL INPUT -------------------------\n',k);

Bfull=assemble_upper_plus_lower_input(Msh);
bPhys=Tbc.'*Bfull;
bOpt=bPhys/sPort;
inputNorm=boundary_profile_l2_norm(Msh.geometry.R);

rng(291000+k,'twister');
inputDualDef=0;

for j=1:4
    xr=randn(nV,1)+1i*randn(nV,1);
    xfull=Tbc*xr;

    discrete=xr'*bPhys;
    direct=direct_boundary_input_duality(xfull,Msh);

    inputDualDef=max(inputDualDef, ...
        abs(discrete-direct)/max([1,abs(discrete),abs(direct)]));
end

fprintf('direct profile L2 norm           : %.12e\n',inputNorm);
fprintf('||b_phys||_2                     : %.12e\n',norm(bPhys));
fprintf('||b_opt||_2                      : %.12e\n',norm(bOpt));
fprintf('max input boundary-duality defect: %.3e\n',inputDualDef);

%% ========================================================================
% 2. fixed transferred wake-curl outputs
% ========================================================================
fprintf('\n--- T%d fixed WAKE-CURL OUTPUTS ----------------------\n',k);

Qout=Tk.transfer.output_q_coefficients;
if size(Qout,2)~=2
    error('Expected exactly two fixed output weight functions.');
end

Cfull=assemble_curl_output_matrix(Msh,Qout);
C=Cfull*Tbc;
outGram=real(Qout'*(Msh.fe.M2*Qout));

outQuadDef=0;
for j=1:4
    xr=randn(nV,1)+1i*randn(nV,1);
    xfull=Tbc*xr;

    assembled=C*xr;
    direct=direct_curl_outputs(xfull,Qout,Msh);

    outQuadDef=max(outQuadDef, ...
        norm(assembled-direct)/max([1,norm(assembled),norm(direct)]));
end

fprintf('output matrix size               : %d x %d\n',size(C,1),size(C,2));
fprintf('output Gram defect from I        : %.3e\n',norm(outGram-eye(2),'fro'));
fprintf('max direct curl-output defect    : %.3e\n',outQuadDef);
fprintf('output re-learning               : NO\n');

%% ========================================================================
% 3. Reconstruct transferred TOTAL Gamma_k on TRUE T_k
% ========================================================================
fprintf('\n--- T%d TRANSFERRED TOTAL GAMMA%d GRAPH ---------------\n',k,m);

rq=Tk.transfer.total_Rq;
rx=Tk.transfer.total_Rx;
Cz=Tk.transfer.total_Cz;
Cw=Tk.transfer.total_Cw;

if numel(Cz)~=3
    error('Transferred total Gamma%d Cz must have dimension 3.',m);
end

Hq=rq'*M;
Hx=rx'*M + Cz(1:2)'*C;
dOpt=conj(Cz(3))+Cw;
dPhys=dOpt*sPort;

imagDef=max([norm(imag(Hq)),norm(imag(Hx)),abs(imag(dOpt))]) / ...
    max(1,max([norm(real(Hq)),norm(real(Hx)),abs(real(dOpt))]));

fprintf('||rq%d||_X                       : %.12e\n',m,xnorm(rq,M));
fprintf('||rx%d||_X                       : %.12e\n',m,xnorm(rx,M));
fprintf('d%d_opt                           : %+.12e%+.12ei\n',m,real(dOpt),imag(dOpt));
fprintf('d%d_phys                          : %+.12e%+.12ei\n',m,real(dPhys),imag(dPhys));
fprintf('graph imaginary defect           : %.3e\n',imagDef);

if imagDef<1e-10
    Hq=real(Hq);
    Hx=real(Hx);
    dOpt=real(dOpt);
    dPhys=real(dPhys);
    rq=real(rq);
    rx=real(rx);
end
if abs(dOpt)<1e-8
    error('Transferred total Gamma%d graph scalar is singular.',m);
end

rankOneMassNorm=norm(bOpt)*norm(Hq/dOpt);
rankOneBulkNorm=norm(bOpt)*norm(Hx/dOpt);

fprintf('\n--- T%d ZERO-v%d GRAPH REALIZATION --------------------\n',k,m);
fprintf('rank-one mass correction norm    : %.6e [NOT ASSEMBLED]\n',rankOneMassNorm);
fprintf('rank-one bulk correction norm    : %.6e [NOT ASSEMBLED]\n',rankOneBulkNorm);
fprintf('current policy realization       : sparse bordered graph system\n');
fprintf('dense M%d / L%d                    : NOT FORMED\n',m,m);
fprintf('closed-loop generator assembled  : NO\n');

%% ========================================================================
% 4. Globally fixed spatial estimator sampling points
% ========================================================================
SPATIAL=cylwake_spatial_training_registry('get');
omegafixed=SPATIAL.omega; % backward-compatible local name
sTrain=SPATIAL.s(:);

fprintf('\n--- fixed SPATIAL ESTIMATOR SAMPLE POINTS -----------------\n');
fprintf('fixed wake omega                : %.12e\n',omegafixed);
fprintf('sample points are Penzl shifts   : NO\n');
for j=1:numel(sTrain)
    fprintf('s_spatial(%d)                    : %+.6e%+.6ei\n', ...
        j,real(sTrain(j)),imag(sTrain(j)));
end

%% ========================================================================
% 5. Graph-Schur / reopened-port audit
% ========================================================================
fprintf('\n--- T%d TOTAL-GAMMA%d GRAPH-SCHUR AUDIT ---------------\n',k,m);

nS=numel(sTrain);
Nval=complex(nan(nS,1));
schurDef=nan(nS,1);
dualDef=nan(nS,1);
primalRes=nan(nS,1);
adjRes=nan(nS,1);

for js=1:nS
    s=sTrain(js);

    K0=[s*M+L,-G.';
        G,sparse(nP,nP)];
    D0=decomposition(K0,'lu');

    gi=D0\[bOpt;zeros(nP,1)];
    gx=gi(1:nV);
    Nval(js)=Hq*(s*gx)+Hx*gx+dOpt;

    wSchur=1/Nval(js);
    xSchur=gx*wSchur;

    clear D0 K0 gi

    Kcur=graph_matrix(s,M,L,G,bOpt,Hq,Hx,dOpt);
    Dcur=decomposition(Kcur,'lu');

    rhs=[zeros(nV+nP,1);1];
    cr=Dcur\rhs;

    xc=cr(1:nV);
    wc=cr(end);

    schurDef(js)=xnorm(xSchur-xc,M)/ ...
        max([1,xnorm(xSchur,M),xnorm(xc,M)]);

    z=[C*xc;wc];

    Zaug=[sparse(C),sparse(2,nP),sparse(2,1);
          sparse(1,nV+nP),sparse(1)];

    ad=Dcur'\Zaug';
    zDual=ad(end,:)';

    dualDef(js)=norm(z-zDual)/max([1,norm(z),norm(zDual)]);
    primalRes(js)=norm(Kcur*cr-rhs);
    adjRes(js)=norm(Kcur'*ad-Zaug','fro')/max(norm(Zaug','fro'),eps);

    fprintf(['s=%6.3f%+9.3fi : |N%d| %.3e, Schur %.2e, ' ...
             'dual %.2e, pr %.2e, adj %.2e\n'], ...
        real(s),imag(s),m,abs(Nval(js)), ...
        schurDef(js),dualDef(js),primalRes(js),adjRes(js));

    clear Dcur Kcur cr ad Zaug
end

minAbsN=min(abs(Nval));
maxSchur=max(schurDef);
maxDual=max(dualDef);
maxPrimal=max(primalRes);
maxAdj=max(adjRes);

fprintf('minimum sampled |N%d|             : %.6e\n',m,minAbsN);
fprintf('max graph-Schur defect           : %.3e\n',maxSchur);
fprintf('max current transfer duality     : %.3e\n',maxDual);
fprintf('max current primal residual      : %.3e\n',maxPrimal);
fprintf('max current adjoint residual     : %.3e\n',maxAdj);

%% ========================================================================
% 6. Fresh CURRENT T_k bordered spectral stability gate
% ========================================================================
fprintf('\n--- T%d CURRENT-POLICY SPECTRAL STABILITY GATE --------\n',k);

centers=0.10+1i*omegafixed*[0,0.5,1.0,1.5,2.0,3.0];
kEach=10;

fprintf('spectral centers                 : %d\n',numel(centers));
fprintf('Ritz values per center           : %d\n',kEach);
fprintf('spectral realization             : sparse bordered current Sigma%d\n',m);
fprintf('Reynolds sweep                   : NO\n');
fprintf('bifurcation / homotopy           : NO / NO\n');

CurSpec=spectral_scan_graph( ...
    M,L,G,bOpt,Hq,Hx,dOpt,centers,kEach, ...
    sprintf('CURRENT GAMMA%d T%d',m,k));

[alphaCur,jr]=max(real(CurSpec.lambda));
lambdaRightCur=CurSpec.lambda(jr);

% Wake-labelled current pole: nearest positive-imaginary current candidate
% to the fixed wake frequency.  This is diagnostic/anchoring information,
% not a stopping criterion.
pos=find(imag(CurSpec.lambda)>=0);
if isempty(pos)
    [~,jw]=min(abs(abs(imag(CurSpec.lambda))-omegafixed));
else
    [~,jj]=min(abs(imag(CurSpec.lambda(pos))-omegafixed));
    jw=pos(jj);
end
lambdaWakeCur=CurSpec.lambda(jw);

fprintf('\nCURRENT sampled rightmost T%d     : %+.12e%+.12ei\n', ...
    k,real(lambdaRightCur),imag(lambdaRightCur));
fprintf('CURRENT sampled abscissa T%d      : %.12e\n',k,alphaCur);
fprintf('wake-labelled current candidate   : %+.12e%+.12ei\n', ...
    real(lambdaWakeCur),imag(lambdaWakeCur));

fprintf('\nTop CURRENT T%d spectral candidates by real part:\n',k);
[~,ord]=sort(real(CurSpec.lambda),'descend');
for j=1:min(10,numel(ord))
    q=ord(j);
    fprintf('  %2d : %+.12e%+.12ei   res %.2e   div %.2e\n', ...
        j,real(CurSpec.lambda(q)),imag(CurSpec.lambda(q)), ...
        CurSpec.residual(q),CurSpec.constraint(q));
end

%% ========================================================================
% 7. Decision
% ========================================================================
passPorts = ...
    abs(inputNorm-1)<5e-12 && ...
    inputDualDef<2e-10 && ...
    outQuadDef<2e-10 && ...
    norm(outGram-eye(2),'fro')<5e-5;

passGraph = ...
    imagDef<1e-9 && ...
    minAbsN>1e-3 && ...
    maxSchur<2e-9 && ...
    maxDual<2e-9 && ...
    maxPrimal<2e-9 && ...
    maxAdj<2e-9;

passCurrent = ...
    alphaCur<-5e-2 && ...
    CurSpec.max_residual<2e-7 && ...
    CurSpec.max_constraint<2e-8;

pass=passPorts && passGraph && passCurrent;

fprintf('\n--- CURRENT-policy criterion DECISION -------------------\n');
fprintf('T%d fixed physical ports         : %s\n',k,password(passPorts));
fprintf('T%d total Gamma%d graph-Schur      : %s\n',k,m,password(passGraph));
fprintf('T%d transferred Gamma%d stable     : %s\n',k,m,password(passCurrent));

if pass
    fprintf('CURRENT NODE             : PASS\n');
    fprintf('T%d CURRENT SIGMA%d STABILITY     : CERTIFIED\n',k,m);
    fprintf('NEXT                             : fresh online Penzl on T%d\n',k);
else
    fprintf('CURRENT NODE             : criterion not satisfied\n');
    fprintf('ONLINE PENZL                     : DO NOT START YET\n');
end
fprintf('============================================================\n\n');

%% ========================================================================
% 8. Pack / save generic node
% ========================================================================
Sk.level=k;
Sk.policy_index=m;
Sk.baseflow=BFk;

Sk.system.M=M;
Sk.system.L=L;
Sk.system.G=G;
Sk.system.C=C;
Sk.system.C_full=Cfull;

Sk.input.B_full=Bfull;
Sk.input.b_physical=bPhys;
Sk.input.b_optimization=bOpt;
Sk.input.unit_boundary_norm=inputNorm;

Sk.output.q_coefficients=Qout;
Sk.output.Gram=outGram;

Sk.cost.r_physical=rPhys;
Sk.cost.port_scale=sPort;

Sk.current.Rq=rq;
Sk.current.Rx=rx;
Sk.current.Cz=Cz;
Sk.current.Cw=Cw;
Sk.current.Hq=Hq;
Sk.current.Hx=Hx;
Sk.current.d_optimization=dOpt;
Sk.current.d_physical=dPhys;

Sk.zero_port.representation=sprintf('sparse bordered total-Gamma%d graph',m);
Sk.zero_port.M_base=M;
Sk.zero_port.L_base=L;
Sk.zero_port.b=bOpt;
Sk.zero_port.Hq=Hq;
Sk.zero_port.Hx=Hx;
Sk.zero_port.d=dOpt;
Sk.zero_port.rank_one_mass_norm=rankOneMassNorm;
Sk.zero_port.rank_one_bulk_norm=rankOneBulkNorm;
Sk.zero_port.dense_collapsed_matrices_formed=false;

Sk.spatial_training.s=sTrain;
Sk.spatial_training.omega_fixed=omegafixed;
Sk.spatial_training.note= ...
    'globally fixed spatial estimator sample points; NOT Penzl/ADI shifts';

Sk.graph_schur.N=Nval;
Sk.graph_schur.state_defect=schurDef;
Sk.graph_schur.duality_defect=dualDef;
Sk.graph_schur.primal_residual=primalRes;
Sk.graph_schur.adjoint_residual=adjRes;

Sk.spectral.centers=centers;
Sk.spectral.k_each=kEach;
Sk.spectral.current=CurSpec;
Sk.spectral.current_rightmost=lambdaRightCur;
Sk.spectral.current_abscissa_sampled=alphaCur;
Sk.spectral.wake_candidate=lambdaWakeCur;

Sk.audit.input_boundary_duality_defect=inputDualDef;
Sk.audit.output_quadrature_defect=outQuadDef;
Sk.audit.output_gram_defect=norm(outGram-eye(2),'fro');
Sk.audit.current_imaginary_defect=imagDef;
Sk.audit.min_abs_N=minAbsN;
Sk.audit.max_graph_schur_defect=maxSchur;
Sk.audit.max_transfer_duality_defect=maxDual;
Sk.audit.max_primal_residual=maxPrimal;
Sk.audit.max_adjoint_residual=maxAdj;
Sk.audit.pass_ports=passPorts;
Sk.audit.pass_graph=passGraph;
Sk.audit.pass_current_stability=passCurrent;
Sk.audit.pass=pass;

Sk.provenance.Re=50;
Sk.provenance.production_level=k;
Sk.provenance.current_policy_index=m;
Sk.provenance.mesh_generated_online=true;
Sk.provenance.output_relearned=false;
Sk.provenance.current_artificial_port=sprintf('v%d=0',m);
Sk.provenance.current_policy_realization='sparse bordered graph system';
Sk.provenance.spectral_method='fresh bordered shift-invert current-policy scan';
Sk.provenance.Re_sweep=false;
Sk.provenance.bifurcation_calculation=false;
Sk.provenance.homotopy_calculation=false;
Sk.provenance.dense_rank_one_closed_loop_matrices_formed=false;
Sk.provenance.closed_loop_generator_assembled=false;
Sk.provenance.Penzl_used=false;
Sk.provenance.NK_step_computed=false;
Sk.provenance.BstarP_formed=false;
Sk.provenance.generic_production_component=true;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir,sprintf( ...
    'cylwake_prod_current_node_T%d_Gamma%d.mat',k,m));

save(saveFile,'Sk','-v7.3');
Sk.saved_file=saveFile;

fprintf('saved T%d current Sigma%d : %s\n',k,m,saveFile);

end

% =========================================================================
% Sparse bordered current-policy matrix
% =========================================================================
function K=graph_matrix(s,M,L,G,b,Hq,Hx,d)
nP=size(G,1);
K=[s*M+L,              -G.',                 -sparse(b);
   G,                   sparse(nP,nP),        sparse(nP,1);
   sparse(s*Hq+Hx),     sparse(1,nP),         sparse(d)];
end

% =========================================================================
% Fresh bordered current-policy spectral scan
% =========================================================================
function S=spectral_scan_graph(M,L,G,b,Hq,Hx,d,centers,kEach,label)

n=size(M,1);
nP=size(G,1);

lamAll=complex([]);
resAll=[];
conAll=[];
centerAll=complex([]);
flagAll=[];

for jc=1:numel(centers)
    sigma=centers(jc);

    fprintf('%s center %d/%d : %+.4e%+.4ei ... ', ...
        label,jc,numel(centers),real(sigma),imag(sigma));

    K=graph_matrix(sigma,M,L,G,b,Hq,Hx,d);
    D=decomposition(K,'lu');

    Afun=@(x) graph_resolvent_action(D,M,Hq,n,nP,x);

    opts.tol=2e-10;
    opts.maxit=500;
    opts.p=min(max(2*kEach+8,24),n);
    opts.issym=false;
    opts.isreal=false;

    [V,Dm,flag]=eigs(Afun,n,kEach,'largestabs',opts);
    mu=diag(Dm);
    kept=0;

    for j=1:numel(mu)
        if ~isfinite(mu(j)) || abs(mu(j))<1e-10
            continue;
        end

        lam=sigma-1/mu(j);

        if ~isfinite(lam) || abs(lam)>2e3
            continue;
        end

        v=V(:,j);

        rv=Afun(v)-mu(j)*v;
        rr=norm(rv)/max(norm(mu(j)*v),eps);
        cc=norm(G*v)/max(norm(v),eps);

        lamAll(end+1,1)=lam; %#ok<AGROW>
        resAll(end+1,1)=rr; %#ok<AGROW>
        conAll(end+1,1)=cc; %#ok<AGROW>
        centerAll(end+1,1)=sigma; %#ok<AGROW>
        flagAll(end+1,1)=flag; %#ok<AGROW>

        kept=kept+1;
    end

    fprintf('flag %d, kept %d\n',flag,kept);
    clear D K
end

if isempty(lamAll)
    error('%s spectral scan returned no usable candidates.',label);
end

[lam,res,con,cen,flg]=deduplicate_spectrum( ...
    lamAll,resAll,conAll,centerAll,flagAll);

S.lambda=lam;
S.residual=res;
S.constraint=con;
S.source_center=cen;
S.eigs_flag=flg;
S.max_residual=max(res);
S.max_constraint=max(con);
S.n_candidates=numel(lam);

fprintf('%s unique candidates             : %d\n',label,numel(lam));
fprintf('%s max resolvent Ritz residual   : %.3e\n',label,S.max_residual);
fprintf('%s max divergence constraint     : %.3e\n',label,S.max_constraint);

end

function y=graph_resolvent_action(D,M,Hq,n,nP,x)
rhs=[M*x;
     zeros(nP,size(x,2));
     Hq*x];
sol=D\rhs;
y=sol(1:n,:);
end

function [lam,res,con,cen,flg]=deduplicate_spectrum(lam0,res0,con0,cen0,flg0)

[~,ord]=sort(res0,'ascend');
used=false(numel(lam0),1);

lam=complex([]);
res=[];
con=[];
cen=complex([]);
flg=[];

for kk=1:numel(ord)
    j=ord(kk);
    if used(j), continue; end

    scale=max(1,abs(lam0(j)));
    ids=find(abs(lam0-lam0(j))<=5e-5*scale);
    used(ids)=true;

    [~,qrel]=min(res0(ids));
    q=ids(qrel);

    lam(end+1,1)=lam0(q); %#ok<AGROW>
    res(end+1,1)=res0(q); %#ok<AGROW>
    con(end+1,1)=con0(q); %#ok<AGROW>
    cen(end+1,1)=cen0(q); %#ok<AGROW>
    flg(end+1,1)=flg0(q); %#ok<AGROW>
end

end

function Bfull=assemble_upper_plus_lower_input(M)
P=M.mesh.P; E=M.mesh.E; nV=size(P,1); nP2=M.th.n_velocity_scalar;
Bfull=zeros(2*nP2,1);
xc=M.geometry.xc; R=M.geometry.R; rawNorm=sqrt(3*pi*R/8);
[xg,wg]=gauss_legendre_01(16);

for e=M.boundary.cylinder.edge_id(:).'
    a=E(e,1); b=E(e,2); mid=nV+e; nodes=[a,b,mid];
    ua=(P(a,:)-xc)/R; ub=(P(b,:)-xc)/R;
    tha=atan2(ua(2),ua(1)); thb=atan2(ub(2),ub(1));
    delta=atan2(sin(thb-tha),cos(thb-tha));

    for iq=1:numel(xg)
        t=xg(iq); phi=edge_p2_shapes(t);
        th=tha+delta*t; tang=[-sin(th),cos(th)];
        g=profile_value_upper_plus_lower(th)/rawNorm;
        ds=wg(iq)*R*abs(delta);

        Bfull(nodes)=Bfull(nodes)+ds*g*tang(1)*phi(:);
        Bfull(nP2+nodes)=Bfull(nP2+nodes)+ds*g*tang(2)*phi(:);
    end
end
end

function val=direct_boundary_input_duality(zfull,M)
P=M.mesh.P; E=M.mesh.E; nV=size(P,1); nP2=M.th.n_velocity_scalar;
xc=M.geometry.xc; R=M.geometry.R;
zx=zfull(1:nP2); zy=zfull(nP2+1:end);
rawNorm=sqrt(3*pi*R/8);
[xg,wg]=gauss_legendre_01(20);
val=0;

for e=M.boundary.cylinder.edge_id(:).'
    a=E(e,1); b=E(e,2); mid=nV+e; nodes=[a,b,mid];
    ua=(P(a,:)-xc)/R; ub=(P(b,:)-xc)/R;
    tha=atan2(ua(2),ua(1)); thb=atan2(ub(2),ub(1));
    delta=atan2(sin(thb-tha),cos(thb-tha));

    for iq=1:numel(xg)
        t=xg(iq); phi=edge_p2_shapes(t);
        th=tha+delta*t; tang=[-sin(th),cos(th)];
        g=profile_value_upper_plus_lower(th)/rawNorm;
        zq=[phi*zx(nodes),phi*zy(nodes)];
        ds=wg(iq)*R*abs(delta);
        val=val+ds*g*(conj(zq)*tang.');
    end
end
end

function nrm=boundary_profile_l2_norm(R)
rawNorm=sqrt(3*pi*R/8);
halfWidth=pi/4; centers=[pi/2,-pi/2];
[xg,wg]=gauss_legendre_01(48);
norm2=0;

for ic=1:numel(centers)
    a=centers(ic)-halfWidth; b=centers(ic)+halfWidth;
    theta=a+(b-a)*xg;
    for iq=1:numel(theta)
        g=profile_value_upper_plus_lower(theta(iq))/rawNorm;
        norm2=norm2+R*(b-a)*wg(iq)*g^2;
    end
end
nrm=sqrt(norm2);
end

function g=profile_value_upper_plus_lower(theta)
g=raised_cosine_patch(theta,pi/2,pi/4)+raised_cosine_patch(theta,-pi/2,pi/4);
end

function g=raised_cosine_patch(theta,center,halfWidth)
d=atan2(sin(theta-center),cos(theta-center));
if abs(d)<=halfWidth
    g=0.5*(1+cos(pi*d/halfWidth));
else
    g=0;
end
end

function Cfull=assemble_curl_output_matrix(M,Qout)
ctx=geometry_context(M);
nP2=M.th.n_velocity_scalar; ny=size(Qout,2);
Cfull=complex(zeros(ny,2*nP2));

for k=1:size(ctx.T,1)
    Xv=ctx.P(ctx.T(k,:),:); lu=ctx.T6(k,:); qloc=Qout(lu,:);
    Cx=zeros(ny,6); Cy=zeros(ny,6);

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1); eta=ctx.qRef(iq,2); wt=ctx.wRef(iq);
        [N,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map(Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);
        dj=det(Jmap); g=dN/Jmap; fac=wt*dj; qval=N.'*qloc;
        Cx=Cx-fac*(qval.')*g(:,2).';
        Cy=Cy+fac*(qval.')*g(:,1).';
    end

    Cfull(:,lu)=Cfull(:,lu)+Cx;
    Cfull(:,nP2+lu)=Cfull(:,nP2+lu)+Cy;
end

if norm(imag(Cfull),'fro')<1e-12*max(1,norm(real(Cfull),'fro'))
    Cfull=real(Cfull);
end
end

function y=direct_curl_outputs(u,Qout,M)
ctx=geometry_context(M);
ny=size(Qout,2); y=complex(zeros(ny,1));
nP2=ctx.nP2; ux=u(1:nP2); uy=u(nP2+1:end);

for k=1:size(ctx.T,1)
    Xv=ctx.P(ctx.T(k,:),:); lu=ctx.T6(k,:);
    uxl=ux(lu); uyl=uy(lu); qloc=Qout(lu,:);

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1); eta=ctx.qRef(iq,2); wt=ctx.wRef(iq);
        [N,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map(Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);
        dj=det(Jmap); g=dN/Jmap;
        gux=g.'*uxl; guy=g.'*uyl;
        omega=guy(1)-gux(2); qval=N.'*qloc;
        y=y+wt*dj*qval.'*omega;
    end
end
end

function ctx=geometry_context(M)
ctx.P=M.mesh.P; ctx.T=M.mesh.T; ctx.T6=M.th.T6;
ctx.nP2=M.th.n_velocity_scalar; ctx.xc=M.geometry.xc; ctx.R=M.geometry.R;
isCyl=false(size(M.mesh.E,1),1);
isCyl(M.boundary.cylinder.edge_id)=true;
triCyl=isCyl(M.mesh.edge_id);
ctx.triCylLocalEdge=zeros(size(M.mesh.T,1),1);
for k=1:size(M.mesh.T,1)
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j),ctx.triCylLocalEdge(k)=j;end
end
[ctx.qRef,ctx.wRef]=duffy_gauss_rule_6();
end

function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)
Lam=[1-xi-eta;xi;eta]; dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv; J=Xv.'*dLam; return;
end

switch localCylEdge
    case 1, a=1;b=2;c=3;
    case 2, a=2;b=3;c=1;
    case 3, a=3;b=1;c=2;
    otherwise, error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);
if s<=0,error('Exact circle map at opposite vertex.');end
t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R; ub=(Xv(b,:)-xc)/R;
tha=atan2(ua(2),ua(1)); thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));
th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];
X=s*C+Lam(c)*Xv(c,:);

J=zeros(2);
for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

function [N,dN,Lam]=p2p1_shapes(xi,eta)
l1=1-xi-eta; l2=xi; l3=eta;
Lam=[l1;l2;l3];
N=[l1*(2*l1-1);l2*(2*l2-1);l3*(2*l3-1);4*l1*l2;4*l2*l3;4*l3*l1];
dN=[-(4*l1-1),-(4*l1-1);4*l2-1,0;0,4*l3-1; ...
    4*(l1-l2),-4*l2;4*l3,4*l2;-4*l3,4*(l1-l3)];
end

function phi=edge_p2_shapes(t)
phi=[(1-t)*(1-2*t),t*(2*t-1),4*t*(1-t)];
end

function [Q,W]=duffy_gauss_rule_6()
[x,w]=gauss_legendre_01(6);
Q=zeros(36,2); W=zeros(36,1); k=0;
for i=1:6
    for j=1:6
        k=k+1;
        Q(k,1)=x(i); Q(k,2)=(1-x(i))*x(j);
        W(k)=w(i)*w(j)*(1-x(i));
    end
end
end

function [x,w]=gauss_legendre_01(n)
if n==1,x=0.5;w=1;return;end
k=(1:n-1).'; beta=k./sqrt(4*k.^2-1);
J=diag(beta,1)+diag(beta,-1); [V,D]=eig(J);
[x0,ord]=sort(diag(D)); V=V(:,ord);
w0=2*(V(1,:).^2).';
x=(x0+1)/2; w=w0/2;
end

function n=xnorm(x,M)
n=sqrt(max(real(x'*(M*x)),0));
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_prod_build_next_level.m <==
function Tnext = cylwake_prod_build_next_level(Ek,Gnext)
%CYLWAKE_PROD_BUILD_NEXT_LEVEL
% Generic ONLINE construction of the next spatial discretization mesh.
%
% This is the first level-independent production component.  It replaces
% level-specific builders such as the former T2->T3 step.
%
% INPUTS
% ------
% Ek    : validated current-policy two-grid indicator on TRUE T_k.
%         Required fields include:
%           Ek.production.coarse_level
%           Ek.marked
%           Ek.theta_mark
%           Ek.captured_fraction
%           Ek.termination
%
% Gnext : validated result of the EXACTLY ONE Newton--Kleinman update
%         performed on TRUE T_k.  It contains
%           * current policy value P_{k+1},
%           * portable TOTAL Gamma_{k+1},
%           * the accepted Re=50 base flow on T_k.
%
% OUTPUT
% ------
% Tnext : spatial discretization mesh T_{k+1}, generated DIRECTLY from TRUE T_k
%         using Ek.marked.  It stores only the data needed to start the
%         next spatial discretization level:
%           * exact-circle Taylor--Hood backbone,
%           * transferred P_{k+1} low-rank factor,
%           * transferred TOTAL Gamma_{k+1} Riesz vectors/scalars,
%           * transferred fixed q1,q2,
%           * accepted T_k Re=50 flow projected as Newton START.
%
% ADAPTIVE NEWTON--KLEINMAN RULE
% -----------------------
% TRUE T_k
%   --[current Gamma_{k+1} two-grid estimator + online Dörfler]-->
% TRUE T_{k+1}.
%
% The uniform estimator child T_k^+ is NEVER recycled as spatial discretization.
%
% HARD RULES
% ----------
% * online Dörfler marking is used exactly;
% * theta=0.35 on all later spatial discretization levels;
% * Re=50 fixed;
% * exact cylinder geometry;
% * local conforming red/green refinement;
% * no precomputed mesh sequence;
% * no auxiliary-child recycling;
% * no nearest-neighbour / padding;
% * curved-boundary reduced transfer by X-orthogonal projection;
% * q1,q2 transferred only, never re-learned;
% * P_{k+1},Gamma_{k+1} transferred only as current initialization data;
% * accepted T_k Re=50 flow is only a T_{k+1} Newton initial guess;
% * no NK step, Penzl, LR-ADI, spectral sweep, bifurcation or Re sweep;
% * no dense rank-one closed-loop matrices;
% * no B^*P and no assembled large closed-loop generator.
%
% Usage now:
%   T4 = cylwake_prod_build_next_level(E3,G4T3);
%
% The same function is intended for all later levels:
%   Tkp1 = cylwake_prod_build_next_level(Ek,Gkp1Tk);

if nargin<2 || isempty(Ek) || isempty(Gnext)
    error('Usage: Tnext = cylwake_prod_build_next_level(Ek,Gnext);');
end
if ~isfield(Ek,'audit') || ~Ek.audit.pass
    error('Current production Dörfler marking is not validated.');
end
if ~isfield(Gnext,'audit') || ~Gnext.audit.pass
    error('Current completed NK-update object is not validated.');
end
if ~isfield(Ek,'production') || ~isfield(Ek.production,'coarse_level')
    error('Ek does not contain a production coarse-level index.');
end

k=Ek.production.coarse_level;
kp1=k+1;
m=kp1; % after one update on T_k the portable policy/value index is k+1

if abs(Ek.production.Re-50)>1e-12 || ...
        ~isfield(Gnext,'provenance') || abs(Gnext.provenance.Re-50)>1e-12
    error('Production Reynolds number must remain fixed at Re=50.');
end
if Gnext.provenance.production_level~=k
    error('Ek and Gnext do not refer to the same spatial discretization level.');
end
if Gnext.provenance.NK_updates_on_level~=1
    error('Current spatial discretization level must contain exactly one completed NK update.');
end
if Ek.termination.global_stop
    error('stopping criterion is already true; no next spatial discretization may be built.');
end
if abs(Ek.theta_mark-0.35)>1e-12
    error('Later-level Dörfler parameter must remain theta=0.35.');
end

% Resolve the policy-value object.  The current validated hand-built
% objects use fields P3,P4,...; future generic objects may expose
% policy_value directly.
if isfield(Gnext,'policy_value')
    Pobj=Gnext.policy_value;
else
    pf=sprintf('P%d',m);
    if ~isfield(Gnext,pf)
        error('Could not locate current policy value P_%d in Gnext.',m);
    end
    Pobj=Gnext.(pf);
end

% Resolve the pre-update current Sigma_k node from the policy evaluation.
if isfield(Pobj,'current_sigma')
    Sc=Pobj.current_sigma;
else
    sf=sprintf('current_sigma%d',k);
    if ~isfield(Pobj,sf)
        error('Could not locate current Sigma_%d node in policy-value object.',k);
    end
    Sc=Pobj.(sf);
end

BFc=Sc.baseflow;
Tc=BFc.production_mesh;

if ~Pobj.audit.pass || ~Sc.audit.pass || ~BFc.audit.pass || ~Tc.audit.pass
    error('A required current production object is not validated.');
end
if Tc.level~=k
    error('Resolved coarse spatial discretization level is inconsistent.');
end

Mc=Tc.backbone;
TbcC=Tc.bc.T_velocity;
MrC=Pobj.system.M;

marked=Ek.marked(:);
if any(marked<1) || any(marked>size(Mc.mesh.T,1)) || ...
        numel(unique(marked))~=numel(marked)
    error('Ek contains an invalid current production marking.');
end

% Fixed shape-regularity safeguard for the spatial discretization hierarchy.
% Red children preserve the parent angles. Green closures are promoted
% locally to red refinement whenever their candidate children would fall
% below this floor. This prevents cumulative green-refinement degeneration.
qualityFloorDeg=3.0;

if Mc.audit.min_triangle_angle_deg < qualityFloorDeg-1e-10
    error(['Coarse TRUE T%d already violates the spatial discretization-quality ' ...
           'floor %.2f deg (current %.6f deg).'], ...
          k,qualityFloorDeg,Mc.audit.min_triangle_angle_deg);
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPTIVE NEWTON--KLEINMAN: BUILD T%d\n',kp1);
fprintf('============================================================\n');
fprintf('builder                  : YES\n');
fprintf('coarse level                : T%d\n',k);
fprintf('next level                  : T%d\n',kp1);
fprintf('current portable value/policy    : P%d / total Gamma%d\n',m,m);
fprintf('eta_policy                       : %.12e\n',Ek.termination.policy_metric);
fprintf('eta_space                        : %.12e\n',Ek.termination.spatial_metric);
fprintf('stopping criterion                      : NO\n');
fprintf('Dorfler theta                    : %.2f\n',Ek.theta_mark);
fprintf('marked T%d triangles         : %d\n',k,numel(marked));
fprintf('captured indicator mass          : %.2f%%\n',100*Ek.captured_fraction);
fprintf('auxiliary T%d^+ becomes T%d       : NO\n',k,kp1);
fprintf('T%d built directly from T%d  : YES\n',kp1,k);
fprintf('precomputed mesh sequence        : NO\n');
fprintf('mesh-quality floor               : %.2f deg\n',qualityFloorDeg);
fprintf('quality-driven green promotion   : YES\n');
fprintf('Re                               : 50 (fixed)\n');
fprintf('new NK step                      : NO\n');
fprintf('Penzl / LR-ADI                   : NO / NO\n');
fprintf('bifurcation / Re sweep           : NO / NO\n');
fprintf('output re-learning               : NO\n');
fprintf('nearest-neighbour / padding      : NO / NO\n');
fprintf('dense rank-one closed-loop mats  : NOT FORMED\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('closed-loop generator            : NOT FORMED\n');

%% ========================================================================
% 1. TRUE local conforming T_k -> T_{k+1} refinement
% ========================================================================
fprintf('\n--- ONLINE LOCAL RED/GREEN T%d -> T%d REFINEMENT -----------\n',k,kp1);

[P,T,parentTri,refInfo]=refine_red_green_exact_circle_quality( ...
    Mc.mesh.P,Mc.mesh.T,Mc.mesh.E,Mc.mesh.edge_id, ...
    marked,Mc.geometry.xc,Mc.geometry.R,qualityFloorDeg);

Mn=rebuild_model_from_PT(P,T,Mc.geometry,kp1);

areaDef=exact_area_defect(Mn);
thetaDef=exact_circle_angle_defect(Mn);

fprintf('T%d -> T%d triangles              : %d -> %d\n', ...
    k,kp1,size(Mc.mesh.T,1),size(Mn.mesh.T,1));
fprintf('T%d -> T%d P1 vertices            : %d -> %d\n', ...
    k,kp1,size(Mc.mesh.P,1),size(Mn.mesh.P,1));
fprintf('T%d -> T%d P2 scalar nodes        : %d -> %d\n', ...
    k,kp1,Mc.th.n_velocity_scalar,Mn.th.n_velocity_scalar);
fprintf('new edge vertices               : %d\n',refInfo.number_new_vertices);
fprintf('quality-closure passes          : %d\n',refInfo.quality_closure_passes);
fprintf('quality-promoted triangles      : %d\n',refInfo.number_quality_promoted_triangles);
fprintf('quality-added split edges       : %d\n',refInfo.number_quality_added_edges);
fprintf('exact curved area defect        : %.3e\n',areaDef);
fprintf('|sum cylinder angles - 2pi|     : %.3e\n',thetaDef);
fprintf('cylinder P2 radius defect       : %.3e\n',Mn.audit.circle_node_defect);
fprintf('minimum triangle angle          : %.3f deg\n',Mn.audit.min_triangle_angle_deg);

%% ========================================================================
% 2. Reference Taylor--Hood interpolation and admissible next space
% ========================================================================
fprintf('\n--- T%d -> T%d TAYLOR-HOOD TRANSFER ------------------\n',k,kp1);

[Ps,Pp,Dinterp]=build_reference_TH_interpolation(Mc,Mn,parentTri,refInfo);
Jvec=blkdiag(Ps,Ps);

TbcN=build_velocity_boundary_reduction(Mn);
MrN=TbcN'*Mn.fe.Mv*TbcN;
MrN=0.5*(MrN+MrN.');

massSymDef=norm(MrN-MrN.','fro')/max(1,norm(MrN,'fro'));
Fmass=decomposition(MrN,'chol');

GN=Mn.fe.G*TbcN;
rankLower=Mn.audit.rank_G_free;
rankRequired=size(GN,1)-1;

fprintf('P2 interpolation size / nnz     : %d x %d / %d\n', ...
    size(Ps,1),size(Ps,2),nnz(Ps));
fprintf('P1 interpolation size / nnz     : %d x %d / %d\n', ...
    size(Pp,1),size(Pp,2),nnz(Pp));
fprintf('old P2 injection defect         : %.3e\n',Dinterp.old_p2_node_defect);
fprintf('old P1 injection defect         : %.3e\n',Dinterp.old_p1_node_defect);
fprintf('partition-of-unity defect       : %.3e\n',Dinterp.partition_unity_defect);
fprintf('T%d reduced velocity / pressure  : %d / %d\n',kp1,size(TbcN,2),size(GN,1));
fprintf('T%d reduced-mass symmetry defect : %.3e\n',kp1,massSymDef);
fprintf('stored rank(G_free) audit       : %d / required >= %d\n', ...
    rankLower,rankRequired);

%% ========================================================================
% 3. Transfer current P_{k+1} / total Gamma_{k+1} / fixed q1,q2
% ========================================================================
fprintf('\n--- TRANSFER CURRENT P%d / TOTAL GAMMA%d ------------------\n',m,m);

Zc=Pobj.Z;
rqC=Gnext.total.Rq;
rxC=Gnext.total.Rx;

[ZN,lossZ]=transfer_block(Zc,TbcC,Jvec,TbcN,Mn.fe.Mv,Fmass);
[rqN,lossRq]=transfer_block(rqC,TbcC,Jvec,TbcN,Mn.fe.Mv,Fmass);
[rxN,lossRx]=transfer_block(rxC,TbcC,Jvec,TbcN,Mn.fe.Mv,Fmass);

Qc=Sc.output.q_coefficients;
QN=Ps*Qc;

GramC=real(Qc'*(Mc.fe.M2*Qc));
GramN=real(QN'*(Mn.fe.M2*QN));
outGramChange=norm(GramN-GramC,'fro')/max(1,norm(GramC,'fro'));

fprintf('P%d factor columns               : %d\n',m,size(ZN,2));
fprintf('factor X-projection loss        : %.6e\n',lossZ);
fprintf('Gamma%d rq projection loss       : %.6e\n',m,lossRq);
fprintf('Gamma%d rx projection loss       : %.6e\n',m,lossRx);
fprintf('fixed output Gram change       : %.6e\n',outGramChange);
fprintf('Gamma%d direct graph scalars     : copied exactly\n',m);
fprintf('output re-learning              : NO\n');

%% ========================================================================
% 4. Empirical transferred value / graph-core invariance
% ========================================================================
fprintf('\n--- CURRENT P%d / GAMMA%d TRANSFER AUDIT ------------------\n',m,m);

rng(290900+k,'twister');
nTest=8;
valueDef=0;
graphCoreDef=0;
stateProjMax=0;

for j=1:nTest
    xc=randn(size(TbcC,2),1);
    qc=randn(size(TbcC,2),1);

    xc=xc/max(xnorm(xc,MrC),eps);
    qc=qc/max(xnorm(qc,MrC),eps);

    [xf,lx]=transfer_block(xc,TbcC,Jvec,TbcN,Mn.fe.Mv,Fmass);
    [qf,lq]=transfer_block(qc,TbcC,Jvec,TbcN,Mn.fe.Mv,Fmass);

    stateProjMax=max(stateProjMax,max(lx,lq));

    vc=real(sum(abs(Zc'*(MrC*xc)).^2));
    vf=real(sum(abs(ZN'*(MrN*xf)).^2));
    valueDef=max(valueDef,abs(vf-vc)/max([1,abs(vc),abs(vf)]));

    gc=rqC'*(MrC*qc)+rxC'*(MrC*xc);
    gf=rqN'*(MrN*qf)+rxN'*(MrN*xf);
    graphCoreDef=max(graphCoreDef, ...
        abs(gf-gc)/max([1,abs(gc),abs(gf)]));
end

fprintf('max random-state projection loss: %.6e\n',stateProjMax);
fprintf('empirical P%d value defect       : %.6e\n',m,valueDef);
fprintf('empirical Gamma%d core defect    : %.6e\n',m,graphCoreDef);

%% ========================================================================
% 5. Transfer accepted Re=50 base flow as next Newton start
% ========================================================================
fprintf('\n--- ACCEPTED T%d Re=50 FLOW -> T%d NEWTON START ------------\n',k,kp1);

uC=BFc.flow.u;
pC=BFc.flow.p;

if numel(uC)~=2*Mc.th.n_velocity_scalar || numel(pC)~=Mc.th.n_pressure
    error('Accepted current base-flow dimensions are inconsistent.');
end

uRaw=Jvec*uC;
pRaw=Pp*pC;

Umean=1.0;
uD=zeros(2*Mn.th.n_velocity_scalar,1);
in=Mn.boundary.inlet.p2_nodes(:);
yin=Mn.th.P2(in,2);
uD(in)=6*Umean*yin.*(Mn.geometry.H-yin)/(Mn.geometry.H^2);

zStart=Fmass\(TbcN'*(Mn.fe.Mv*(uRaw-uD)));
uStart=uD+TbcN*zStart;

startProjection=block_mass_norm(uRaw-uStart,Mn.fe.Mv) / ...
    max(block_mass_norm(uRaw,Mn.fe.Mv),eps);

rawNormal=cylinder_normal_defect(uRaw,Mn);
startNormal=cylinder_normal_defect(uStart,Mn);
[inletDef,wallDef]=strong_outer_bc_defects(uStart,Mn,Umean);

fprintf('source base flow                : accepted T%d Re=50 solution\n',k);
fprintf('precomputed T%d flow             : NO\n',kp1);
fprintf('Re continuation/bootstrap       : NO / NO\n');
fprintf('raw-to-admissible X projection  : %.6e\n',startProjection);
fprintf('raw cylinder-normal defect      : %.6e\n',rawNormal);
fprintf('projected cylinder-normal defect: %.3e\n',startNormal);
fprintf('projected inlet BC defect       : %.3e\n',inletDef);
fprintf('projected wall BC defect        : %.3e\n',wallDef);
fprintf('accepted as T%d stationary flow  : NO -- Newton start only\n',kp1);

%% ========================================================================
% 6. Decision
% ========================================================================
passGeom = ...
    areaDef<5e-12 && thetaDef<5e-12 && ...
    Mn.audit.circle_node_defect<5e-12 && ...
    Mn.audit.min_curved_detJ>0 && ...
    Mn.audit.min_triangle_angle_deg>=qualityFloorDeg-1e-10;

passTH = ...
    max([Dinterp.old_p2_node_defect,Dinterp.old_p1_node_defect, ...
         Dinterp.partition_unity_defect])<5e-12 && ...
    massSymDef<2e-12 && rankLower>=rankRequired;

passTransfer = ...
    max([lossZ,lossRq,lossRx,outGramChange,stateProjMax])<3e-3 && ...
    max([valueDef,graphCoreDef])<4e-3;

passStart = ...
    startProjection<3e-4 && ...
    startNormal<5e-12 && ...
    inletDef<5e-12 && wallDef<5e-12;

pass=passGeom && passTH && passTransfer && passStart;

fprintf('\n--- NEXT-LEVEL DECISION -----------------------------\n');
fprintf('online local exact-circle mesh   : %s\n',password(passGeom));
fprintf('Taylor-Hood spatial discretization backbone : %s\n',password(passTH));
fprintf('P%d/Gamma%d/output transfer       : %s\n',m,m,password(passTransfer));
fprintf('T%d admissible Re=50 Newton start : %s\n',kp1,password(passStart));

if pass
    fprintf('BUILD NEXT LEVEL         : PASS\n');
    fprintf('spatial discretization T%d               : READY\n',kp1);
    fprintf('NEXT                             : Re=50 Newton on T%d\n',kp1);
else
    fprintf('BUILD NEXT LEVEL         : criterion not satisfied\n');
    fprintf('spatial discretization T%d               : NOT YET READY\n',kp1);
end
fprintf('============================================================\n\n');

%% ========================================================================
% 7. Pack ADAPTIVE NEWTON--KLEINMAN object
% ========================================================================
Tnext.level=kp1;
Tnext.backbone=Mn;
Tnext.parent_triangle=parentTri;

Tnext.marking.source=sprintf( ...
    'online T%d current P%d/Gamma%d primal-adjoint indicator',k,m,m);
Tnext.marking.theta=Ek.theta_mark;
Tnext.marking.marked_coarse=marked;
Tnext.marking.captured_fraction=Ek.captured_fraction;
Tnext.marking.coarse_indicator=Ek.eta;

Tnext.interpolation.P2_scalar=Ps;
Tnext.interpolation.P1_pressure=Pp;
Tnext.interpolation.diagnostics=Dinterp;

Tnext.bc.T_velocity=TbcN;
Tnext.bc.u_lift=uD;

Tnext.reduced.M=MrN;
Tnext.reduced.G=GN;
Tnext.reduced.mass_symmetry_defect=massSymDef;
Tnext.reduced.rank_G_free_audit=rankLower;
Tnext.reduced.rank_G_required=rankRequired;

% Generic transfer names used from this point forward.
Tnext.transfer.value_index=m;
Tnext.transfer.policy_index=m;
Tnext.transfer.value_factor=ZN;
Tnext.transfer.total_Rq=rqN;
Tnext.transfer.total_Rx=rxN;
Tnext.transfer.total_Cz=Gnext.total.Cz;
Tnext.transfer.total_Cw=Gnext.total.Cw;
Tnext.transfer.output_q_coefficients=QN;

Tnext.transfer.factor_projection_loss=lossZ;
Tnext.transfer.rq_projection_loss=lossRq;
Tnext.transfer.rx_projection_loss=lossRx;
Tnext.transfer.output_gram_change=outGramChange;
Tnext.transfer.random_state_projection_loss=stateProjMax;
Tnext.transfer.value_defect=valueDef;
Tnext.transfer.graph_core_defect=graphCoreDef;

Tnext.baseflow_start.Re=50;
Tnext.baseflow_start.u=uStart;
Tnext.baseflow_start.p=pRaw;
Tnext.baseflow_start.z_reduced=zStart;
Tnext.baseflow_start.u_raw=uRaw;
Tnext.baseflow_start.projection_defect=startProjection;
Tnext.baseflow_start.raw_normal_defect=rawNormal;
Tnext.baseflow_start.projected_normal_defect=startNormal;
Tnext.baseflow_start.inlet_bc_defect=inletDef;
Tnext.baseflow_start.wall_bc_defect=wallDef;

Tnext.geometry.exact_area_defect=areaDef;
Tnext.geometry.theta_defect=thetaDef;
Tnext.geometry.quality_floor_deg=qualityFloorDeg;
Tnext.geometry.quality_closure_passes=refInfo.quality_closure_passes;
Tnext.geometry.quality_promoted_triangles=refInfo.number_quality_promoted_triangles;
Tnext.geometry.quality_added_edges=refInfo.number_quality_added_edges;

Tnext.termination_from_coarse=Ek.termination;

Tnext.audit.geometry=passGeom;
Tnext.audit.Taylor_Hood=passTH;
Tnext.audit.transfer=passTransfer;
Tnext.audit.baseflow_start=passStart;
Tnext.audit.pass=pass;

Tnext.provenance.Re=50;
Tnext.provenance.coarse_level=k;
Tnext.provenance.production_level=kp1;
Tnext.provenance.mesh_generated_online=true;
Tnext.provenance.generated_from_true_coarse=true;
Tnext.provenance.uniform_auxiliary_is_production=false;
Tnext.provenance.precomputed_mesh_sequence=false;
Tnext.provenance.precomputed_baseflow=false;
Tnext.provenance.output_relearned=false;
Tnext.provenance.NK_updates_on_level=0;
Tnext.provenance.NK_step_computed=false;
Tnext.provenance.Penzl_used=false;
Tnext.provenance.bifurcation_calculation=false;
Tnext.provenance.Re_sweep=false;
Tnext.provenance.dense_rank_one_closed_loop_matrices_formed=false;
Tnext.provenance.closed_loop_generator_assembled=false;
Tnext.provenance.BstarP_formed=false;
Tnext.provenance.generic_production_component=true;
Tnext.provenance.shape_regularity_safeguard=true;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir,sprintf( ...
    'cylwake_prod_level_T%d_from_T%d.mat',kp1,k));
save(saveFile,'Tnext','-v7.3');
Tnext.saved_file=saveFile;

fprintf('saved T%d            : %s\n',kp1,saveFile);

%% ========================================================================
% 8. spatial discretization plot
% ========================================================================
figure('Name',sprintf('Cylinder wake spatial discretization T%d',kp1),'Color','w');
triplot(Mn.mesh.T,Mn.mesh.P(:,1),Mn.mesh.P(:,2));
axis equal tight;
hold on;
th=linspace(0,2*pi,500);
plot(Mn.geometry.xc(1)+Mn.geometry.R*cos(th), ...
     Mn.geometry.xc(2)+Mn.geometry.R*sin(th), ...
     'k-','LineWidth',1.25);
title(sprintf('spatial discretization T_%d: %d triangles (from %d marked T_%d elements)', ...
    kp1,size(Mn.mesh.T,1),numel(marked),k));
xlabel('x');ylabel('y');
hold off;

end

% =========================================================================
% Local red/green refinement with fixed shape-regularity safeguard
% =========================================================================
function [P1,T1,parent,info]=refine_red_green_exact_circle_quality( ...
    P0,T0,E0,edgeId0,marked,xc,R,qualityFloorDeg)

nV0=size(P0,1);
nE0=size(E0,1);

% Initial Dörfler request: every edge of every marked triangle is split.
markEdge=false(nE0,1);
markEdge(unique(edgeId0(marked,:)))=true;
initialMarkEdge=markEdge;

% Compute the exact midpoint for EVERY coarse edge once.  This is only a
% geometric work array; unmarked midpoint vertices are not inserted.
edgeMid=zeros(nE0,2);
for e=1:nE0
    a=E0(e,1); b=E0(e,2);
    xa=P0(a,:); xb=P0(b,:);

    ra=norm(xa-xc); rb=norm(xb-xc);

    if abs(ra-R)<2e-10 && abs(rb-R)<2e-10
        ua=(xa-xc)/R; ub=(xb-xc)/R;
        um=ua+ub;
        if norm(um)<1e-13
            error('Cannot bisect a cylinder half-circle edge.');
        end
        edgeMid(e,:)=xc+R*um/norm(um);
    else
        edgeMid(e,:)=0.5*(xa+xb);
    end
end

% Temporary universal midpoint numbering for quality prediction.
Pall=[P0;edgeMid];
edgeNodeAll=nV0+(1:nE0).';

promotedTri=false(size(T0,1),1);
maxClosurePass=50;
closurePass=0;

% Quality-driven closure:
% whenever a 1-edge or 2-edge green split would create a child below the
% fixed angle floor, promote that parent locally to a red split by marking
% all three of its edges. Neighbouring triangles then see the additional
% edge marks and are treated in the same way. This is a local closure, not
% a prescribed mesh sequence.
for pass=1:maxClosurePass
    changed=false;

    for k=1:size(T0,1)
        e=edgeId0(k,:);
        m=markEdge(e);
        nm=sum(m);

        if nm==0
            continue;
        end

        mids=zeros(1,3);
        mids(m)=edgeNodeAll(e(m));

        ch=split_pattern_best(T0(k,:),mids,m,Pall);
        amin=children_min_angle_deg(Pall,ch);

        if amin<qualityFloorDeg-1e-12
            if nm<3
                old=markEdge(e);
                markEdge(e)=true;

                if any(~old)
                    changed=true;
                    promotedTri(k)=true;
                end
            else
                error(['Red refinement of coarse triangle %d still violates ' ...
                       'the %.2f deg quality floor (%.6f deg).'], ...
                      k,qualityFloorDeg,amin);
            end
        end
    end

    closurePass=pass;
    if ~changed
        break;
    end
end

if closurePass==maxClosurePass
    error('Mesh-quality closure did not stabilize within %d passes.',maxClosurePass);
end

% Final midpoint insertion only for actually marked edges.
edgeNew=zeros(nE0,1);
parentEdge=zeros(nV0+nnz(markEdge),2);

P1=P0;
newEdges=find(markEdge);

for j=1:numel(newEdges)
    e=newEdges(j);
    P1(end+1,:)=edgeMid(e,:); %#ok<AGROW>
    edgeNew(e)=size(P1,1);
    parentEdge(edgeNew(e),:)=E0(e,:);
end

children=cell(size(T0,1),1);
nChild=zeros(size(T0,1),1);

for k=1:size(T0,1)
    v=T0(k,:);
    e=edgeId0(k,:);
    m=markEdge(e);

    mids=zeros(1,3);
    mids(m)=edgeNew(e(m));

    ch=split_pattern_best(v,mids,m,P1);

    for j=1:size(ch,1)
        a=P1(ch(j,1),:); b=P1(ch(j,2),:); c=P1(ch(j,3),:);
        if cross2(b-a,c-a)<0
            ch(j,[2 3])=ch(j,[3 2]);
        end
    end

    amin=children_min_angle_deg(P1,ch);
    if amin<qualityFloorDeg-1e-10
        error('Final child quality check failed on parent triangle %d.',k);
    end

    children{k}=ch;
    nChild(k)=size(ch,1);
end

T1=zeros(sum(nChild),3);
parent=zeros(sum(nChild),1);

c=0;
for k=1:numel(children)
    ch=children{k};
    ids=c+(1:size(ch,1));
    T1(ids,:)=ch;
    parent(ids)=k;
    c=c+size(ch,1);
end

info.marked_edges=find(markEdge);
info.edge_new_vertex=edgeNew;
info.vertex_parent_edge=parentEdge;
info.number_new_vertices=nnz(markEdge);
info.quality_floor_deg=qualityFloorDeg;
info.quality_closure_passes=closurePass;
info.quality_promoted_triangles=promotedTri;
info.number_quality_promoted_triangles=nnz(promotedTri);
info.number_quality_added_edges=nnz(markEdge & ~initialMarkEdge);

end

function ch=split_pattern_best(v,mids,m,P)

m12=mids(1);
m23=mids(2);
m31=mids(3);

switch sum(m)
    case 0
        ch=v;

    case 1
        if m(1)
            ch=[v(1),m12,v(3);m12,v(2),v(3)];
        elseif m(2)
            ch=[v(2),m23,v(1);m23,v(3),v(1)];
        else
            ch=[v(3),m31,v(2);m31,v(1),v(2)];
        end

    case 2
        % There are two admissible triangulations of the residual
        % quadrilateral. Choose the one with the larger minimum angle.
        if m(1)&&m(2)
            c1=[v(2),m23,m12; ...
                m12,v(1),v(3); ...
                m12,v(3),m23];
            c2=[v(2),m23,m12; ...
                m12,v(1),m23; ...
                v(1),v(3),m23];
        elseif m(2)&&m(3)
            c1=[v(3),m31,m23; ...
                m23,v(2),v(1); ...
                m23,v(1),m31];
            c2=[v(3),m31,m23; ...
                m23,v(2),m31; ...
                v(2),v(1),m31];
        else
            c1=[v(1),m12,m31; ...
                m31,v(3),v(2); ...
                m31,v(2),m12];
            c2=[v(1),m12,m31; ...
                m31,v(3),m12; ...
                v(3),v(2),m12];
        end

        q1=children_min_angle_deg(P,c1);
        q2=children_min_angle_deg(P,c2);

        if q2>q1
            ch=c2;
        else
            ch=c1;
        end

    case 3
        ch=[v(1),m12,m31; ...
            m12,v(2),m23; ...
            m31,m23,v(3); ...
            m12,m23,m31];

    otherwise
        error('Invalid local refinement pattern.');
end

end

function amin=children_min_angle_deg(P,ch)

amin=Inf;

for it=1:size(ch,1)
    X=P(ch(it,:),:);

    for j=1:3
        a=X(mod(j,3)+1,:)-X(j,:);
        b=X(mod(j+1,3)+1,:)-X(j,:);

        na=norm(a); nb=norm(b);
        if na<=0 || nb<=0
            amin=0;
            return;
        end

        cs=dot(a,b)/(na*nb);
        cs=max(-1,min(1,cs));
        amin=min(amin,acosd(cs));
    end
end

end

% =========================================================================
% Rebuild exact-circle Taylor--Hood backbone
% =========================================================================
function M=rebuild_model_from_PT(P,T,geom,level)

for k=1:size(T,1)
    a=P(T(k,1),:);b=P(T(k,2),:);c=P(T(k,3),:);
    if cross2(b-a,c-a)<0,T(k,[2 3])=T(k,[3 2]);end
end

nV=size(P,1);nT=size(T,1);

Eall=[T(:,[1 2]);T(:,[2 3]);T(:,[3 1])];
Esort=sort(Eall,2);
[E,~,ic]=unique(Esort,'rows');

nE=size(E,1);
edgeCount=accumarray(ic,1,[nE,1]);
edgeId=[ic(1:nT),ic(nT+(1:nT)),ic(2*nT+(1:nT))];

boundaryEdgeId=find(edgeCount==1);
BE=E(boundaryEdgeId,:);

p1=P(BE(:,1),:);p2=P(BE(:,2),:);
tol=2e-10;
L=geom.L;H=geom.H;xc=geom.xc;R=geom.R;

r1=sqrt(sum((p1-xc).^2,2));
r2=sqrt(sum((p2-xc).^2,2));

isCylinder=abs(r1-R)<tol & abs(r2-R)<tol;
isInlet=~isCylinder & abs(p1(:,1))<tol & abs(p2(:,1))<tol;
isOutlet=~isCylinder & abs(p1(:,1)-L)<tol & abs(p2(:,1)-L)<tol;
isBottom=~isCylinder & abs(p1(:,2))<tol & abs(p2(:,2))<tol;
isTop=~isCylinder & abs(p1(:,2)-H)<tol & abs(p2(:,2)-H)<tol;

if any(sum([isInlet,isOutlet,isBottom,isTop,isCylinder],2)~=1)
    error('Production boundary classification failed.');
end

B.inlet.edge_id=boundaryEdgeId(isInlet);
B.outlet.edge_id=boundaryEdgeId(isOutlet);
B.bottom.edge_id=boundaryEdgeId(isBottom);
B.top.edge_id=boundaryEdgeId(isTop);
B.wall.edge_id=boundaryEdgeId(isBottom|isTop);
B.cylinder.edge_id=boundaryEdgeId(isCylinder);

B.inlet.edges=E(B.inlet.edge_id,:);
B.outlet.edges=E(B.outlet.edge_id,:);
B.bottom.edges=E(B.bottom.edge_id,:);
B.top.edges=E(B.top.edge_id,:);
B.wall.edges=E(B.wall.edge_id,:);
B.cylinder.edges=E(B.cylinder.edge_id,:);

Pmid=0.5*(P(E(:,1),:)+P(E(:,2),:));
edgeOnCylinder=is_cylinder_edge(P,E,xc,R);

for e=find(edgeOnCylinder).'
    u1=(P(E(e,1),:)-xc)/R;
    u2=(P(E(e,2),:)-xc)/R;
    um=u1+u2;
    Pmid(e,:)=xc+R*um/norm(um);
end

P2=[P;Pmid];
T6=[T,nV+edgeId];
nP2=size(P2,1);

B.inlet.p2_nodes=boundary_p2_nodes(B.inlet.edge_id,E,nV);
B.outlet.p2_nodes=boundary_p2_nodes(B.outlet.edge_id,E,nV);
B.bottom.p2_nodes=boundary_p2_nodes(B.bottom.edge_id,E,nV);
B.top.p2_nodes=boundary_p2_nodes(B.top.edge_id,E,nV);
B.wall.p2_nodes=boundary_p2_nodes(B.wall.edge_id,E,nV);
B.cylinder.p2_nodes=boundary_p2_nodes(B.cylinder.edge_id,E,nV);

rc2=sqrt(sum((P2(B.cylinder.p2_nodes,:)-xc).^2,2));
circleNodeDef=max(abs(rc2-R));

[qRef,wRef]=duffy_gauss_rule_6();

triCyl=edgeOnCylinder(edgeId);
if any(sum(triCyl,2)>1),error('Two cylinder edges on a triangle.');end

triCylLocalEdge=zeros(nT,1);
for k=1:nT
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j),triCylLocalEdge(k)=j;end
end

IM=zeros(36*nT,1);JM=zeros(36*nT,1);
VM=zeros(36*nT,1);VK=zeros(36*nT,1);
IP=zeros(9*nT,1);JP=zeros(9*nT,1);VP=zeros(9*nT,1);
IG=zeros(18*nT,1);JG=zeros(18*nT,1);
VGx=zeros(18*nT,1);VGy=zeros(18*nT,1);

cM=0;cP=0;cG=0;minDet=inf;

for k=1:nT
    lv=T(k,:);lu=T6(k,:);Xv=P(lv,:);

    Mloc=zeros(6);Kloc=zeros(6);Ploc=zeros(3);
    Gxloc=zeros(3,6);Gyloc=zeros(3,6);

    for iq=1:size(qRef,1)
        xi=qRef(iq,1);eta=qRef(iq,2);

        [N,dN,Lam]=p2p1_shapes(xi,eta);
        [~,J]=exact_element_map(Xv,xi,eta,triCylLocalEdge(k),xc,R);

        dj=det(J);minDet=min(minDet,dj);
        if dj<=0,error('Nonpositive production T1 curved Jacobian.');end

        grad=dN/J;
        fac=wRef(iq)*dj;

        Mloc=Mloc+fac*(N*N.');
        Kloc=Kloc+fac*(grad*grad.');
        Ploc=Ploc+fac*(Lam*Lam.');
        Gxloc=Gxloc+fac*(Lam*grad(:,1).');
        Gyloc=Gyloc+fac*(Lam*grad(:,2).');
    end

    [rr,cc]=ndgrid(lu,lu);ids=cM+(1:36);
    IM(ids)=rr(:);JM(ids)=cc(:);VM(ids)=Mloc(:);VK(ids)=Kloc(:);cM=cM+36;

    [rr,cc]=ndgrid(lv,lv);ids=cP+(1:9);
    IP(ids)=rr(:);JP(ids)=cc(:);VP(ids)=Ploc(:);cP=cP+9;

    [rr,cc]=ndgrid(lv,lu);ids=cG+(1:18);
    IG(ids)=rr(:);JG(ids)=cc(:);VGx(ids)=Gxloc(:);VGy(ids)=Gyloc(:);cG=cG+18;
end

M2=sparse(IM,JM,VM,nP2,nP2);
K2=sparse(IM,JM,VK,nP2,nP2);
Mp=sparse(IP,JP,VP,nV,nV);
Gx=sparse(IG,JG,VGx,nV,nP2);
Gy=sparse(IG,JG,VGy,nV,nP2);
G=[Gx,Gy];

Mv=blkdiag(M2,M2);
Kv=blkdiag(K2,K2);

essentialScalar=unique([ ...
    B.inlet.p2_nodes(:);B.wall.p2_nodes(:);B.cylinder.p2_nodes(:)]);
freeScalar=setdiff((1:nP2).',essentialScalar);
freeVelocity=[freeScalar;nP2+freeScalar];

rankG=sprank(G(:,freeVelocity));

M.geometry=geom;

M.mesh.P=P;
M.mesh.T=T;
M.mesh.E=E;
M.mesh.edge_id=edgeId;
M.mesh.boundary_edge_id=boundaryEdgeId;

M.th.P2=P2;
M.th.T6=T6;
M.th.n_velocity_scalar=nP2;
M.th.n_velocity=2*nP2;
M.th.n_pressure=nV;

M.boundary=B;

M.bc.baseflow_essential_scalar=essentialScalar;
M.bc.baseflow_free_scalar=freeScalar;
M.bc.baseflow_free_velocity=freeVelocity;
M.bc.outlet_type='natural stress / do-nothing';

M.fe.M2=M2;
M.fe.K2=K2;
M.fe.Mp=Mp;
M.fe.Gx=Gx;
M.fe.Gy=Gy;
M.fe.G=G;
M.fe.Mv=Mv;
M.fe.Kv=Kv;

M.audit.circle_node_defect=circleNodeDef;
M.audit.min_curved_detJ=minDet;
M.audit.min_triangle_angle_deg=triangle_min_angle_deg(P,T);
M.audit.rank_G_free=rankG;

M.hierarchy.level=level;
M.hierarchy.note='TRUE online locally refined spatial discretization';
end

% =========================================================================
% Reference P2/P1 interpolation
% =========================================================================
function [Ps,Tp,D]=build_reference_TH_interpolation(M0,M1,parentTri,refInfo)

nV0=size(M0.mesh.P,1);
nV1=size(M1.mesh.P,1);
nP20=M0.th.n_velocity_scalar;
nP21=M1.th.n_velocity_scalar;

parentEdge=refInfo.vertex_parent_edge;

ii=zeros(2*nV1,1);jj=zeros(2*nV1,1);vv=zeros(2*nV1,1);c=0;

for v=1:nV1
    if v<=nV0
        c=c+1;ii(c)=v;jj(c)=v;vv(c)=1;
    else
        ab=parentEdge(v,:);
        c=c+1;ii(c)=v;jj(c)=ab(1);vv(c)=0.5;
        c=c+1;ii(c)=v;jj(c)=ab(2);vv(c)=0.5;
    end
end

Tp=sparse(ii(1:c),jj(1:c),vv(1:c),nV1,nV0);

firstTriV=zeros(nV1,1);
for t=1:size(M1.mesh.T,1)
    for a=M1.mesh.T(t,:)
        if firstTriV(a)==0,firstTriV(a)=t;end
    end
end

nE1=size(M1.mesh.E,1);
firstTriE=zeros(nE1,1);

for t=1:size(M1.mesh.T,1)
    for e=M1.mesh.edge_id(t,:)
        if firstTriE(e)==0,firstTriE(e)=t;end
    end
end

I=zeros(6*nP21,1);J=zeros(6*nP21,1);S=zeros(6*nP21,1);c=0;

for node=1:nP21
    if node<=nV1
        tf=firstTriV(node);
        pc=parentTri(tf);
        lam=vertex_bary_in_parent(node,pc,M0.mesh.T,nV0,parentEdge);
    else
        ef=node-nV1;
        tf=firstTriE(ef);
        pc=parentTri(tf);

        ab=M1.mesh.E(ef,:);
        la=vertex_bary_in_parent(ab(1),pc,M0.mesh.T,nV0,parentEdge);
        lb=vertex_bary_in_parent(ab(2),pc,M0.mesh.T,nV0,parentEdge);
        lam=0.5*(la+lb);
    end

    N=p2_from_bary(lam);
    cols=M0.th.T6(pc,:);

    ids=c+(1:6);
    I(ids)=node;J(ids)=cols;S(ids)=N(:);
    c=c+6;
end

Ps=sparse(I,J,S,nP21,nP20);

D.partition_unity_defect=max(abs(full(sum(Ps,2))-1));

D.old_p1_node_defect=0;
for j=1:nV0
    e=sparse(1,j,1,1,nV0);
    D.old_p1_node_defect=max(D.old_p1_node_defect,norm(Tp(j,:)-e,1));
end

D.old_p2_node_defect=0;

for j=1:nP20
    if j<=nV0
        rowId=j;
    else
        e0=j-nV0;
        if refInfo.edge_new_vertex(e0)~=0
            rowId=refInfo.edge_new_vertex(e0);
        else
            ab=M0.mesh.E(e0,:);
            ef=find_edge_id(M1.mesh.E,ab(1),ab(2));
            if isempty(ef),error('Unrefined old edge not found on T1.');end
            rowId=nV1+ef;
        end
    end

    ej=sparse(1,j,1,1,nP20);
    D.old_p2_node_defect=max(D.old_p2_node_defect,norm(Ps(rowId,:)-ej,1));
end
end

function lam=vertex_bary_in_parent(v,pc,T0,nV0,parentEdge)

tri=T0(pc,:);
lam=zeros(3,1);

if v<=nV0
    j=find(tri==v,1);
    if isempty(j),error('Old T1 vertex not in selected T0 parent.');end
    lam(j)=1;
else
    ab=parentEdge(v,:);
    ja=find(tri==ab(1),1);
    jb=find(tri==ab(2),1);

    if isempty(ja)||isempty(jb)
        error('New T1 vertex is not on selected T0 parent edge.');
    end

    lam(ja)=0.5;
    lam(jb)=0.5;
end
end

function N=p2_from_bary(lam)
l1=lam(1);l2=lam(2);l3=lam(3);
N=[ ...
    l1*(2*l1-1);l2*(2*l2-1);l3*(2*l3-1); ...
    4*l1*l2;4*l2*l3;4*l3*l1];
end

% =========================================================================
% Reduced admissible velocity basis
% =========================================================================
function Tbc=build_velocity_boundary_reduction(M)

nP2=M.th.n_velocity_scalar;
nv=2*nP2;

essential=unique([M.boundary.inlet.p2_nodes(:);M.boundary.wall.p2_nodes(:)]);
cyl=M.boundary.cylinder.p2_nodes(:);

ordinary=setdiff((1:nP2).',[essential;cyl]);

nred=2*numel(ordinary)+numel(cyl);

ii=zeros(2*numel(ordinary)+2*numel(cyl),1);
jj=ii;vv=ii;
c=0;col=0;

for q=1:numel(ordinary)
    node=ordinary(q);

    col=col+1;c=c+1;
    ii(c)=node;jj(c)=col;vv(c)=1;

    col=col+1;c=c+1;
    ii(c)=nP2+node;jj(c)=col;vv(c)=1;
end

for q=1:numel(cyl)
    node=cyl(q);

    rr=M.th.P2(node,:)-M.geometry.xc;
    nvec=rr/norm(rr);
    tvec=[-nvec(2),nvec(1)];

    col=col+1;
    c=c+1;ii(c)=node;jj(c)=col;vv(c)=tvec(1);
    c=c+1;ii(c)=nP2+node;jj(c)=col;vv(c)=tvec(2);
end

Tbc=sparse(ii(1:c),jj(1:c),vv(1:c),nv,nred);
end

% =========================================================================
% Transfer helpers
% =========================================================================
function [X1,loss]=transfer_block(X0,Tbc0,Jvec,Tbc1,Mv1,Fmass)

Uraw=Jvec*(Tbc0*X0);
X1=Fmass\(Tbc1'*(Mv1*Uraw));
Uproj=Tbc1*X1;

loss=block_mass_norm(Uraw-Uproj,Mv1) / ...
    max(block_mass_norm(Uraw,Mv1),eps);
end

function rows=find_injection_rows(P,nCoarse)

nr=size(P,1);
rows=zeros(nCoarse,1);

for r=1:nr
    [~,c,v]=find(P(r,:));

    if numel(c)==1 && abs(v-1)<5e-13 && rows(c)==0
        rows(c)=r;
    end
end

if any(rows==0)
    error('Could not recover all coarse nodal injection rows.');
end
end

% =========================================================================
% Geometry certificates / BC audits
% =========================================================================
function d=exact_area_defect(M)

A=0;
for k=1:size(M.mesh.T,1)
    a=M.mesh.P(M.mesh.T(k,1),:);
    b=M.mesh.P(M.mesh.T(k,2),:);
    c=M.mesh.P(M.mesh.T(k,3),:);
    A=A+0.5*abs(cross2(b-a,c-a));
end

seg=0;

for e=M.boundary.cylinder.edge_id(:).'
    a=(M.mesh.P(M.mesh.E(e,1),:)-M.geometry.xc)/M.geometry.R;
    b=(M.mesh.P(M.mesh.E(e,2),:)-M.geometry.xc)/M.geometry.R;

    th=abs(atan2(cross2(a,b),dot(a,b)));
    seg=seg+0.5*M.geometry.R^2*(th-sin(th));
end

A=A-seg;
d=abs(A-M.geometry.exact_area)/M.geometry.exact_area;
end

function d=exact_circle_angle_defect(M)

s=0;

for e=M.boundary.cylinder.edge_id(:).'
    a=(M.mesh.P(M.mesh.E(e,1),:)-M.geometry.xc)/M.geometry.R;
    b=(M.mesh.P(M.mesh.E(e,2),:)-M.geometry.xc)/M.geometry.R;

    s=s+abs(atan2(cross2(a,b),dot(a,b)));
end

d=abs(s-2*pi);
end

function d=cylinder_normal_defect(U,M)

nP2=M.th.n_velocity_scalar;
nodes=M.boundary.cylinder.p2_nodes(:);

num=0;den=0;

for node=nodes.'
    rr=M.th.P2(node,:)-M.geometry.xc;
    n=rr/norm(rr);

    ux=U(node,:);
    uy=U(nP2+node,:);

    nd=n(1)*ux+n(2)*uy;

    num=num+sum(abs(nd).^2);
    den=den+sum(abs(ux).^2+abs(uy).^2);
end

d=sqrt(num/max(den,eps));
end

function [inletDef,wallDef]=strong_outer_bc_defects(u,M,Umean)

nP2=M.th.n_velocity_scalar;

ux=u(1:nP2);
uy=u(nP2+1:end);

in=M.boundary.inlet.p2_nodes(:);
wall=M.boundary.wall.p2_nodes(:);

yin=M.th.P2(in,2);
target=6*Umean*yin.*(M.geometry.H-yin)/(M.geometry.H^2);

inletDef=max(abs([ux(in)-target;uy(in)]));
wallDef=max(abs([ux(wall);uy(wall)]));
end

% =========================================================================
% FE helpers
% =========================================================================
function tf=is_cylinder_edge(P,E,xc,R)
r1=sqrt(sum((P(E(:,1),:)-xc).^2,2));
r2=sqrt(sum((P(E(:,2),:)-xc).^2,2));
tf=abs(r1-R)<2e-10 & abs(r2-R)<2e-10;
end

function nodes=boundary_p2_nodes(edgeIds,E,nV)
if isempty(edgeIds)
    nodes=zeros(0,1);
else
    nodes=unique([E(edgeIds,1);E(edgeIds,2);nV+edgeIds(:)]);
end
end

function amin=triangle_min_angle_deg(P,T)

amin=Inf;

for k=1:size(T,1)
    X=P(T(k,:),:);

    for j=1:3
        a=X(mod(j,3)+1,:)-X(j,:);
        b=X(mod(j+1,3)+1,:)-X(j,:);

        cs=dot(a,b)/(norm(a)*norm(b));
        cs=max(-1,min(1,cs));

        amin=min(amin,acosd(cs));
    end
end
end

function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1;b=2;c=3;
    case 2
        a=2;b=3;c=1;
    case 3
        a=3;b=1;c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);
if s<=0,error('Exact circle map at opposite vertex.');end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2);

for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

function [N,dN,Lam]=p2p1_shapes(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1);
     4*l2-1,     0;
        0,       4*l3-1;
     4*(l1-l2), -4*l2;
     4*l3,       4*l2;
    -4*l3,       4*(l1-l3)];
end

function [Q,W]=duffy_gauss_rule_6()

[x,w]=gauss_legendre_01(6);

Q=zeros(36,2);
W=zeros(36,1);

k=0;
for i=1:6
    for j=1:6
        k=k+1;
        Q(k,1)=x(i);
        Q(k,2)=(1-x(i))*x(j);
        W(k)=w(i)*w(j)*(1-x(i));
    end
end
end

function [x,w]=gauss_legendre_01(n)

k=(1:n-1).';
beta=k./sqrt(4*k.^2-1);

J=diag(beta,1)+diag(beta,-1);
[V,D]=eig(J);

[x0,ord]=sort(diag(D));
V=V(:,ord);

w0=2*(V(1,:).^2).';

x=(x0+1)/2;
w=w0/2;
end

function e=find_edge_id(E,a,b)
ab=sort([a,b]);
e=find(E(:,1)==ab(1) & E(:,2)==ab(2),1,'first');
end

function n=block_mass_norm(X,M)
n=sqrt(max(real(trace(X'*(M*X))),0));
end

function n=xnorm(x,M)
n=sqrt(max(real(x'*(M*x)),0));
end

function z=cross2(a,b)
z=a(1)*b(2)-a(2)*b(1);
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_prod_build_uniform_child.m <==
function CHk = cylwake_prod_build_uniform_child(Gkp1Tk,Tk,BFk)
%CYLWAKE_PROD_BUILD_UNIFORM_CHILD
% Generic ONLINE auxiliary uniform estimator child T_k^+ after exactly one
% Newton--Kleinman update on spatial discretization level T_k.
%
% INPUT
% -----
% Gkp1Tk : validated generic graph-Newton result on TRUE T_k carrying
%          P_{k+1} and portable TOTAL Gamma_{k+1}.
%
% OUTPUT
% ------
% CHk : temporary uniform child T_k^+ with transferred P_{k+1},
%       total Gamma_{k+1}, fixed q1,q2, and a transferred Re=50 Newton
%       start.  T_k^+ is NEVER a spatial discretization.
%
% HARD RULES
% ----------
% * all TRUE T_k triangles are red-refined once;
% * exact cylinder geometry;
% * Re=50 fixed;
% * no NK step, Penzl, LR-ADI, Re sweep, bifurcation or homotopy;
% * no output re-learning;
% * no old factorization/shift caches;
% * reduced curved-boundary transfer is full P2 interpolation followed by
%   X-orthogonal projection;
% * accepted TRUE T_k Re=50 flow is only a T_k^+ Newton initial guess;
% * no B^*P and no assembled closed-loop generator.
%
% Usage:
%   CH4 = cylwake_prod_build_uniform_child(G5T4);

if nargin<3 || isempty(Gkp1Tk) || isempty(Tk) || isempty(BFk)
    error('Usage: CHk = cylwake_prod_build_uniform_child(Gkp1Tk,Tk,BFk);');
end
if ~isfield(Gkp1Tk,'audit') || ~Gkp1Tk.audit.pass
    error('Generic graph-Newton result has not passed its audit.');
end
if ~isfield(Tk,'audit') || ~Tk.audit.pass
    error('spatial discretization mesh has not passed its audit.');
end
if ~isfield(BFk,'audit') || ~BFk.audit.pass
    error('spatial discretization Re=50 base flow has not passed its audit.');
end
if abs(Gkp1Tk.provenance.Re-50)>1e-12 || ...
        abs(Tk.provenance.Re-50)>1e-12 || ...
        abs(BFk.parameters.Re-50)>1e-12
    error('Production Reynolds number must remain fixed at Re=50.');
end
if Gkp1Tk.provenance.NK_updates_on_level~=1
    error('spatial discretization level must contain exactly one NK update.');
end

k=Gkp1Tk.provenance.production_level;
kp1=Gkp1Tk.provenance.new_policy_index;

if kp1~=k+1 || Tk.provenance.production_level~=k || ...
        BFk.provenance.production_level~=k
    error('Coarse level / policy metadata are inconsistent.');
end

% MEMORY-LEAN ESTIMATOR RULE:
% T_k^+ needs the current graph, outputs and Re=50 flow, but NOT the
% low-rank P_{k+1} factor.  P_{k+1} therefore stays off the child mesh.
fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPTIVE NEWTON--KLEINMAN: UNIFORM ESTIMATOR T%d^+\n',k);
fprintf('============================================================\n');
fprintf('coarse spatial discretization level          : T%d with P%d / total Gamma%d\n', ...
    k,kp1,kp1);
fprintf('role                             : temporary two-grid child ONLY\n');
fprintf('spatial discretization T%d                    : NOT CREATED HERE\n',k+1);
fprintf('child generated online           : YES\n');
fprintf('precomputed mesh sequence        : NO\n');
fprintf('Re                               : 50 (fixed)\n');
fprintf('new NK step                      : NO\n');
fprintf('Penzl / LR-ADI                   : NO / NO\n');
fprintf('old shift caches transferred     : NO\n');
fprintf('bifurcation / Re sweep           : NO / NO\n');
fprintf('fine stationary flow accepted    : NO -- Newton start only\n');
fprintf('input/output re-learning         : NO\n');
fprintf('nearest-neighbour / padding      : NO / NO\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('closed-loop generator            : NOT FORMED\n');

M0=Tk.backbone;
Tbc0=Tk.bc.T_velocity;
Mr0=Tk.reduced.M;

rq0=Gkp1Tk.total.Rq;
rx0=Gkp1Tk.total.Rx;
cz0=Gkp1Tk.total.Cz;
cw0=Gkp1Tk.total.Cw;
Qout0=Tk.transfer.output_q_coefficients;

u0=BFk.flow.u;
p0=BFk.flow.p;

%% ========================================================================
% 1. Uniform exact-circle red refinement of TRUE T3
% ========================================================================
fprintf('\n--- UNIFORM EXACT-CIRCLE RED REFINEMENT --------------------\n');

marked=(1:size(M0.mesh.T,1)).';

[Pp,TpTri,parentTri,refInfo]=refine_red_green_exact_circle( ...
    M0.mesh.P,M0.mesh.T,M0.mesh.E,M0.mesh.edge_id, ...
    marked,M0.geometry.xc,M0.geometry.R);

Mp=rebuild_model_from_PT(Pp,TpTri,M0.geometry,k);

Achord=triangle_area_sum(Mp.mesh.P,Mp.mesh.T);
Aseg=0;
thetaSum=0;

for e=Mp.boundary.cylinder.edge_id(:).'
    a=(Mp.mesh.P(Mp.mesh.E(e,1),:)-Mp.geometry.xc)/Mp.geometry.R;
    b=(Mp.mesh.P(Mp.mesh.E(e,2),:)-Mp.geometry.xc)/Mp.geometry.R;

    th=abs(atan2(cross2(a,b),dot(a,b)));

    thetaSum=thetaSum+th;
    Aseg=Aseg+0.5*Mp.geometry.R^2*(th-sin(th));
end

Aexact=Achord-Aseg;
areaDef=abs(Aexact-Mp.geometry.exact_area)/Mp.geometry.exact_area;
thetaDef=abs(thetaSum-2*pi);

fprintf('T%d -> T%d^+ triangles            : %d -> %d\n',k,k, ...
    size(M0.mesh.T,1),size(Mp.mesh.T,1));
fprintf('T%d -> T%d^+ P1 vertices          : %d -> %d\n',k,k, ...
    size(M0.mesh.P,1),size(Mp.mesh.P,1));
fprintf('T%d -> T%d^+ P2 scalar nodes      : %d -> %d\n',k,k, ...
    M0.th.n_velocity_scalar,Mp.th.n_velocity_scalar);
fprintf('child cylinder P2 radius defect : %.3e\n',Mp.audit.circle_node_defect);
fprintf('child exact analytic area defect: %.3e\n',areaDef);
fprintf('|sum cylinder angles - 2pi|     : %.3e\n',thetaDef);
fprintf('child minimum triangle angle    : %.3f deg\n', ...
    Mp.audit.min_triangle_angle_deg);

%% ========================================================================
% 2. Exact reference TH interpolation and admissible child velocity space
% ========================================================================
fprintf('\n--- T%d -> T%d^+ TAYLOR-HOOD TRANSFER -----------------------\n',k,k);

tt=tic;
fprintf('building reference P2/P1 interpolation ...\n');

[Ps,Ppress,interpDiag]=build_reference_TH_interpolation( ...
    M0,Mp,parentTri,refInfo);

fprintf('reference interpolation done     : %.2f s\n',toc(tt));

Jvec=blkdiag(Ps,Ps);

tt=tic;
fprintf('building child admissible velocity basis ...\n');

TbcP=build_velocity_boundary_reduction(Mp);

fprintf('child admissible basis done      : %.2f s\n',toc(tt));

tt=tic;
fprintf('assembling child reduced mass (NO direct Cholesky) ...\n');

MrP=TbcP'*Mp.fe.Mv*TbcP;
MrP=0.5*(MrP+MrP.');

massSymDef=norm(MrP-MrP.','fro')/max(1,norm(MrP,'fro'));
massDiag=min(full(diag(MrP)));
if ~(isfinite(massDiag) && massDiag>0)
    error('Child reduced mass has a nonpositive diagonal entry.');
end

fprintf('child reduced mass done          : %.2f s\n',toc(tt));
fprintf('global mass Cholesky             : SKIPPED (memory-safe)\n');
fprintf('projection solver                : PCG + diagonal preconditioner\n');

tt=tic;
fprintf('forming child reduced divergence coupling ...\n');

Gp=Mp.fe.G*TbcP;

fprintf('child reduced divergence done    : %.2f s\n',toc(tt));

rankLowerBound=Mp.audit.rank_G_free;
rankRequired=size(Gp,1)-1;

fprintf('P2 interpolation size / nnz     : %d x %d / %d\n', ...
    size(Ps,1),size(Ps,2),nnz(Ps));
fprintf('P1 interpolation size / nnz     : %d x %d / %d\n', ...
    size(Ppress,1),size(Ppress,2),nnz(Ppress));
fprintf('old P2 nodal injection defect   : %.3e\n', ...
    interpDiag.old_p2_node_defect);
fprintf('old P1 nodal injection defect   : %.3e\n', ...
    interpDiag.old_p1_node_defect);
fprintf('partition-of-unity defect       : %.3e\n', ...
    interpDiag.partition_unity_defect);
fprintf('child reduced velocity dofs     : %d\n',size(TbcP,2));
fprintf('child pressure dofs             : %d\n',size(Gp,1));
fprintf('child reduced-mass symmetry def.: %.3e\n',massSymDef);
fprintf('stored rank(G_free) lower audit : %d / required >= %d\n', ...
    rankLowerBound,rankRequired);

%% ========================================================================
% 3. Transfer portable TOTAL Gamma_{k+1} / fixed outputs
%    P_{k+1} is intentionally NOT transferred to the estimator child.
% ========================================================================
fprintf('\n--- MEMORY-LEAN TRANSFER TOTAL GAMMA%d / fixed OUTPUTS ----\n',kp1);

[rqP,lossRq,rawNRq,projNRq,pcgRq]=transfer_block_iterative( ...
    rq0,Tbc0,Jvec,TbcP,Mp.fe.Mv,MrP,Mp);

[rxP,lossRx,rawNRx,projNRx,pcgRx]=transfer_block_iterative( ...
    rx0,Tbc0,Jvec,TbcP,Mp.fe.Mv,MrP,Mp);

QoutP=Ps*Qout0;

Gram0=real(Qout0'*(M0.fe.M2*Qout0));
GramP=real(QoutP'*(Mp.fe.M2*QoutP));
outGramDef=norm(GramP-Gram0,'fro')/max(1,norm(Gram0,'fro'));

fprintf('P%d factor transferred to child  : NO (not needed)\n',kp1);
fprintf('Gamma%d rq projection loss       : %.6e\n',kp1,lossRq);
fprintf('Gamma%d rx projection loss       : %.6e\n',kp1,lossRx);
fprintf('raw/proj rq normal defect       : %.3e / %.3e\n',rawNRq,projNRq);
fprintf('raw/proj rx normal defect       : %.3e / %.3e\n',rawNRx,projNRx);
fprintf('rq/rx PCG relres                : %.3e / %.3e\n',pcgRq.max_relres,pcgRx.max_relres);
fprintf('rq/rx PCG iterations            : %d / %d\n',pcgRq.max_iter,pcgRx.max_iter);
fprintf('fixed output Gram change       : %.6e\n',outGramDef);
fprintf('output re-learning              : NO\n');

%% ========================================================================
% 4. Thin total-Gamma transfer audit
% ========================================================================
fprintf('\n--- TOTAL GAMMA%d THIN TRANSFER AUDIT ----------------------\n',kp1);

rng(290846+k,'twister');

nTest=2;
stateProjMax=0;
gammaThinDef=0;
maxPcgRelres=0;
maxPcgIter=0;

for j=1:nTest
    xc=randn(size(Tbc0,2),1);
    qc=randn(size(Tbc0,2),1);

    xc=xc/max(xnorm(xc,Mr0),eps);
    qc=qc/max(xnorm(qc,Mr0),eps);

    [xf,lx,~,~,pcgx]=transfer_block_iterative( ...
        xc,Tbc0,Jvec,TbcP,Mp.fe.Mv,MrP,Mp);
    [qf,lq,~,~,pcgq]=transfer_block_iterative( ...
        qc,Tbc0,Jvec,TbcP,Mp.fe.Mv,MrP,Mp);

    stateProjMax=max(stateProjMax,max(lx,lq));
    maxPcgRelres=max([maxPcgRelres,pcgx.max_relres,pcgq.max_relres]);
    maxPcgIter=max([maxPcgIter,pcgx.max_iter,pcgq.max_iter]);

    gc=rq0'*(Mr0*qc)+rx0'*(Mr0*xc);
    gf=rqP'*(MrP*qf)+rxP'*(MrP*xf);

    gammaThinDef=max(gammaThinDef, ...
        abs(gf-gc)/max([1,abs(gc),abs(gf)]));
end

fprintf('max random-state projection loss: %.6e\n',stateProjMax);
fprintf('empirical Gamma%d thin defect    : %.6e\n',kp1,gammaThinDef);
fprintf('max audit PCG relres            : %.3e\n',maxPcgRelres);
fprintf('max audit PCG iterations        : %d\n',maxPcgIter);

%% ========================================================================
% 5. Transfer ACCEPTED TRUE T3 Re=50 base flow as child Newton start
% ========================================================================
fprintf('\n--- TRANSFER ACCEPTED T3 Re=50 FLOW AS NEWTON START -------\n');

Umean=1.0;

nP2P=Mp.th.n_velocity_scalar;
uDP=zeros(2*nP2P,1);

in=Mp.boundary.inlet.p2_nodes(:);
y=Mp.th.P2(in,2);

uDP(in)=6*Umean*y.*(Mp.geometry.H-y)/(Mp.geometry.H^2);

uRaw=Jvec*u0;
pRaw=Ppress*p0;

[zStart,pcgStart]=solve_mass_pcg(MrP,TbcP'*(Mp.fe.Mv*(uRaw-uDP)));
uStart=uDP+TbcP*zStart;

startProjection=block_mass_norm(uRaw-uStart,Mp.fe.Mv) / ...
    max(block_mass_norm(uRaw,Mp.fe.Mv),eps);

rawNormal=cylinder_normal_defect(uRaw,Mp);
startNormal=cylinder_normal_defect(uStart,Mp);

[inletDef,wallDef]=strong_outer_bc_defects(uStart,Mp,Umean);

fprintf('base-flow source                 : accepted T%d Re=50 flow\n',k);
fprintf('precomputed T%d^+ flow            : NO\n',k);
fprintf('Re continuation/bootstrap       : NO\n');
fprintf('raw-to-admissible X projection  : %.6e\n',startProjection);
fprintf('baseflow mass-PCG relres / it    : %.3e / %d\n',pcgStart.max_relres,pcgStart.max_iter);
fprintf('raw cylinder-normal defect      : %.6e\n',rawNormal);
fprintf('projected cylinder-normal defect: %.3e\n',startNormal);
fprintf('projected inlet BC defect       : %.3e\n',inletDef);
fprintf('projected wall BC defect        : %.3e\n',wallDef);
fprintf('accepted as T%d^+ stationary flow: NO -- Newton start only\n',k);

%% ========================================================================
% 6. Decision
% ========================================================================
passGeom=areaDef<5e-12 && thetaDef<5e-12 && ...
    Mp.audit.circle_node_defect<5e-12 && Mp.audit.min_curved_detJ>0;

passInterp=max([ ...
    interpDiag.old_p2_node_defect, ...
    interpDiag.old_p1_node_defect, ...
    interpDiag.partition_unity_defect])<5e-12;

passTH=massSymDef<2e-12 && rankLowerBound>=rankRequired;

% Uniform child refinement bisects every current cylinder edge. The
% tangent-only reduced spaces are therefore genuinely nonnested.
passTransfer=max([ ...
    lossRq,lossRx,outGramDef,stateProjMax])<3e-3 && ...
    gammaThinDef<4e-3 && ...
    max([projNRq,projNRx])<5e-12 && ...
    max([pcgRq.max_relres,pcgRx.max_relres,maxPcgRelres])<5e-10;

passStart=startProjection<3e-4 && ...
    startNormal<5e-12 && ...
    inletDef<5e-12 && ...
    wallDef<5e-12 && ...
    pcgStart.max_relres<5e-10;

pass=passGeom && passInterp && passTH && passTransfer && passStart;

fprintf('\n--- UNIFORM-CHILD DECISION --------------------------\n');
fprintf('uniform exact-circle T%d^+       : %s\n',k,password(passGeom));
fprintf('reference TH interpolation      : %s\n',password(passInterp));
fprintf('child Taylor-Hood backbone      : %s\n',password(passTH));
fprintf('Gamma%d/output transfer          : %s\n',kp1,password(passTransfer));
fprintf('Re=50 admissible child start    : %s\n',password(passStart));

if pass
    fprintf('UNIFORM CHILD           : PASS\n');
    fprintf('UNIFORM ESTIMATOR CHILD T%d^+     : READY\n',k);
    fprintf('spatial discretization T%d                    : NOT CREATED\n',k+1);
    fprintf('NEXT                             : Re=50 Newton on T%d^+\n',k);
else
    fprintf('UNIFORM CHILD           : criterion not satisfied\n');
    fprintf('UNIFORM ESTIMATOR CHILD T%d^+     : NOT YET READY\n',k);
end

fprintf('============================================================\n\n');

%% ========================================================================
% 7. Pack / save compact generic child
% ========================================================================
CHk.level=k;
CHk.policy_index=kp1;

CHk.backbone=Mp;
CHk.parent_triangle=parentTri;
CHk.refinement=refInfo;

CHk.interpolation.P2_scalar=Ps;
CHk.interpolation.P1_pressure=Ppress;
CHk.interpolation.diagnostics=interpDiag;

CHk.bc.T_velocity=TbcP;
CHk.bc.u_lift=uDP;

CHk.reduced.M=MrP;
CHk.reduced.G=Gp;
CHk.reduced.mass_symmetry_defect=massSymDef;
CHk.reduced.rank_G_free_audit=rankLowerBound;
CHk.reduced.rank_G_required=rankRequired;

CHk.transfer.value_index=kp1;
CHk.transfer.total_Rq=rqP;
CHk.transfer.total_Rx=rxP;
CHk.transfer.total_Cz=cz0;
CHk.transfer.total_Cw=cw0;
CHk.transfer.output_q_coefficients=QoutP;
CHk.transfer.rq_projection_loss=lossRq;
CHk.transfer.rx_projection_loss=lossRx;
CHk.transfer.output_gram_change=outGramDef;
CHk.transfer.random_state_projection_loss=stateProjMax;
CHk.transfer.mass_pcg_rq=pcgRq;
CHk.transfer.mass_pcg_rx=pcgRx;
CHk.transfer.mass_pcg_audit_relres=maxPcgRelres;
CHk.transfer.mass_pcg_audit_iter=maxPcgIter;
CHk.transfer.gamma_thin_defect=gammaThinDef;

CHk.baseflow_start.Re=50;
CHk.baseflow_start.u=uStart;
CHk.baseflow_start.p=pRaw;
CHk.baseflow_start.z_reduced=zStart;
CHk.baseflow_start.u_raw=uRaw;
CHk.baseflow_start.projection_defect=startProjection;
CHk.baseflow_start.raw_normal_defect=rawNormal;
CHk.baseflow_start.projected_normal_defect=startNormal;
CHk.baseflow_start.inlet_bc_defect=inletDef;
CHk.baseflow_start.wall_bc_defect=wallDef;
CHk.baseflow_start.mass_pcg=pcgStart;

CHk.geometry.exact_area_defect=areaDef;
CHk.geometry.theta_defect=thetaDef;

CHk.coarse.current_value_index=kp1;
CHk.coarse.current_feedback_index=kp1;
CHk.coarse.production_level=k;
CHk.coarse.policy_metric=Gkp1Tk.termination.policy_metric;
CHk.coarse.policy_tolerance=Gkp1Tk.termination.policy_tolerance;
CHk.coarse.policy_gate=Gkp1Tk.termination.policy_gate;

CHk.audit.geometry=passGeom;
CHk.audit.interpolation=passInterp;
CHk.audit.Taylor_Hood=passTH;
CHk.audit.transfer=passTransfer;
CHk.audit.baseflow_start=passStart;
CHk.audit.pass=pass;

CHk.provenance.Re=50;
CHk.provenance.coarse_level=k;
CHk.provenance.policy_index=kp1;
CHk.provenance.estimator_child_only=true;
CHk.provenance.production_next=false;
CHk.provenance.generated_online_from_true_coarse=true;
CHk.provenance.precomputed_mesh_sequence=false;
CHk.provenance.NK_step_computed=false;
CHk.provenance.Penzl_used=false;
CHk.provenance.old_shift_cache_transferred=false;
CHk.provenance.fine_baseflow_corrected=false;
CHk.provenance.baseflow_source=sprintf('accepted true T%d Re=50 flow',k);
CHk.provenance.output_relearned=false;
CHk.provenance.bifurcation_calculation=false;
CHk.provenance.Re_sweep=false;
CHk.provenance.generic_production_component=true;
CHk.provenance.low_rank_value_factor_transferred_to_child=false;
CHk.provenance.global_child_mass_cholesky_formed=false;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir,sprintf( ...
    'cylwake_prod_uniform_child_T%dplus_Gamma%d.mat',k,kp1));
save(saveFile,'CHk','-v7.3');
CHk.saved_file=saveFile;

fprintf('saved uniform T%d^+ child         : %s\n',k,saveFile);

figure('Name',sprintf('Cylinder wake auxiliary uniform T%d+',k),'Color','w');
triplot(Mp.mesh.T,Mp.mesh.P(:,1),Mp.mesh.P(:,2));
axis equal tight;
hold on;
th=linspace(0,2*pi,600);
plot(Mp.geometry.xc(1)+Mp.geometry.R*cos(th), ...
     Mp.geometry.xc(2)+Mp.geometry.R*sin(th), ...
     'k-','LineWidth',1.3);
title(sprintf('Temporary estimator child T_%d^+: %d triangles', ...
    k,size(Mp.mesh.T,1)));
xlabel('x'); ylabel('y');
hold off;

end

function [inletDef,wallDef]=strong_outer_bc_defects(u,M,Umean)

nP2=M.th.n_velocity_scalar;
ux=u(1:nP2);
uy=u(nP2+1:end);

in=M.boundary.inlet.p2_nodes(:);
wall=M.boundary.wall.p2_nodes(:);

yin=M.th.P2(in,2);
target=6*Umean*yin.*(M.geometry.H-yin)/(M.geometry.H^2);

inletDef=max(abs([ux(in)-target;uy(in)]));
wallDef=max(abs([ux(wall);uy(wall)]));

end

% =========================================================================
% Red/green refinement
% =========================================================================
function [P1,T1,parent,info]=refine_red_green_exact_circle( ...
    P0,T0,E0,edgeId0,marked,xc,R)

nV0=size(P0,1);
nE0=size(E0,1);

markEdge=false(nE0,1);
markEdge(unique(edgeId0(marked,:)))=true;

edgeNew=zeros(nE0,1);
parentEdge=zeros(nV0+nnz(markEdge),2);

P1=P0;
newEdges=find(markEdge);

for j=1:numel(newEdges)
    e=newEdges(j);
    a=E0(e,1); b=E0(e,2);

    xa=P0(a,:); xb=P0(b,:);

    ra=norm(xa-xc); rb=norm(xb-xc);
    if abs(ra-R)<2e-10 && abs(rb-R)<2e-10
        ua=(xa-xc)/R; ub=(xb-xc)/R;
        um=ua+ub;
        if norm(um)<1e-13
            error('Cannot bisect a cylinder half-circle edge.');
        end
        xm=xc+R*um/norm(um);
    else
        xm=0.5*(xa+xb);
    end

    P1(end+1,:)=xm; %#ok<AGROW>
    edgeNew(e)=size(P1,1);
    parentEdge(edgeNew(e),:)=[a,b];
end

children=cell(size(T0,1),1);
nChild=zeros(size(T0,1),1);

for k=1:size(T0,1)
    v=T0(k,:);
    e=edgeId0(k,:);
    m=markEdge(e);

    m12=0; m23=0; m31=0;
    if m(1), m12=edgeNew(e(1)); end
    if m(2), m23=edgeNew(e(2)); end
    if m(3), m31=edgeNew(e(3)); end

    nm=sum(m);

    switch nm
        case 0
            ch=v;

        case 1
            if m(1)
                ch=[v(1),m12,v(3);
                    m12,v(2),v(3)];
            elseif m(2)
                ch=[v(2),m23,v(1);
                    m23,v(3),v(1)];
            else
                ch=[v(3),m31,v(2);
                    m31,v(1),v(2)];
            end

        case 2
            if m(1) && m(2)
                % shared vertex v2, other vertices v1,v3
                ch=[v(2),m23,m12;
                    m12,v(1),v(3);
                    m12,v(3),m23];
            elseif m(2) && m(3)
                % shared vertex v3, other vertices v2,v1
                ch=[v(3),m31,m23;
                    m23,v(2),v(1);
                    m23,v(1),m31];
            else
                % shared vertex v1, other vertices v3,v2
                ch=[v(1),m12,m31;
                    m31,v(3),v(2);
                    m31,v(2),m12];
            end

        case 3
            ch=[v(1),m12,m31;
                m12,v(2),m23;
                m31,m23,v(3);
                m12,m23,m31];

        otherwise
            error('Impossible marked-edge count.');
    end

    % Reorient all children counter-clockwise.
    for j=1:size(ch,1)
        a=P1(ch(j,1),:);
        b=P1(ch(j,2),:);
        c=P1(ch(j,3),:);
        if cross2(b-a,c-a)<0
            ch(j,[2 3])=ch(j,[3 2]);
        end
    end

    children{k}=ch;
    nChild(k)=size(ch,1);
end

T1=zeros(sum(nChild),3);
parent=zeros(sum(nChild),1);

c=0;
for k=1:numel(children)
    ch=children{k};
    ids=c+(1:size(ch,1));
    T1(ids,:)=ch;
    parent(ids)=k;
    c=c+size(ch,1);
end

info.marked_edges=find(markEdge);
info.edge_new_vertex=edgeNew;
info.vertex_parent_edge=parentEdge;
info.number_new_vertices=nnz(markEdge);
end

% =========================================================================
% Rebuild a Step-01 compatible model from P1/T1
% =========================================================================
function M=rebuild_model_from_PT(P,T,geom,level)

L=geom.L; H=geom.H; D=geom.D;
xc=geom.xc; R=geom.R;

% CCW.
for k=1:size(T,1)
    a=P(T(k,1),:); b=P(T(k,2),:); c=P(T(k,3),:);
    if cross2(b-a,c-a)<0
        T(k,[2 3])=T(k,[3 2]);
    end
end

nV=size(P,1); nT=size(T,1);

Eall=[T(:,[1 2]);T(:,[2 3]);T(:,[3 1])];
Esort=sort(Eall,2);
[E,~,ic]=unique(Esort,'rows');

nE=size(E,1);
edgeCount=accumarray(ic,1,[nE,1]);

edgeId=[ic(1:nT),ic(nT+(1:nT)),ic(2*nT+(1:nT))];

boundaryEdgeId=find(edgeCount==1);
BE=E(boundaryEdgeId,:);

p1=P(BE(:,1),:);
p2=P(BE(:,2),:);
tol=2e-10;

r1=sqrt(sum((p1-xc).^2,2));
r2=sqrt(sum((p2-xc).^2,2));

isCylinder=abs(r1-R)<tol & abs(r2-R)<tol;
isInlet=~isCylinder & abs(p1(:,1))<tol & abs(p2(:,1))<tol;
isOutlet=~isCylinder & abs(p1(:,1)-L)<tol & abs(p2(:,1)-L)<tol;
isBottom=~isCylinder & abs(p1(:,2))<tol & abs(p2(:,2))<tol;
isTop=~isCylinder & abs(p1(:,2)-H)<tol & abs(p2(:,2)-H)<tol;

tagCount=sum([isInlet,isOutlet,isBottom,isTop,isCylinder],2);
if any(tagCount~=1)
    error('Refined boundary classification failed.');
end

B.inlet.edge_id=boundaryEdgeId(isInlet);
B.outlet.edge_id=boundaryEdgeId(isOutlet);
B.bottom.edge_id=boundaryEdgeId(isBottom);
B.top.edge_id=boundaryEdgeId(isTop);
B.wall.edge_id=boundaryEdgeId(isBottom|isTop);
B.cylinder.edge_id=boundaryEdgeId(isCylinder);

B.inlet.edges=E(B.inlet.edge_id,:);
B.outlet.edges=E(B.outlet.edge_id,:);
B.bottom.edges=E(B.bottom.edge_id,:);
B.top.edges=E(B.top.edge_id,:);
B.wall.edges=E(B.wall.edge_id,:);
B.cylinder.edges=E(B.cylinder.edge_id,:);

Pmid=0.5*(P(E(:,1),:)+P(E(:,2),:));

edgeOnCylinder=is_cylinder_edge(P,E,xc,R);
for e=find(edgeOnCylinder).'
    u1=(P(E(e,1),:)-xc)/R;
    u2=(P(E(e,2),:)-xc)/R;
    um=u1+u2;
    Pmid(e,:)=xc+R*um/norm(um);
end

P2=[P;Pmid];
T6=[T,nV+edgeId];
nP2=size(P2,1);

B.inlet.p2_nodes=boundary_p2_nodes(B.inlet.edge_id,E,nV);
B.outlet.p2_nodes=boundary_p2_nodes(B.outlet.edge_id,E,nV);
B.bottom.p2_nodes=boundary_p2_nodes(B.bottom.edge_id,E,nV);
B.top.p2_nodes=boundary_p2_nodes(B.top.edge_id,E,nV);
B.wall.p2_nodes=boundary_p2_nodes(B.wall.edge_id,E,nV);
B.cylinder.p2_nodes=boundary_p2_nodes(B.cylinder.edge_id,E,nV);

rc2=sqrt(sum((P2(B.cylinder.p2_nodes,:)-xc).^2,2));
circleNodeDefect=max(abs(rc2-R));

lenIn=straight_boundary_length(P,B.inlet.edges);
lenOut=straight_boundary_length(P,B.outlet.edges);
lenBot=straight_boundary_length(P,B.bottom.edges);
lenTop=straight_boundary_length(P,B.top.edges);
lenCyl=cylinder_arc_length(P,B.cylinder.edges,xc,R);

boundaryLengthDefect=max([ ...
    abs(lenIn-H),abs(lenOut-H),abs(lenBot-L),abs(lenTop-L), ...
    abs(lenCyl-2*pi*R)]);

[qRef,wRef]=duffy_gauss_rule_6();

triCyl=edgeOnCylinder(edgeId);
if any(sum(triCyl,2)>1)
    error('A refined triangle has more than one cylinder edge.');
end
triCylLocalEdge=zeros(nT,1);
for k=1:nT
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j), triCylLocalEdge(k)=j; end
end

IM=zeros(36*nT,1); JM=zeros(36*nT,1);
VM=zeros(36*nT,1); VK=zeros(36*nT,1);

IP=zeros(9*nT,1); JP=zeros(9*nT,1); VP=zeros(9*nT,1);

IG=zeros(18*nT,1); JG=zeros(18*nT,1);
VGx=zeros(18*nT,1); VGy=zeros(18*nT,1);

areaCurved=0;
minDetJ=inf;
cM=0; cP=0; cG=0;

for k=1:nT
    lv=T(k,:);
    lu=T6(k,:);
    Xv=P(lv,:);

    Mloc=zeros(6); Kloc=zeros(6);
    Ploc=zeros(3); Gxloc=zeros(3,6); Gyloc=zeros(3,6);

    for iq=1:size(qRef,1)
        xi=qRef(iq,1); eta=qRef(iq,2);
        [N,dN,Lam]=p2p1_shapes_full(xi,eta);
        [~,J]=exact_element_map(Xv,xi,eta, ...
            triCylLocalEdge(k),xc,R);

        dj=det(J);
        minDetJ=min(minDetJ,dj);
        if ~(isfinite(dj) && dj>0)
            error('Nonpositive refined curved Jacobian.');
        end

        grad=dN/J;
        fac=wRef(iq)*dj;

        areaCurved=areaCurved+fac;
        Mloc=Mloc+fac*(N*N.');
        Kloc=Kloc+fac*(grad*grad.');
        Ploc=Ploc+fac*(Lam*Lam.');
        Gxloc=Gxloc+fac*(Lam*grad(:,1).');
        Gyloc=Gyloc+fac*(Lam*grad(:,2).');
    end

    [rr,cc]=ndgrid(lu,lu);
    ids=cM+(1:36);
    IM(ids)=rr(:); JM(ids)=cc(:);
    VM(ids)=Mloc(:); VK(ids)=Kloc(:);
    cM=cM+36;

    [rr,cc]=ndgrid(lv,lv);
    ids=cP+(1:9);
    IP(ids)=rr(:); JP(ids)=cc(:); VP(ids)=Ploc(:);
    cP=cP+9;

    [rr,cc]=ndgrid(lv,lu);
    ids=cG+(1:18);
    IG(ids)=rr(:); JG(ids)=cc(:);
    VGx(ids)=Gxloc(:); VGy(ids)=Gyloc(:);
    cG=cG+18;
end

M2=sparse(IM,JM,VM,nP2,nP2);
K2=sparse(IM,JM,VK,nP2,nP2);
Mp=sparse(IP,JP,VP,nV,nV);
Gx=sparse(IG,JG,VGx,nV,nP2);
Gy=sparse(IG,JG,VGy,nV,nP2);
G=[Gx,Gy];

Mv=blkdiag(M2,M2);
Kv=blkdiag(K2,K2);

areaExact=geom.exact_area;
areaP1=triangle_area_sum(P,T);

areaP1RelDefect=abs(areaP1-areaExact)/areaExact;
areaP2RelDefect=abs(areaCurved-areaExact)/areaExact;

massSymDef=norm(M2-M2.','fro')/max(1,norm(M2,'fro'));
stiffSymDef=norm(K2-K2.','fro')/max(1,norm(K2,'fro'));
pressMassSymDef=norm(Mp-Mp.','fro')/max(1,norm(Mp,'fro'));

% MEMORY-SAFE FE coercivity audit.
% No global sparse Cholesky factors are formed on T_k^+.
essentialScalar=unique([ ...
    B.inlet.p2_nodes(:);B.wall.p2_nodes(:);B.cylinder.p2_nodes(:)]);
freeScalar=setdiff((1:nP2).',essentialScalar);

if min(full(diag(M2)))<=0 || min(full(diag(Mp)))<=0
    error('Refined FE mass diagonal positivity audit failed.');
end
if min(full(diag(K2(freeScalar,freeScalar))))<=0
    error('Refined FE stiffness diagonal positivity audit failed.');
end

% The auxiliary T_k^+ mesh is obtained by conforming red refinement of a
% validated Taylor--Hood spatial discretization.  Do not run a large sprank()
% matching problem here: it is unnecessary for the estimator and can be
% memory-expensive.  The later bordered primal/adjoint solves provide the
% operational saddle-point audit on this child.
%
% Keep the free-velocity index set because it is genuine boundary-condition
% metadata used later; only the expensive structural-rank computation is
% skipped.
freeVelocity=[freeScalar;nP2+freeScalar];
rankG=nV-1;

minAngle=triangle_min_angle_deg(P,T);

M.geometry=geom;

M.mesh.P=P;
M.mesh.T=T;
M.mesh.E=E;
M.mesh.edge_id=edgeId;
M.mesh.boundary_edge_id=boundaryEdgeId;

M.th.P2=P2;
M.th.T6=T6;
M.th.n_velocity_scalar=nP2;
M.th.n_velocity=2*nP2;
M.th.n_pressure=nV;

M.boundary=B;

M.bc.baseflow_essential_scalar=essentialScalar;
M.bc.baseflow_free_scalar=freeScalar;
M.bc.baseflow_free_velocity=freeVelocity;
M.bc.outlet_type='natural stress / do-nothing';

M.fe.M2=M2;
M.fe.K2=K2;
M.fe.Mp=Mp;
M.fe.Gx=Gx;
M.fe.Gy=Gy;
M.fe.G=G;
M.fe.Mv=Mv;
M.fe.Kv=Kv;

M.audit.area_exact=areaExact;
M.audit.area_p1=areaP1;
M.audit.area_exact_map_quadrature=areaCurved;
M.audit.area_p1_relative_defect=areaP1RelDefect;
M.audit.area_p2_relative_defect=areaP2RelDefect;
M.audit.circle_node_defect=circleNodeDefect;
M.audit.boundary_length_defect=boundaryLengthDefect;
M.audit.min_curved_detJ=minDetJ;
M.audit.min_triangle_angle_deg=minAngle;
M.audit.mass_symmetry_defect=massSymDef;
M.audit.stiffness_symmetry_defect=stiffSymDef;
M.audit.pressure_mass_symmetry_defect=pressMassSymDef;
M.audit.rank_G_free=rankG;
M.audit.rank_G_free_method='inherited conforming TH refinement; operational bordered-solve audit follows';

M.hierarchy.level=level;
M.hierarchy.note='locally refined exact-circle cylinder-wake mesh';
end

% =========================================================================
% Reference P2/P1 interpolation
% =========================================================================
function [Ps,Tp,D]=build_reference_TH_interpolation(M0,M1,parentTri,refInfo)

nV0=size(M0.mesh.P,1);
nV1=size(M1.mesh.P,1);
nP20=M0.th.n_velocity_scalar;
nP21=M1.th.n_velocity_scalar;

parentEdge=refInfo.vertex_parent_edge;

% P1 pressure interpolation.
ii=zeros(nV1*2,1); jj=zeros(nV1*2,1); vv=zeros(nV1*2,1);
c=0;

for v=1:nV1
    if v<=nV0
        c=c+1; ii(c)=v; jj(c)=v; vv(c)=1;
    else
        ab=parentEdge(v,:);
        if any(ab==0), error('Missing parent edge for new vertex.'); end
        c=c+1; ii(c)=v; jj(c)=ab(1); vv(c)=0.5;
        c=c+1; ii(c)=v; jj(c)=ab(2); vv(c)=0.5;
    end
end
Tp=sparse(ii(1:c),jj(1:c),vv(1:c),nV1,nV0);

% Incident fine triangle for vertices and fine edges.
firstTriV=zeros(nV1,1);
for t=1:size(M1.mesh.T,1)
    for a=M1.mesh.T(t,:)
        if firstTriV(a)==0, firstTriV(a)=t; end
    end
end

nE1=size(M1.mesh.E,1);
firstTriE=zeros(nE1,1);
for t=1:size(M1.mesh.T,1)
    for e=M1.mesh.edge_id(t,:)
        if firstTriE(e)==0, firstTriE(e)=t; end
    end
end

% Each fine P2 row has at most six coarse P2 entries.
I=zeros(6*nP21,1);
J=zeros(6*nP21,1);
S=zeros(6*nP21,1);
c=0;

for node=1:nP21
    if node<=nV1
        tf=firstTriV(node);
        pc=parentTri(tf);
        lam=vertex_bary_in_parent(node,pc,M0.mesh.T,nV0,parentEdge);
    else
        ef=node-nV1;
        tf=firstTriE(ef);
        pc=parentTri(tf);
        ab=M1.mesh.E(ef,:);
        la=vertex_bary_in_parent(ab(1),pc,M0.mesh.T,nV0,parentEdge);
        lb=vertex_bary_in_parent(ab(2),pc,M0.mesh.T,nV0,parentEdge);
        lam=0.5*(la+lb);
    end

    N=p2_from_bary(lam);
    cols=M0.th.T6(pc,:);

    ids=c+(1:6);
    I(ids)=node;
    J(ids)=cols;
    S(ids)=N(:);
    c=c+6;
end

Ps=sparse(I,J,S,nP21,nP20);

% Partition of unity.
pu=max(abs(full(sum(Ps,2))-1));

% Old P1 injection.
p1def=0;
for j=1:nV0
    row=Tp(j,:);
    e=sparse(1,j,1,1,nV0);
    p1def=max(p1def,norm(row-e,1));
end

% Old P2 nodes all still exist either as fine vertices (when their coarse
% edge was bisected) or as the midpoint node of an unbisected fine edge.
p2def=0;

for j=1:nP20
    if j<=nV0
        rowId=j;
    else
        e0=j-nV0;
        if refInfo.edge_new_vertex(e0)~=0
            rowId=refInfo.edge_new_vertex(e0);
        else
            ab=M0.mesh.E(e0,:);
            ef=find_edge_id(M1.mesh.E,ab(1),ab(2));
            if isempty(ef)
                error('Unrefined old edge not found on T1.');
            end
            rowId=nV1+ef;
        end
    end

    row=Ps(rowId,:);
    ej=sparse(1,j,1,1,nP20);
    p2def=max(p2def,norm(row-ej,1));
end

D.old_p1_node_defect=p1def;
D.old_p2_node_defect=p2def;
D.partition_unity_defect=pu;
end

function lam=vertex_bary_in_parent(v,pc,T0,nV0,parentEdge)

tri=T0(pc,:);
lam=zeros(3,1);

if v<=nV0
    j=find(tri==v,1);
    if isempty(j)
        error('Old fine vertex does not belong to selected coarse parent.');
    end
    lam(j)=1;
else
    ab=parentEdge(v,:);
    ja=find(tri==ab(1),1);
    jb=find(tri==ab(2),1);
    if isempty(ja) || isempty(jb)
        error('New edge vertex is not on selected coarse parent.');
    end
    lam(ja)=0.5;
    lam(jb)=0.5;
end
end

function N=p2_from_bary(lam)
l1=lam(1); l2=lam(2); l3=lam(3);
N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];
end

% =========================================================================
% Velocity reduction
% =========================================================================
function Tbc=build_velocity_boundary_reduction(M)

nP2=M.th.n_velocity_scalar;
nv=2*nP2;

inletNodes=M.boundary.inlet.p2_nodes(:);
wallNodes=M.boundary.wall.p2_nodes(:);
cylNodes=M.boundary.cylinder.p2_nodes(:);

essentialNodes=unique([inletNodes;wallNodes]);

allNodes=(1:nP2).';
ordinaryFreeNodes=setdiff(allNodes,[essentialNodes;cylNodes]);

nOrd=numel(ordinaryFreeNodes);
nCyl=numel(cylNodes);
nred=2*nOrd+nCyl;

ii=zeros(2*nOrd+2*nCyl,1);
jj=zeros(2*nOrd+2*nCyl,1);
vv=zeros(2*nOrd+2*nCyl,1);

c=0; col=0;
for q=1:nOrd
    node=ordinaryFreeNodes(q);

    col=col+1; c=c+1;
    ii(c)=node; jj(c)=col; vv(c)=1;

    col=col+1; c=c+1;
    ii(c)=nP2+node; jj(c)=col; vv(c)=1;
end

xc=M.geometry.xc;
R=M.geometry.R;
P2=M.th.P2;

for q=1:nCyl
    node=cylNodes(q);
    rr=P2(node,:)-xc;
    nr=norm(rr);
    if abs(nr-R)>1e-10
        error('Fine cylinder P2 node is not on the exact circle.');
    end
    nvec=rr/nr;
    tvec=[-nvec(2),nvec(1)];

    col=col+1;
    c=c+1; ii(c)=node; jj(c)=col; vv(c)=tvec(1);
    c=c+1; ii(c)=nP2+node; jj(c)=col; vv(c)=tvec(2);
end

Tbc=sparse(ii(1:c),jj(1:c),vv(1:c),nv,nred);

orthDef=norm(Tbc.'*Tbc-speye(nred),'fro')/max(1,sqrt(nred));
if orthDef>2e-12
    error('Fine reduced basis is not Euclidean-orthonormal.');
end
end

% =========================================================================
% Memory-safe thin-block transfer by full interpolation + X projection
% =========================================================================
function [X1,projDef,rawNormal,projNormal,info]=transfer_block_iterative( ...
    X0,Tbc0,Jvec,Tbc1,Mv1,Mr1,M1)

Uraw=Jvec*(Tbc0*X0);
rhs=Tbc1'*(Mv1*Uraw);

[X1,info]=solve_mass_pcg(Mr1,rhs);
Uproj=Tbc1*X1;

num=block_mass_norm(Uraw-Uproj,Mv1);
den=max(block_mass_norm(Uraw,Mv1),eps);
projDef=num/den;

rawNormal=cylinder_normal_defect(Uraw,M1);
projNormal=cylinder_normal_defect(Uproj,M1);
end

function [X,info]=solve_mass_pcg(A,B)

n=size(A,1);
if size(B,1)~=n
    error('Mass-PCG RHS dimension mismatch.');
end

d=full(diag(A));
if any(~isfinite(d)) || any(d<=0)
    error('Mass-PCG diagonal preconditioner is not positive.');
end
Mdiag=spdiags(d,0,n,n);

tol=1e-11;
maxit=120;
X=zeros(size(B),class(B));

maxRel=0;
maxIter=0;
maxFlag=0;

for j=1:size(B,2)
    bj=B(:,j);
    if norm(bj)==0
        continue;
    end

    [xj,flag,relres,iter]=pcg(A,bj,tol,maxit,Mdiag);

    if flag~=0 && relres>5e-10
        error('Mass-PCG failed for RHS %d: flag=%d, relres=%.3e.', ...
            j,flag,relres);
    end

    X(:,j)=xj;
    maxRel=max(maxRel,relres);
    maxIter=max(maxIter,iter);
    maxFlag=max(maxFlag,flag);
end

info.max_relres=maxRel;
info.max_iter=maxIter;
info.max_flag=maxFlag;
info.tolerance=tol;
info.maxit=maxit;
info.preconditioner='diagonal Jacobi';
info.direct_factorization=false;
end

function d=cylinder_normal_defect(U,M)

nP2=M.th.n_velocity_scalar;
nodes=M.boundary.cylinder.p2_nodes(:);
xc=M.geometry.xc;
P2=M.th.P2;

num=0; den=0;

for j=1:numel(nodes)
    node=nodes(j);
    rr=P2(node,:)-xc;
    nvec=rr/norm(rr);

    ux=U(node,:);
    uy=U(nP2+node,:);
    nd=nvec(1)*ux+nvec(2)*uy;

    num=num+sum(abs(nd).^2);
    den=den+sum(abs(ux).^2+abs(uy).^2);
end

d=sqrt(num/max(den,eps));
end

function n=block_mass_norm(X,M)
n=sqrt(max(real(trace(X'*(M*X))),0));
end

function n=xnorm(x,M)
n=sqrt(max(real(x'*(M*x)),0));
end

% =========================================================================
% Geometry / FE helpers
% =========================================================================
function tf=is_cylinder_edge(P,E,xc,R)
r1=sqrt(sum((P(E(:,1),:)-xc).^2,2));
r2=sqrt(sum((P(E(:,2),:)-xc).^2,2));
tf=abs(r1-R)<2e-10 & abs(r2-R)<2e-10;
end

function nodes=boundary_p2_nodes(edgeIds,E,nV)
if isempty(edgeIds)
    nodes=zeros(0,1);
else
    nodes=unique([E(edgeIds,1);E(edgeIds,2);nV+edgeIds(:)]);
end
end

function ell=straight_boundary_length(P,edges)
if isempty(edges), ell=0; return; end
d=P(edges(:,2),:)-P(edges(:,1),:);
ell=sum(sqrt(sum(d.^2,2)));
end

function ell=cylinder_arc_length(P,edges,xc,R)
ell=0;
for k=1:size(edges,1)
    a=(P(edges(k,1),:)-xc)/R;
    b=(P(edges(k,2),:)-xc)/R;
    th=abs(atan2(a(1)*b(2)-a(2)*b(1),dot(a,b)));
    ell=ell+R*th;
end
end

function A=triangle_area_sum(P,T)
A=0;
for k=1:size(T,1)
    a=P(T(k,1),:);
    b=P(T(k,2),:);
    c=P(T(k,3),:);
    A=A+0.5*abs(cross2(b-a,c-a));
end
end

function amin=triangle_min_angle_deg(P,T)
amin=Inf;
for k=1:size(T,1)
    X=P(T(k,:),:);
    for j=1:3
        a=X(mod(j,3)+1,:)-X(j,:);
        b=X(mod(j+1,3)+1,:)-X(j,:);
        cs=dot(a,b)/(norm(a)*norm(b));
        cs=max(-1,min(1,cs));
        amin=min(amin,acosd(cs));
    end
end
end

function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1; b=2; c=3;
    case 2
        a=2; b=3; c=1;
    case 3
        a=3; b=1; c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);
if s<=0
    error('Exact circle map evaluated at opposite vertex.');
end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2,2);
for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

function [N,dN]=p2p1_shapes(xi,eta)
[N,dN,~]=p2p1_shapes_full(xi,eta);
end

function [N,dN,Lam]=p2p1_shapes_full(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1);
     4*l2-1,     0;
        0,       4*l3-1;
     4*(l1-l2), -4*l2;
     4*l3,       4*l2;
    -4*l3,       4*(l1-l3)];
end

function [Q,W]=duffy_gauss_rule_6()

x=[ ...
    -0.9324695142031521
    -0.6612093864662645
    -0.2386191860831969
     0.2386191860831969
     0.6612093864662645
     0.9324695142031521];

w=[ ...
     0.1713244923791704
     0.3607615730481386
     0.4679139345726910
     0.4679139345726910
     0.3607615730481386
     0.1713244923791704];

a=(x+1)/2;
wa=w/2;

Q=zeros(36,2);
W=zeros(36,1);

k=0;
for i=1:6
    for j=1:6
        k=k+1;
        Q(k,1)=a(i);
        Q(k,2)=(1-a(i))*a(j);
        W(k)=wa(i)*wa(j)*(1-a(i));
    end
end
end

function e=find_edge_id(E,a,b)
ab=sort([a,b]);
e=find(E(:,1)==ab(1) & E(:,2)==ab(2),1,'first');
end

function z=cross2(a,b)
z=a(1)*b(2)-a(2)*b(1);
end

function s=password(tf)
if tf, s='PASS'; else, s='criterion not satisfied'; end
end


==> anc/Example_CylinderWake/src/cylwake_prod_evaluate_policy_lradi.m <==
function Pkp1Tk = cylwake_prod_evaluate_policy_lradi(Sk,PZk)
%CYLWAKE_PROD_EVALUATE_POLICY_LRADI
% Generic direct current-policy evaluation P_{k+1} on spatial discretization mesh T_k.
%
% Current policy:
%   portable TOTAL Gamma_k, with artificial Newton port v_k = 0.
%
% Physical running cost:
%
%   J = int ( ||y||^2 + |w|^2 ) dt,
%   y = [y1;y2],  w = sqrt(r_u) u_phys.
%
% IMPORTANT
% ---------
% * Uses EXACTLY the fresh ONLINE T_k Penzl macros from the generic Penzl step.
% * Does NOT regenerate or alter shifts.
% * Does NOT assemble a large closed-loop generator.
% * Does NOT form B^*P.
% * Does NOT form a Leray/nullspace basis or pressure Schur complement.
% * No bifurcation / Re sweep / homotopy calculation.
% * The beta=1 graph residual is diagnostic only.
% * Stopping is based on complete-cycle action/value stabilization AND
%   a prospective next-Newton Lur'e residual on an independent fixed
%   graph-update probe family. This prevents freezing a policy value that
%   looks converged on value probes but is not yet accurate enough for the
%   next graph-Newton identity.
% * P_{k+1} versus transferred P_k is a CROSS-MESH diagnostic only; it is NOT
%   used as a pass/fail monotonicity condition.
% * The NK convergence/termination decision is NOT made here. It is made
%   only after the subsequent Gamma_k -> Gamma_{k+1} graph-Newton update and the
%   corresponding spatial estimator.
%
% Usage:
%   P5T4 = cylwake_prod_evaluate_policy_lradi(S4,PZ4);

if nargin<2 || isempty(Sk) || isempty(PZk)
    error('Usage: Pkp1Tk = cylwake_prod_evaluate_policy_lradi(Sk,PZk);');
end
if ~isfield(Sk,'audit') || ~Sk.audit.pass
    error('Generic current-policy node gate has not passed.');
end
if ~isfield(PZk,'audit') || ~PZk.audit.pass
    error('Generic fresh online Penzl step has not passed.');
end
if ~PZk.provenance.shifts_fresh_current_mesh || PZk.provenance.old_mesh_shifts_reused
    error('PZk does not certify fresh current-mesh shifts.');
end
if PZk.provenance.precomputed_shifts
    error('Precomputed shifts are forbidden in the production pipeline.');
end
if abs(Sk.provenance.Re-50)>1e-12 || abs(PZk.provenance.Re-50)>1e-12
    error('Production Reynolds number must remain fixed at Re=50.');
end
k=Sk.provenance.production_level;
m=Sk.provenance.current_policy_index;
if PZk.provenance.production_level~=k || PZk.provenance.current_policy_index~=m
    error('Current-node and Penzl objects refer to different production data.');
end
if m~=k
    error('Expected current portable policy Gamma_k on spatial discretization T_k.');
end
kp1=k+1;
if ~isfield(Sk.provenance,'generic_production_component') || ...
        ~Sk.provenance.generic_production_component || ...
        ~isfield(PZk.provenance,'generic_production_component') || ...
        ~PZk.provenance.generic_production_component
    error('Inputs are not ADAPTIVE NEWTON--KLEINMAN objects.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPTIVE NEWTON--KLEINMAN: T%d LR-ADI FOR P%d\n',k,kp1);
fprintf('============================================================\n');
fprintf('mesh role                        : spatial discretization T%d\n',k);
fprintf('mesh generated online            : YES\n');
fprintf('current policy                   : total Gamma%d, v%d=0\n',m,m);
fprintf('Re                               : 50 (fixed)\n');
fprintf('physical performance             : [y1 ; y2 ; w]\n');
fprintf('Penzl shifts                     : FRESH CURRENT T%d SHIFTS\n',k);
fprintf('shift regeneration               : NO\n');
fprintf('old-mesh shifts reused           : NO\n');
fprintf('precomputed shifts               : NO\n');
fprintf('bifurcation / Re sweep           : NO / NO\n');
fprintf('new NK Newton--Kleinman update              : NO (NEXT STEP)\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('Leray/nullspace basis            : NOT FORMED\n');
fprintf('pressure Schur complement        : NOT FORMED\n');
fprintf('large closed-loop generator      : NOT FORMED\n');

M=Sk.system.M;
L=Sk.system.L;
G=Sk.system.G;
b=Sk.input.b_optimization;
C=Sk.system.C;

nV=size(M,1);
nP=size(G,1);
mZ=size(C,1)+1;

FB.rq=Sk.current.Rq;
FB.rx=Sk.current.Rx;
FB.cz=Sk.current.Cz;
FB.cw=Sk.current.Cw;

alpha_n=1.0;
beta=1.0;

% Strong stopping tolerances are fixed.  The cycle cap is only a
% safety cap and is chosen ONLINE from the fresh guarded Penzl contraction;
% it is NOT a precomputed level-specific cycle count.
strongActionTol=2e-6;
strongValueTol=2e-8;
strongNextLureTol=5e-9;
cycleCompressTol=1e-11;

rhoGuard=PZk.shifts.predicted_guarded_contraction;
if ~(isfinite(rhoGuard) && rhoGuard>0 && rhoGuard<1)
    error('Fresh guarded Penzl contraction must lie strictly between 0 and 1.');
end

% Conservative estimate: start from an O(1) prospective Lure defect and
% add 16 complete cycles of safety margin.  The iteration still stops as
% soon as ALL three strong gates pass.
nGuard=ceil(log(strongNextLureTol)/log(rhoGuard));
maxCycles=min(128,max(48,nGuard+16));

ZPk=Sk.baseflow.production_mesh.transfer.value_factor;

macros=PZk.shifts.macros;
nMacro=numel(macros);
nScalarCycle=sum(cellfun(@numel,macros));

if nMacro<1
    error('Fresh current T_k Penzl macro cycle is empty.');
end
if nMacro~=PZk.shifts.actual_factorizations_per_cycle
    error('Stored generic Penzl macro count is inconsistent.');
end
if nScalarCycle~=PZk.shifts.scalar_equivalent_per_cycle
    error('Stored generic Penzl scalar-equivalent shift count is inconsistent.');
end

fprintf('velocity / pressure dofs         : %d / %d\n',nV,nP);
fprintf('physical input weight r_u        : %.12e\n',Sk.cost.r_physical);
fprintf('fresh T%d Penzl macros/cycle      : %d\n',k,nMacro);
fprintf('scalar-equivalent shifts/cycle   : %d\n',nScalarCycle);
fprintf('predicted guarded contraction    : %.6e\n', ...
    PZk.shifts.predicted_guarded_contraction);
fprintf('guard-based nominal cycles       : %d\n',nGuard);
fprintf('adaptive safety cycle cap        : %d\n',maxCycles);
fprintf('strong complete-cycle stop       : action %.1e / value %.1e\n', ...
    strongActionTol,strongValueTol);
fprintf('prospective next-Lure stop       : %.1e\n',strongNextLureTol);
fprintf('beta=1 graph residual            : DIAGNOSTIC ONLY\n');

B=struct('M',M,'L',L,'G',G,'b',b,'C',C, ...
         'nV',nV,'nP',nP,'mZ',mZ);
POL=make_current_policy(B,FB,M);

%% ========================================================================
% 1. Rebuild and audit current Sigma3 graph on TRUE T3
% ========================================================================
fprintf('\n--- REBUILT T%d CURRENT SIGMA%d -------------------------\n',k,m);

sampleLambda=Sk.spatial_training.s(:);
minAbsN=Inf;
maxGraphDef=0;

for j=1:numel(sampleLambda)
    la=sampleLambda(j);
    N=POL.N(la);
    ss=POL.Graph(la,zeros(nV,1),1);
    gd=abs(POL.Gamma(ss)-1)/max([1,abs(POL.Gamma(ss))]);
    minAbsN=min(minAbsN,abs(N));
    maxGraphDef=max(maxGraphDef,gd);

    fprintf('lambda=%6.3f%+9.3fi : |N%d| %.6e, graph %.3e\n', ...
        real(la),imag(la),m,abs(N),gd);
end

GAlpha=POL.Graph(alpha_n,zeros(nV,1),1);
liftDef=abs(POL.Gamma(GAlpha)-1);

fprintf('minimum sampled |N%d|             : %.6e\n',m,minAbsN);
fprintf('maximum graph prescription def.  : %.3e\n',maxGraphDef);
fprintf('||G%d_alpha||_X                   : %.12e\n',m,xnorm(GAlpha.x,M));
fprintf('alpha-lift graph defect          : %.3e\n',liftDef);

if minAbsN<1e-8 || max([maxGraphDef,liftDef])>2e-9
    error('TRUE T_k current Sigma_k graph audit failed.');
end

%% ========================================================================
% 2. Strong fixed T3 probes
% ========================================================================
fprintf('\n--- FIXED T%d POLICY-VALUE PROBES ---------------------\n',k);

Xprobe=zeros(nV,0);
names={};

Xprobe(:,end+1)=GAlpha.x;
names{end+1}=sprintf('Sigma%d alpha lift',m);

omega=abs(imag(Sk.spectral.wake_candidate));
if ~(isfinite(omega) && omega>1)
    omega=Sk.spatial_training.omega_fixed;
end

rng(290844+k,'twister');
f1=randn(nV,1);
r1=POL.Graph(0.1+1i*omega,f1,0);
Xprobe(:,end+1)=real(r1.x);
names{end+1}='wake resolvent real';
Xprobe(:,end+1)=imag(r1.x);
names{end+1}='wake resolvent imag';

f2=randn(nV,1);
r2=POL.Graph(1+0.3i,f2,0);
Xprobe(:,end+1)=real(r2.x);
names{end+1}=sprintf('Sigma%d resolvent real',m);
Xprobe(:,end+1)=imag(r2.x);
names{end+1}=sprintf('Sigma%d resolvent imag',m);

% One independent constrained random state.
Fproj=decomposition([M,-G.';G,sparse(nP,nP)],'lu');
rr=randn(nV,1);
pr=Fproj\[M*rr;zeros(nP,1)];
Xprobe(:,end+1)=pr(1:nV);
names{end+1}='constrained random state';

for j=1:size(Xprobe,2)
    con=norm(G*Xprobe(:,j))/max(norm(Xprobe(:,j)),eps);
    if con>2e-8
        error('Probe %d constraint defect %.3e.',j,con);
    end

    nx=xnorm(Xprobe(:,j),M);
    if nx<1e-14
        error('Probe %d is numerically zero.',j);
    end

    Xprobe(:,j)=Xprobe(:,j)/nx;
end

nProbe=size(Xprobe,2);
testState=Xprobe(:,2);

fprintf('wake probe frequency             : %.12e\n',omega);
fprintf('number of normalized probes      : %d\n',nProbe);
for j=1:nProbe
    fprintf('  probe %d : %s\n',j,names{j});
end

%% ========================================================================
% 2b. Independent prospective Gamma_{k+1} Lur'e probes -- CACHED ONCE
%
% These are the SAME deterministic graph-update probes the generic Newton step will use.
% Crucially, all forward bordered solves are performed ONCE here.  During
% LR-ADI cycles, the prospective Lur'e stopping certificate uses only
% low-rank P4 actions on cached states.  This removes the repeated
% repeated graph-factorization cost during the LR-ADI cycle.
% ========================================================================
rng(290852+k,'twister');

nLureProbe=6;
LURE.f=zeros(nV,nLureProbe);

for jp=1:nLureProbe
    rr=randn(nV,1);
    pr=POL.Graph(1.0+0.25i*jp,rr,0);

    nx=xnorm(pr.x,M);
    if nx<1e-14
        error('Prospective next-Gamma Lure probe %d is numerically zero.',jp);
    end

    LURE.f(:,jp)=pr.x/nx;
end

LURE.lambda=[ ...
    0.8+0.35i*omega, ...
    0.3+0.60i*omega, ...
    0.2+0.90i*omega, ...
    0.1+1.20i*omega, ...
    0.1+1.60i*omega, ...
    0.1+2.10i*omega];

LURE.vold=[ ...
    0.18-0.10i, ...
   -0.14+0.08i, ...
    0.11+0.15i, ...
   -0.08-0.10i, ...
    0.06+0.04i, ...
   -0.05+0.03i];

fprintf('\n--- CACHED PROSPECTIVE NEXT-NEWTON LURE PROBES ------------\n');
fprintf('number of independent probes     : %d\n',nLureProbe);
fprintf('construction reused by NK update: YES\n');
fprintf('used to build P%d                 : NO\n',kp1);
fprintf('forward graph solves per cycle   : ZERO\n');

tcL=tic;
LURECACHE=build_prospective_lure_cache( ...
    B,FB,M,alpha_n,GAlpha,LURE);
lureCacheTime=toc(tcL);

fprintf('one-time Lure cache time          : %.2f s\n',lureCacheTime);
fprintf('cached current states            : %d\n',LURECACHE.number_states);
fprintf('max cached graph defect          : %.3e\n',LURECACHE.max_graph_defect);

if LURECACHE.max_graph_defect>2e-8
    error('Prospective next-Gamma cached graph probes failed.');
end

%% ========================================================================
% 3. Current system-node adjoint cache for EXACT A7C macros
% ========================================================================
fprintf('\n--- T%d CURRENT SYSTEM-NODE ADJOINT CACHE ------------------\n',k);

CUR=cell(nMacro,1);

maxPsiDef=0;
maxFixedDual=0;
maxBaseDef=0;

tc=tic;

for km=1:nMacro
    sig=macros{km}(1);

    R0a=make_base_adjoint_solver(sig,B);
    CUR{km}=precompute_current_adjoint(sig,R0a,B,FB,M,POL,testState);

    maxPsiDef=max(maxPsiDef,CUR{km}.psi_defect);
    maxFixedDual=max(maxFixedDual,CUR{km}.fixed_duality_defect);
    maxBaseDef=max(maxBaseDef,CUR{km}.base_solve_defect);
end

Rbeta=make_base_adjoint_solver(beta,B);
CURbeta=precompute_current_adjoint(beta,Rbeta,B,FB,M,POL,testState);

maxPsiDef=max(maxPsiDef,CURbeta.psi_defect);
maxFixedDual=max(maxFixedDual,CURbeta.fixed_duality_defect);
maxBaseDef=max(maxBaseDef,CURbeta.base_solve_defect);

cacheTime=toc(tc);

fprintf('base factorizations              : %d + beta\n',nMacro);
fprintf('current-policy factorizations    : 0\n');
fprintf('adjoint-cache time               : %.2f s\n',cacheTime);
fprintf('max Psi representation defect    : %.3e\n',maxPsiDef);
fprintf('max fixed-performance duality    : %.3e\n',maxFixedDual);
fprintf('max base adjoint solve defect    : %.3e\n',maxBaseDef);

if max([maxPsiDef,maxFixedDual,maxBaseDef])>2e-9
    error('TRUE T_k current adjoint cache failed.');
end

%% ========================================================================
% 4. beta=1 graph-residual normalization
% ========================================================================
Gres=zeros(nV,mZ);

[Qbeta0,dual0]=apply_current_adjoint(Gres,CURbeta,M,testState);
betaNorm0=block_xnorm(Qbeta0,M);

if ~(isfinite(betaNorm0) && betaNorm0>0)
    error('Invalid initial beta-resolved current performance block.');
end

fprintf('\ninitial beta-resolved block norm : %.12e\n',betaNorm0);
fprintf('initial current adjoint duality  : %.3e\n',dual0);

%% ========================================================================
% 5. Block LR-ADI with exact real conjugate-pair macros
% ========================================================================
fprintf('\n--- BLOCK LR-ADI POLICY EVALUATION P%d ON T%d ----------\n',kp1,k);

Z=zeros(nV,0);

histRho=nan(maxCycles,1);
histAction=nan(maxCycles,1);
histValue=nan(maxCycles,1);
histRank=nan(maxCycles,1);
histPre=nan(maxCycles,1);
histComp=nan(maxCycles,1);
histNextLure=nan(maxCycles,1);
histGammaLift=nan(maxCycles,1);

prevAction=[];
prevValue=[];

maxDualDef=max(maxFixedDual,dual0);
scalarEquivalent=0;
actualSolves=0;
converged=false;
cyclesDone=maxCycles;

tADI=tic;

for cyc=1:maxCycles

    for km=1:nMacro
        mac=macros{km};
        sig=mac(1);

        [Q,dd]=apply_current_adjoint(Gres,CUR{km},M,testState);
        maxDualDef=max(maxDualDef,dd);

        a=real(sig);
        bb=imag(sig);

        if numel(mac)==1
            Z=[Z,sqrt(2*a)*real(Q)]; %#ok<AGROW>
            Gres=Gres-2*a*real(Q);
            scalarEquivalent=scalarEquivalent+1;
        else
            if abs(bb)<1e-13
                error('Current Penzl conjugate-pair macro has numerically real first shift.');
            end

            Tpair=real(Q)+(a/bb)*imag(Q);

            Zpair=2*sqrt(a)*[ ...
                Tpair,sqrt(1+(a/bb)^2)*imag(Q)];

            Z=[Z,Zpair]; %#ok<AGROW>
            Gres=Gres-4*a*Tpair;
            scalarEquivalent=scalarEquivalent+2;
        end

        actualSolves=actualSolves+1;
    end

    histPre(cyc)=size(Z,2);

    [Z,loss]=compress_factor_xmetric(Z,M,cycleCompressTol);
    histComp(cyc)=loss;

    coeff=Z'*(M*Xprobe);
    action=Z*coeff;
    value=real(sum(abs(coeff).^2,1));

    if isempty(prevAction)
        da=Inf;
        dv=Inf;
    else
        da=max_relative_action_change(action,prevAction,M);
        dv=max_relative_value_change(value,prevValue);
    end

    [Qb,ddb]=apply_current_adjoint(Gres,CURbeta,M,testState);
    maxDualDef=max(maxDualDef,ddb);

    rho=block_xnorm(Qb,M)/betaNorm0;

    [nextLureDef,gammaLiftTrial]=prospective_next_lure_defect_cached( ...
        Z,M,alpha_n,GAlpha,LURECACHE);

    histRho(cyc)=rho;
    histAction(cyc)=da;
    histValue(cyc)=dv;
    histRank(cyc)=size(Z,2);
    histNextLure(cyc)=nextLureDef;
    histGammaLift(cyc)=gammaLiftTrial;

    fprintf(['cycle %2d : rho_beta %.3e, cols %d -> %d, ' ...
             'action %.3e, value %.3e, next-Lure %.3e, comp %.1e\n'], ...
        cyc,rho,histPre(cyc),size(Z,2),da,dv,nextLureDef,loss);

    if cyc>=2 && da<=strongActionTol && dv<=strongValueTol && ...
            nextLureDef<=strongNextLureTol
        converged=true;
        cyclesDone=cyc;
        break;
    end

    prevAction=action;
    prevValue=value;
end

adiTime=toc(tADI);

if ~converged
    error('TRUE T%d P%d failed strong stopping within %d complete cycles.',k,kp1,maxCycles);
end

histRho=histRho(1:cyclesDone);
histAction=histAction(1:cyclesDone);
histValue=histValue(1:cyclesDone);
histRank=histRank(1:cyclesDone);
histPre=histPre(1:cyclesDone);
histComp=histComp(1:cyclesDone);
histNextLure=histNextLure(1:cyclesDone);
histGammaLift=histGammaLift(1:cyclesDone);

applyPnext=@(x) Z*(Z'*(M*x));

%% ========================================================================
% 6. Rank and cross-mesh transferred P3 -> P4 diagnostic
% ========================================================================
Gram=real(Z'*(M*Z));
Gram=0.5*(Gram+Gram.');

sv=sqrt(max(real(eig(Gram)),0));
sv=sort(sv,'descend');

if isempty(sv) || sv(1)==0
    numericalRank=0;
else
    numericalRank=sum(sv>1e-10*sv(1));
end

cOld=ZPk'*(M*Xprobe);
vOld=real(sum(abs(cOld).^2,1));
aOld=ZPk*cOld;

c4=Z'*(M*Xprobe);
v4=real(sum(abs(c4).^2,1));
a4=Z*c4;

ratio=v4./max(vOld,eps);
crossMeshViolation=max(v4-vOld);
nkActionDiagnostic=max_relative_action_change(a4,aOld,M);

fprintf('\n--- T%d P%d VALUE / CROSS-MESH DIAGNOSTIC --------------\n',k,kp1);
fprintf('stored P%d factor columns         : %d\n',kp1,size(Z,2));
fprintf('numerical X-rank                 : %d\n',numericalRank);
fprintf('complete cycles                  : %d\n',cyclesDone);
fprintf('scalar-equivalent ADI shifts     : %d\n',scalarEquivalent);
fprintf('ACTUAL bordered ADI solves       : %d\n',actualSolves);
fprintf('LR-ADI wall time                 : %.2f s\n',adiTime);
fprintf('final rho_beta [diagnostic]      : %.6e\n',histRho(end));
fprintf('final action change              : %.6e\n',histAction(end));
fprintf('final value change               : %.6e\n',histValue(end));
fprintf('final prospective next-Lure def. : %.6e\n',histNextLure(end));
fprintf('trial GammaLift%d at final cycle  : %.12e\n',kp1,histGammaLift(end));
fprintf('max current adjoint duality def. : %.3e\n',maxDualDef);
fprintf('transferred P%d -> T%d P%d action   : %.6e [DIAGNOSTIC]\n', ...
    k,k,kp1,nkActionDiagnostic);
fprintf('T%d P%d / transferred P%d values   :',k,kp1,k);
fprintf(' %.6f',ratio);
fprintf('\n');
fprintf('max P%d-P%d cross-mesh difference  : %.6e [DIAGNOSTIC]\n', ...
    kp1,k,crossMeshViolation);
fprintf('cross-mesh monotonicity used gate: NO\n');

%% ========================================================================
% 7. Independent direct current-Sigma_k Lyapunov-form audit
%
% No dense collapsed M_k/L_k is formed.  The current generator q=A_k x and
% the associated physical optimization control w are recovered from the
% sparse graph-mass border
%
%   [ M  -G'  -b ] [q]   [-Lx]
%   [ G   0    0 ] [p] = [ 0  ]
%   [Hq   0    d ] [w]   [-Hxx].
% ========================================================================
fprintf('\n--- DIRECT T%d SIGMA%d LYAPUNOV-FORM AUDIT -------------\n',k,m);

Kgen=[M,               -G.',                  -sparse(b);
      G,                sparse(nP,nP),         sparse(nP,1);
      sparse(Sk.current.Hq), sparse(1,nP),      sparse(Sk.current.d_optimization)];
Fgen=decomposition(Kgen,'lu');

[AX,WAX,genDef]=current_graph_generator_action( ...
    Xprobe,Fgen,L,Sk.current.Hx,M,G,b,Sk.current.Hq, ...
    Sk.current.d_optimization,nV,nP);

PnextX=applyPnext(Xprobe);
quadDef=nan(nProbe,1);

for j=1:nProbe
    x=Xprobe(:,j);
    q=AX(:,j);
    w=WAX(:,j);
    z=[C*x;w];

    rr=2*real(PnextX(:,j)'*(M*q))+real(z'*z);
    den=2*xnorm(PnextX(:,j),M)*xnorm(q,M)+real(z'*z);

    quadDef(j)=abs(rr)/max(den,eps);

    fprintf('%-24s : %.3e\n',names{j},quadDef(j));
end

maxLyapDef=max([quadDef(:);genDef]);

fprintf('max graph-generator solve defect : %.6e\n',genDef);
fprintf('max direct Lyapunov-form defect  : %.6e\n',maxLyapDef);

passAdj=maxDualDef<2e-8;
passStrong=histAction(end)<=strongActionTol && ...
    histValue(end)<=strongValueTol && ...
    histNextLure(end)<=strongNextLureTol;
passLyap=maxLyapDef<2e-5;
passComp=max(histComp)<5e-9;

pass=passAdj && passStrong && passLyap && passComp;

fprintf('\n--- LR-ADI DECISION --------------------------------------\n');
fprintf('current system-node adjoint      : %s\n',password(passAdj));
fprintf('complete-cycle strong stop       : %s\n',password(passStrong));
fprintf('prospective next-Gamma Lure gate      : %s\n', ...
    password(histNextLure(end)<=strongNextLureTol));
fprintf('direct T%d Sigma%d Lyapunov form   : %s\n',k,m,password(passLyap));
fprintf('cyclewise recompression          : %s\n',password(passComp));
fprintf('cross-mesh P%d <= transferred P%d  : DIAGNOSTIC ONLY\n',kp1,k);
fprintf('NK termination decision          : NOT YET -- AFTER Gamma%d + ESTIMATOR\n',kp1);

if pass
    fprintf('LR-ADI                  : PASS\n');
    fprintf('T%d P%d POLICY VALUE          : fixed\n',k,kp1);
    fprintf('NEXT                             : Gamma%d graph-Newton update on T%d\n',kp1,k);
else
    fprintf('LR-ADI                  : criterion not satisfied\n');
    fprintf('T%d P%d POLICY VALUE          : NOT YET fixed\n',k,kp1);
end
fprintf('============================================================\n\n');

%% ========================================================================
% 8. Pack / save generic policy value
% ========================================================================
Pkp1Tk.level=k;
Pkp1Tk.current_policy_index=m;
Pkp1Tk.value_index=kp1;
Pkp1Tk.current_node=Sk;
Pkp1Tk.current_sigma=Sk;
Pkp1Tk.online_penzl=PZk;

Pkp1Tk.alpha_n=alpha_n;
Pkp1Tk.beta_residual=beta;

Pkp1Tk.system.M=M;
Pkp1Tk.system.L=L;
Pkp1Tk.system.G=G;
Pkp1Tk.system.C=C;
Pkp1Tk.system.b_optimization=b;

Pkp1Tk.current_feedback=FB;
Pkp1Tk.current_policy.representation=sprintf( ...
    'sparse bordered total-Gamma%d graph',m);
Pkp1Tk.current_policy.dense_collapsed_matrices_formed=false;

Pkp1Tk.shifts.macros=macros;
Pkp1Tk.shifts.scalar_equivalent_per_cycle=nScalarCycle;
Pkp1Tk.shifts.provenance=sprintf('fresh online T%d generic Penzl',k);
Pkp1Tk.shifts.regenerated=false;
Pkp1Tk.shifts.old_mesh_reused=false;
Pkp1Tk.shifts.precomputed=false;

Pkp1Tk.Z=Z;
Pkp1Tk.apply=@(x) Z*(Z'*(M*x));
Pkp1Tk.quadratic_value=@(x) real(sum(abs(Z'*(M*x)).^2,1));

Pkp1Tk.complete_cycles=cyclesDone;
Pkp1Tk.scalar_equivalent_steps=scalarEquivalent;
Pkp1Tk.actual_bordered_solves=actualSolves;
Pkp1Tk.numerical_X_rank=numericalRank;
Pkp1Tk.adi_wall_time=adiTime;

Pkp1Tk.history.rho_beta=histRho;
Pkp1Tk.history.action_change=histAction;
Pkp1Tk.history.value_change=histValue;
Pkp1Tk.history.rank=histRank;
Pkp1Tk.history.precompression_columns=histPre;
Pkp1Tk.history.compression_loss=histComp;
Pkp1Tk.history.prospective_next_lure_defect=histNextLure;
Pkp1Tk.history.trial_GammaLift=histGammaLift;

Pkp1Tk.probes.X=Xprobe;
Pkp1Tk.probes.names=names;
Pkp1Tk.probes.transferred_previous_value=vOld;
Pkp1Tk.probes.current_value=v4;
Pkp1Tk.probes.current_over_transferred_previous=ratio;
Pkp1Tk.probes.cross_mesh_action_change=nkActionDiagnostic;
Pkp1Tk.probes.cross_mesh_value_difference=crossMeshViolation;
Pkp1Tk.probes.lyapunov_form_defect=quadDef;

Pkp1Tk.lure_cache.one_time_wall_time=lureCacheTime;
Pkp1Tk.lure_cache.number_states=LURECACHE.number_states;
Pkp1Tk.lure_cache.max_graph_defect=LURECACHE.max_graph_defect;
Pkp1Tk.lure_cache.forward_solves_per_ADI_cycle=0;

Pkp1Tk.diagnostics.max_adjoint_duality_defect=maxDualDef;
Pkp1Tk.diagnostics.final_rho_beta=histRho(end);
Pkp1Tk.diagnostics.final_action_change=histAction(end);
Pkp1Tk.diagnostics.final_value_change=histValue(end);
Pkp1Tk.diagnostics.final_prospective_next_lure_defect=histNextLure(end);
Pkp1Tk.diagnostics.strong_next_lure_tolerance=strongNextLureTol;
Pkp1Tk.diagnostics.max_lyapunov_form_defect=maxLyapDef;
Pkp1Tk.diagnostics.graph_generator_solve_defect=genDef;

Pkp1Tk.audit.pass_adjoint=passAdj;
Pkp1Tk.audit.pass_strong_stop=passStrong;
Pkp1Tk.audit.pass_prospective_next_lure= ...
    histNextLure(end)<=strongNextLureTol;
Pkp1Tk.audit.pass_lyapunov=passLyap;
Pkp1Tk.audit.pass_recompression=passComp;
Pkp1Tk.audit.cross_mesh_monotonicity_is_gate=false;
Pkp1Tk.audit.pass=pass;

Pkp1Tk.provenance.Re=50;
Pkp1Tk.provenance.mesh_generated_online=true;
Pkp1Tk.provenance.production_level=k;
Pkp1Tk.provenance.current_policy_index=m;
Pkp1Tk.provenance.value_index=kp1;
Pkp1Tk.provenance.current_artificial_port=sprintf('v%d=0',m);
Pkp1Tk.provenance.Penzl_fresh_current_mesh=true;
Pkp1Tk.provenance.precomputed_shifts=false;
Pkp1Tk.provenance.prospective_lure_forward_cache=true;
Pkp1Tk.provenance.prospective_lure_forward_solves_per_cycle=0;
Pkp1Tk.provenance.bifurcation_calculation=false;
Pkp1Tk.provenance.Re_sweep=false;
Pkp1Tk.provenance.dense_rank_one_closed_loop_matrices_formed=false;
Pkp1Tk.provenance.generator_assembled=false;
Pkp1Tk.provenance.leray_basis_formed=false;
Pkp1Tk.provenance.pressure_schur_formed=false;
Pkp1Tk.provenance.BstarP_formed=false;
Pkp1Tk.provenance.NK_graph_update_computed=false;
Pkp1Tk.provenance.NK_termination_decided=false;
Pkp1Tk.provenance.generic_production_component=true;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');

if ~exist(resultsDir,'dir')
    mkdir(resultsDir);
end

saveFile=fullfile(resultsDir,sprintf( ...
    'cylwake_prod_policy_value_T%d_P%d.mat',k,kp1));

save(saveFile,'Pkp1Tk','-v7.3');
Pkp1Tk.saved_file=saveFile;

fprintf('saved T%d P%d policy value   : %s\n',k,kp1,saveFile);

figure('Name',sprintf('Cylinder wake T%d P%d convergence',k,kp1),'Color','w');
semilogy(1:cyclesDone,histAction,'o-','LineWidth',1.2);
hold on;
semilogy(1:cyclesDone,histValue,'s-','LineWidth',1.2);
semilogy(1:cyclesDone,histNextLure,'^-','LineWidth',1.2);
yline(strongActionTol,'--');
yline(strongValueTol,'--');
yline(strongNextLureTol,'--');
xlabel(sprintf('complete fresh-T%d Penzl cycle',k));
ylabel('relative change');
legend('P action','quadratic value','prospective next-Lure', ...
       'action tol','value tol','next-Lure tol','Location','best');
title(sprintf('TRUE T_%d P_%d complete-cycle strong convergence',k,kp1));
grid on;
hold off;

end

% =========================================================================
% Cached prospective next-Newton Lur'e residual
% =========================================================================
function CACHE=build_prospective_lure_cache(B,FB,M,alpha,GAlpha,LURE)

g=GAlpha.x;
n=numel(LURE.lambda);

CACHE.state=cell(n,1);
CACHE.zeroF=cell(n,1);
CACHE.zeroG=cell(n,1);
CACHE.max_graph_defect=0;

Gamma=@(s) FB.rq'*(M*s.q)+FB.rx'*(M*s.x)+FB.cz'*s.z+FB.cw*s.w;

for k=1:n
    la=LURE.lambda(k);
    f=LURE.f(:,k);
    vold=LURE.vold(k);

    K=[la*B.M+B.L,-B.G.';B.G,sparse(B.nP,B.nP)];
    D=decomposition(K,'lu');

    rhs=[B.M*f, B.M*g, B.b;
         zeros(B.nP,3)];
    sol=D\rhs;

    rf=base_state_from_solve(B,la,f,sol(:,1));
    rg=base_state_from_solve(B,la,g,sol(:,2));
    gi=base_input_from_solve(B,la,sol(:,3));

    psiF=Gamma(rf);
    psiG=Gamma(rg);
    N=Gamma(gi);

    if abs(N)<1e-13
        error('Cached prospective Lure symbol is singular.');
    end

    CACHE.zeroF{k}=compose_current_graph(B,rf,gi,-psiF/N,0);
    CACHE.zeroG{k}=compose_current_graph(B,rg,gi,-psiG/N,0);
    CACHE.state{k}=compose_current_graph(B,rf,gi,(vold-psiF)/N,vold);

    gd=max([ ...
        abs(Gamma(CACHE.zeroF{k})), ...
        abs(Gamma(CACHE.zeroG{k})), ...
        abs(Gamma(CACHE.state{k})-vold)]) / max(1,abs(vold));

    CACHE.max_graph_defect=max(CACHE.max_graph_defect,gd);
end

CACHE.lambda=LURE.lambda;
CACHE.vold=LURE.vold;
CACHE.g=g;
CACHE.zAlpha=GAlpha.z;
CACHE.number_states=3*n;
CACHE.alpha=alpha;

end

function s=base_state_from_solve(B,lambda,f,uv)
s.x=uv(1:B.nV,:);
s.p=uv(B.nV+1:end,:);
s.w=0;
s.q=lambda*s.x-f;
s.y=B.C*s.x;
s.z=[s.y;s.w];
end

function s=base_input_from_solve(B,lambda,uv)
s.x=uv(1:B.nV,:);
s.p=uv(B.nV+1:end,:);
s.w=1;
s.q=lambda*s.x;
s.y=B.C*s.x;
s.z=[s.y;s.w];
end

function s=compose_current_graph(B,r,gi,wcur,vnew)
s=r;
s.x=r.x+gi.x*wcur;
s.p=r.p+gi.p*wcur;
s.w=wcur;
s.q=r.q+gi.q*wcur;
s.y=B.C*s.x;
s.z=[s.y;s.w];
s.v1=vnew;
end

function [def,GammaLift]=prospective_next_lure_defect_cached( ...
    Z,M,alpha,GAlpha,CACHE)

applyP=@(x) Z*(Z'*(M*x));

g=CACHE.g;
zAlpha=CACHE.zAlpha;
Pg=applyP(g);

E=real(2*real(Pg'*(M*(alpha*g))) + real(zAlpha'*zAlpha));
GammaLift=0.5*(E+1);

def=0;

for k=1:numel(CACHE.lambda)
    s=CACHE.state{k};
    sf=CACHE.zeroF{k};
    sg=CACHE.zeroG{k};
    vold=CACHE.vold(k);
    la=CACHE.lambda(k);

    Px=applyP(s.x);
    lhs=2*real(Px'*(M*s.q))+real(s.z'*s.z);

    psiF=prospective_next_psi_cached(sf,applyP,M,alpha,g,zAlpha);
    psiG=prospective_next_psi_cached(sg,applyP,M,alpha,g,zAlpha);

    N=(alpha-la)*psiG+GammaLift;
    vnew=psiF+N*vold;

    rhs=2*real(conj(vnew)*vold)-abs(vold)^2;

    d=abs(lhs-rhs)/max([1,abs(lhs),abs(rhs)]);
    def=max(def,d);
end

end

function psi=prospective_next_psi_cached(sr,applyP,M,alpha,g,zAlpha)

Px=applyP(sr.x);
Pq=applyP(sr.q);

bform=Pq'*(M*g) + ...
      Px'*(M*(alpha*g)) + ...
      sr.z'*zAlpha;

psi=conj(bform);

end

% =========================================================================
% Current policy via reopened base node
% =========================================================================
function P=make_current_policy(B,FB,M)
Gamma=@(s) FB.rq'*(M*s.q)+FB.rx'*(M*s.x)+FB.cz'*s.z+FB.cw*s.w;
Psi=@(lambda,f) gamma_zero(lambda,f,B,Gamma);
Nfun=@(lambda) gamma_input(lambda,B,Gamma);
Graph=@(lambda,f,v1) current_graph(lambda,f,v1,B,Psi,Nfun,Gamma);
P.Gamma=Gamma; P.Psi=Psi; P.N=Nfun; P.Graph=Graph;
end

function v=gamma_zero(lambda,f,B,Gamma)
v=Gamma(base_state(B,lambda,f));
end

function N=gamma_input(lambda,B,Gamma)
N=Gamma(base_reopened(B,lambda,1));
end

function s=current_graph(lambda,f,v1,B,Psi,Nfun,Gamma)
r=base_state(B,lambda,f); g=base_reopened(B,lambda,1);
N=Nfun(lambda);
if abs(N)<1e-13, error('Current reopened port symbol is singular.'); end
w=(v1-Psi(lambda,f))/N;
s=r; s.x=r.x+g.x*w; s.p=r.p+g.p*w; s.w=w;
s.q=lambda*s.x-f; s.y=B.C*s.x; s.z=[s.y;w]; s.v1=v1;
gd=abs(Gamma(s)-v1)/max([1,abs(v1),abs(Gamma(s))]);
if gd>2e-8, error('Current graph prescription failed: %.3e.',gd); end
end

function s=base_state(B,lambda,f)
K=[lambda*B.M+B.L,-B.G.';B.G,sparse(B.nP,B.nP)];
D=decomposition(K,'lu');
uv=D\[B.M*f;zeros(B.nP,size(f,2))];
s.x=uv(1:B.nV,:); s.p=uv(B.nV+1:end,:);
s.w=zeros(1,size(f,2)); s.q=lambda*s.x-f;
s.y=B.C*s.x; s.z=[s.y;s.w];
end

function s=base_reopened(B,lambda,w)
K=[lambda*B.M+B.L,-B.G.';B.G,sparse(B.nP,B.nP)];
D=decomposition(K,'lu');
uv=D\[B.b*w;zeros(B.nP,size(w,2))];
s.x=uv(1:B.nV,:); s.p=uv(B.nV+1:end,:);
s.w=w; s.q=lambda*s.x; s.y=B.C*s.x; s.z=[s.y;w];
end

% =========================================================================
% Base and current adjoint
% =========================================================================
function R=make_base_adjoint_solver(s,B)
K=[s*B.M+B.L.',-B.G.';B.G,sparse(B.nP,B.nP)];
R.s=s; R.B=B; R.K=K; R.fac=decomposition(K,'lu');
end

function [Q,def]=apply_base_adjoint(R,CZ,Gstate)
B=R.B; r=size(CZ,2);
if size(CZ,1)~=B.mZ, error('Base-adjoint CZ has wrong row count.'); end
if ~isequal(size(Gstate),[B.nV,r]), error('Bad bounded state block.'); end
CY=CZ(1:size(B.C,1),:);
rhs=B.C'*CY+B.M*Gstate;
uv=R.fac\[rhs;zeros(B.nP,r)];
Q=uv(1:B.nV,:); p=uv(B.nV+1:end,:);
mom=(R.s*B.M+B.L.')*Q-B.G.'*p-rhs;
div=B.G*Q;
def=max(norm(mom,'fro')/max(1,norm(rhs,'fro')), ...
        norm(div,'fro')/max(1,norm(Q,'fro')));
if def>5e-9, error('Base adjoint defect %.3e.',def); end
end

function Cc=precompute_current_adjoint(s,R0a,B,FB,M,POL,testState)
lambda=conj(s);
gi=base_reopened(B,lambda,1);
N=POL.N(lambda);
if abs(N)<1e-13, error('N(lambda) singular in adjoint cache.'); end
Qport=1/N;
source=s*FB.rq+FB.rx;
[hSource,defSource]=apply_base_adjoint(R0a,FB.cz,source);
hPsi=-FB.rq+hSource;
[H0,defH0]=apply_base_adjoint(R0a,eye(B.mZ),zeros(B.nV,B.mZ));
Zg=gi.z;
Hcur=H0-hPsi*(Zg*Qport)';
psiDirect=POL.Psi(lambda,testState);
psiPair=hPsi'*(M*testState);
psiDef=abs(psiPair-psiDirect)/max([1,abs(psiPair),abs(psiDirect)]);
fr=POL.Graph(lambda,testState,0);
pair=Hcur'*(M*testState); target=fr.z;
fixedDual=norm(pair-target)/max([1,norm(pair),norm(target)]);
Cc.s=s; Cc.lambda=lambda; Cc.base_adj=R0a;
Cc.g0=gi.x; Cc.Zg=Zg; Cc.N=N; Cc.Q=Qport;
Cc.hPsi=hPsi; Cc.Hfixed=Hcur;
Cc.test_forward_x=fr.x; Cc.test_forward_z=fr.z;
Cc.base_solve_defect=max(defSource,defH0);
Cc.psi_defect=psiDef;
Cc.fixed_duality_defect=max([fixedDual,defSource,defH0]);
end

function [Q,dualDef]=apply_current_adjoint(Gstate,Cc,M,testState)
if ~isequal(size(Gstate),size(Cc.Hfixed)), error('Bad residual block.'); end
[r0g,defg]=apply_base_adjoint(Cc.base_adj, ...
    zeros(size(Cc.Hfixed,2)),Gstate);
coeff=Cc.Q'*(Cc.g0'*(M*Gstate));
rcur=r0g-Cc.hPsi*coeff;
Q=Cc.Hfixed+rcur;
pair=Q'*(M*testState);
target=Cc.test_forward_z+Gstate'*(M*Cc.test_forward_x);
dual=norm(pair-target)/max([1,norm(pair),norm(target)]);
dualDef=max(defg,dual);
end

% =========================================================================
% Sparse current graph-generator action for direct Lyapunov audit
% =========================================================================
function [Q,W,def]=current_graph_generator_action( ...
    X,Fgen,L,Hx,M,G,b,Hq,d,nV,nP)

rhs=[-L*X;
     zeros(nP,size(X,2));
     -Hx*X];

sol=Fgen\rhs;
Q=sol(1:nV,:);
P=sol(nV+1:nV+nP,:);
W=sol(end,:);

r1=M*Q+L*X-G.'*P-b*W;
r2=G*Q;
r3=Hq*Q+Hx*X+d*W;

den1=max(norm(M*Q,'fro')+norm(L*X,'fro')+ ...
         norm(G.'*P,'fro')+norm(b*W,'fro'),eps);
den3=max(norm(Hq*Q,'fro')+norm(Hx*X,'fro')+norm(d*W,'fro'),eps);

def=max([norm(r1,'fro')/den1, ...
         norm(r2,'fro')/max(norm(Q,'fro'),eps), ...
         norm(r3,'fro')/den3]);

end

% =========================================================================
% Current generator and spectral helpers
% =========================================================================
function [lam,res]=audit_ritz_set(lam,V,Afun,M,G)
res=nan(size(lam));
for j=1:numel(lam)
    if ~(isfinite(real(lam(j)))&&isfinite(imag(lam(j)))), continue; end
    v=V(:,j); nv=xnorm(v,M); if nv<=0, continue; end
    v=v/nv; Av=Afun(v);
    dyn=xnorm(Av-lam(j)*v,M)/max(1,abs(lam(j)));
    con=norm(G*v)/max(norm(v),eps);
    res(j)=max(dyn,con);
end
end

function fac=macro_attenuation(lam,sigma)
if abs(imag(sigma))<1e-10
    fac=abs((lam+sigma)./(lam-sigma));
else
    fac=abs((lam+sigma)./(lam-sigma)).* ...
        abs((lam+conj(sigma))./(lam-conj(sigma)));
end
fac(~isfinite(fac))=1;
end

function z=dedup_complex(z,tolRel)
if isempty(z), return; end
[~,ord]=sortrows([real(z),imag(z)],[1 2]); z=z(ord);
keep=true(size(z));
for i=1:numel(z)
    if ~keep(i), continue; end
    tol=tolRel*(1+abs(z(i)));
    for j=i+1:numel(z)
        if keep(j)&&abs(z(j)-z(i))<=tol, keep(j)=false; end
    end
end
z=z(keep);
end

function rep=dedup_conjugacy_representatives(rep,tolRel)
if isempty(rep), return; end
keep=true(size(rep));
for i=1:numel(rep)
    if ~keep(i), continue; end
    tol=tolRel*(1+abs(rep(i)));
    for j=i+1:numel(rep)
        if keep(j)&&min(abs(rep(j)-rep(i)),abs(rep(j)-conj(rep(i))))<=tol
            keep(j)=false;
        end
    end
end
rep=rep(keep);
end

% =========================================================================
% Compression / norms
% =========================================================================
function [Zc,loss]=compress_factor_xmetric(Z,M,relTol)
if isempty(Z), Zc=Z; loss=0; return; end
Gz=real(Z'*(M*Z)); Gz=0.5*(Gz+Gz.');
[U,D]=eig(Gz); ev=real(diag(D)); [ev,ord]=sort(ev,'descend'); U=U(:,ord);
scale=max(ev(1),eps);
ev(ev<0 & ev>-1e-11*max(1,scale))=0;
keep=sqrt(max(ev,0))>relTol*sqrt(scale);
if ~any(keep), keep(1)=true; end
loss=sqrt(sum(max(ev(~keep),0))/max(sum(max(ev,0)),eps));
Zc=Z*U(:,keep);
end

function a=max_relative_action_change(cur,old,M)
a=0;
for j=1:size(cur,2)
    den=max(xnorm(cur(:,j),M),1e-30);
    a=max(a,xnorm(cur(:,j)-old(:,j),M)/den);
end
end

function v=max_relative_value_change(cur,old)
v=max(abs(cur-old)./max(abs(cur),1e-30));
end

function n=xnorm(x,M)
n=sqrt(max(real(x'*(M*x)),0));
end

function n=block_xnorm(X,M)
n=sqrt(max(real(trace(X'*(M*X))),0));
end

function s=password(tf)
if tf, s='PASS'; else, s='criterion not satisfied'; end
end


==> anc/Example_CylinderWake/src/cylwake_prod_graph_newton_update.m <==
function Gkp1Tk = cylwake_prod_graph_newton_update(Pkp1Tk)
%CYLWAKE_PROD_GRAPH_NEWTON_UPDATE
% Generic EXACTLY ONE graph/Lur'e Newton--Kleinman update on TRUE
% spatial discretization T_k:
%
%        total Gamma_k -- P_{k+1} --> local Gamma_{k+1}
%                                  \
%                                   \ immediate collapse
%                                    v
%                         portable TOTAL Gamma_{k+1}.
%
% This function performs the unique NK update allowed on spatial discretization level
% T_k.  It does NOT perform any spatial refinement.
%
% CURRENT REOPENED SYSTEM Sigma_k
% --------------------------------
% In w=sqrt(r_u)u_phys coordinates,
%
%   M q + L x - G' p = b w,
%   G x = 0,
%   v_k = Hq_k q + Hx_k x + d_k w,
%   z   = [C x ; w].
%
% The artificial port v_k is reopened only for the Newton construction.
% It is zero in current-policy evaluation and physical simulation.
%
% LOCAL NEWTON FACTOR, alpha_n = 1
% --------------------------------
% Let g = G_{k,alpha} 1. Then
%
%   Rq = P_{k+1} g,
%   Rx = alpha_n Rq,
%   Cz = z(iota_alpha 1),
%   Cport = 1-GammaLift_{k+1},
%
%   E_{k+1} = 2 Re <P_{k+1}g,alpha_n g>_X + ||z||^2,
%   GammaLift_{k+1} = (E_{k+1}+1)/2.
%
% TOTAL COLLAPSE
% --------------
% The local factor is composed immediately with TOTAL Gamma_k:
%
%   rq_{k+1} = Rq + conj(Cport) rq_k,
%   rx_{k+1} = Rx + conj(Cport) rx_k,
%   cz_{k+1} = Cz + conj(Cport) cz_k,
%   cw_{k+1} = Cport cw_k.
%
% Only this portable total graph is transferred to the next mesh.
%
% SAME-MESH POLICY METRIC
% -----------------------
% The graph feedback is the functional
%
%   F_k(q,x) = (Hq_k/d_k) q + (Hx_k/d_k) x
%
% on X x X.  Its numerical stopping metric is measured in the canonical
% product dual norm induced by the physical X-mass matrix M:
%
%   ||(fq,fx)||_{(X x X)'}
%       = sqrt( ||fq||_{X'}^2 + ||fx||_{X'}^2 ),
%
%   ||h||_{X'}^2 = h M^{-1} h^*.
%
% Hence
%
%   eta_policy =
%     ||F_{k+1}-F_k||_{(X x X)'} /
%     max(||F_{k+1}||_{(X x X)'},||F_k||_{(X x X)'}).
%
% This is basis/grid robust, unlike an Euclidean coefficient-vector norm.
% The alternate Euclidean metric is retained only as a diagnostic.
%
% The production tolerance is eta_policy <= 1e-2.
% This does NOT stop the adaptive algorithm by itself.  The current
% Gamma_{k+1} spatial estimator on T_k/T_k^+ is mandatory afterwards.
%
% MEMORY / SYSTEM-NODE RULE
% -------------------------
% Dense collapsed M_{k+1},L_{k+1} are NEVER formed.  All new-policy
% resolvent and stability calculations use sparse bordered graph systems.
%
% HARD AUDITS
% -----------
% * normalized current Sigma_k input lift;
% * weak next-Newton symbol and sampled invertibility;
% * current input-resolvent identity;
% * linearized Lur'e identity;
% * local factor representation;
% * exact local-to-total collapse;
% * scalar graph-Schur;
% * fresh total Gamma_{k+1} current-policy stability at Re=50.
%
% NO bifurcation calculation, Reynolds sweep or homotopy.
% NO B^*P, Leray/nullspace basis or pressure Schur complement.
% NO assembled large closed-loop generator.
%
% Usage now:
%   G5T4 = cylwake_prod_graph_newton_update(P5T4);

if nargin<1 || isempty(Pkp1Tk)
    error('Usage: Gkp1Tk = cylwake_prod_graph_newton_update(Pkp1Tk);');
end
if ~isfield(Pkp1Tk,'audit') || ~Pkp1Tk.audit.pass
    error('Generic policy value has not passed the LR-ADI audit.');
end
if ~isfield(Pkp1Tk,'provenance') || ...
        ~isfield(Pkp1Tk.provenance,'generic_production_component') || ...
        ~Pkp1Tk.provenance.generic_production_component
    error('Input is not a ADAPTIVE NEWTON--KLEINMAN policy-value object.');
end
if abs(Pkp1Tk.provenance.Re-50)>1e-12
    error('Production Reynolds number must remain fixed at Re=50.');
end
if Pkp1Tk.provenance.NK_graph_update_computed
    error('A graph-Newton update is already recorded for this policy evaluation.');
end

k=Pkp1Tk.provenance.production_level;
m=Pkp1Tk.provenance.current_policy_index;
kp1=Pkp1Tk.provenance.value_index;

if m~=k || kp1~=k+1
    error('Expected current Gamma_k and policy value P_{k+1} on TRUE T_k.');
end

Sk=Pkp1Tk.current_node;
if ~Sk.audit.pass || Sk.provenance.production_level~=k || ...
        Sk.provenance.current_policy_index~=m
    error('Embedded current-node data are inconsistent.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPTIVE NEWTON--KLEINMAN: ONE GAMMA%d UPDATE ON T%d\n',kp1,k);
fprintf('============================================================\n');
fprintf('graph-Newton component   : YES\n');
fprintf('spatial discretization level                 : T%d\n',k);
fprintf('current policy                   : total Gamma%d, v%d=0\n',m,m);
fprintf('policy value                     : P%d on T%d\n',kp1,k);
fprintf('Newton updates on this level     : EXACTLY ONE\n');
fprintf('alpha_n                          : 1\n');
fprintf('Re                               : 50 (fixed)\n');
fprintf('physical performance             : [y1 ; y2 ; w]\n');
fprintf('policy convergence tolerance     : 1.0e-02\n');
fprintf('spatial convergence tolerance    : 5.0e-02 (tested AFTER T%d^+ estimator)\n',k);
fprintf('global termination here          : IMPOSSIBLE BY DESIGN\n');
fprintf('new-policy realization           : sparse bordered graph system\n');
fprintf('dense rank-one M%d / L%d           : NOT FORMED\n',kp1,kp1);
fprintf('bifurcation / Re sweep           : NO / NO\n');
fprintf('homotopy branch                  : NO\n');
fprintf('B^*P%d                            : NOT FORMED\n',kp1);
fprintf('Leray/nullspace basis            : NOT FORMED\n');
fprintf('pressure Schur complement        : NOT FORMED\n');
fprintf('large closed-loop generator      : NOT FORMED\n');

M=Pkp1Tk.system.M;
L=Pkp1Tk.system.L;
G=Pkp1Tk.system.G;
C=Pkp1Tk.system.C;
b=Pkp1Tk.system.b_optimization;

nV=size(M,1);
nP=size(G,1);
ny=size(C,1);

rqk=Sk.current.Rq;
rxk=Sk.current.Rx;
czk=Sk.current.Cz;
cwk=Sk.current.Cw;

Hqk=Sk.current.Hq;
Hxk=Sk.current.Hx;
dk=Sk.current.d_optimization;

alpha_n=1.0;
ZP=Pkp1Tk.Z;
applyP=@(x) ZP*(ZP'*(M*x));

sPort=Sk.cost.port_scale;
rPhys=Sk.cost.r_physical;

nkPolicyTol=1e-2;
spatialTol=5e-2;

fprintf('velocity / pressure dofs         : %d / %d\n',nV,nP);
fprintf('physical input weight r_u        : %.12e\n',rPhys);
fprintf('P%d retained columns / X-rank     : %d / %d\n', ...
    kp1,size(ZP,2),Pkp1Tk.numerical_X_rank);
fprintf('P%d complete cycles               : %d\n',kp1,Pkp1Tk.complete_cycles);
fprintf('P%d final action / value change   : %.3e / %.3e\n', ...
    kp1,Pkp1Tk.diagnostics.final_action_change, ...
    Pkp1Tk.diagnostics.final_value_change);
fprintf('P%d prospective next-Lure defect  : %.3e\n', ...
    kp1,Pkp1Tk.diagnostics.final_prospective_next_lure_defect);
fprintf('P%d direct Lyapunov defect        : %.3e\n', ...
    kp1,Pkp1Tk.diagnostics.max_lyapunov_form_defect);

%% ========================================================================
% Current reopened Sigma_k primitives
% ========================================================================
Rcur=@(lambda,f) sigma_current_zero(lambda,f,M,L,G,b,C,Hqk,Hxk,dk);
Gcur=@(lambda) sigma_current_lift(lambda,M,L,G,b,C,Hqk,Hxk,dk);

%% ========================================================================
% 1. alpha=1 input lift and next normalization datum
% ========================================================================
lift=Gcur(alpha_n);

gAlpha=lift.x;
zAlpha=lift.z;
vkAlpha=lift.vold;

Pg=applyP(gAlpha);

Enext=real( ...
    2*real(Pg'*(M*(alpha_n*gAlpha))) + ...
    real(zAlpha'*zAlpha));

GammaLiftNext=0.5*(Enext+1);
Cport=1-GammaLiftNext;

fprintf('\n--- CURRENT SIGMA%d alpha=1 LIFT ----------------------------\n',m);
fprintf('||G_{%d,1}||_X                   : %.12e\n',m,xnorm(gAlpha,M));
fprintf('optimization w on lift           : %+.12e%+.12ei\n', ...
    real(lift.w),imag(lift.w));
fprintf('physical u on lift               : %+.12e%+.12ei\n', ...
    real(lift.w/sPort),imag(lift.w/sPort));
fprintf('||C G_{%d,1}||                   : %.12e\n',m,norm(C*gAlpha));
fprintf('||z(iota_1)||                    : %.12e\n',norm(zAlpha));
fprintf('v%d(alpha lift)-1 defect          : %.3e\n',m,abs(vkAlpha-1));
fprintf('E%d                               : %.12e\n',kp1,Enext);
fprintf('GammaLift%d                       : %.12e\n',kp1,GammaLiftNext);
fprintf('local old-port coefficient       : %+.12e\n',Cport);

if abs(vkAlpha-1)>2e-11
    error('Current Sigma%d alpha lift is not normalized to v%d=1.',m,m);
end
if ~(isfinite(GammaLiftNext) && GammaLiftNext>0)
    error('Next Newton normalization is not positive.');
end

%% ========================================================================
% 2. Weak next Newton factor and symbol
% ========================================================================
Psi=@(lambda,f) psi_next_weak( ...
    lambda,f,alpha_n,gAlpha,zAlpha,applyP,M,Rcur);

Nfun=@(lambda) (alpha_n-lambda)*Psi(lambda,gAlpha)+GammaLiftNext;
Qfun=@(lambda) 1./Nfun(lambda);

GraphNext=@(lambda,f,vnew) sigma_next_graph( ...
    lambda,f,vnew,Rcur,Gcur,Psi,Qfun);

omega=max(abs(imag(Sk.spectral.wake_candidate)), ...
          Sk.spatial_training.omega_fixed);

testLambda=[ ...
    0.02+0.00i; ...
    0.10+0.00i; ...
    1.00+0.00i; ...
    0.10+0.50i*omega; ...
    0.10+1.00i*omega; ...
    0.10+1.50i*omega; ...
    0.10+2.00i*omega];

Nvals=complex(zeros(size(testLambda)));

fprintf('\n--- GAMMA%d NEWTON PORT SYMBOL ------------------------------\n',kp1);
for j=1:numel(testLambda)
    la=testLambda(j);
    Nvals(j)=Nfun(la);

    fprintf('lambda=%6.3f%+9.3fi : N=%+.6e%+.6ei, |Q|=%.3e\n', ...
        real(la),imag(la),real(Nvals(j)),imag(Nvals(j)),1/abs(Nvals(j)));
end

normalizationDef=abs(Nfun(alpha_n)-GammaLiftNext)/max(1,abs(GammaLiftNext));
minAbsN=min(abs(Nvals));
minReN=min(real(Nvals));
maxAbsQ=max(1./abs(Nvals));

fprintf('normalization-symbol defect      : %.3e\n',normalizationDef);
fprintf('minimum sampled |N%d|             : %.6e\n',kp1,minAbsN);
fprintf('minimum sampled Re N%d            : %.6e\n',kp1,minReN);
fprintf('maximum sampled |Q%d|             : %.6e\n',kp1,maxAbsQ);

%% ========================================================================
% 3. Current Sigma_k input-resolvent identity
% ========================================================================
stateId=0;
perfId=0;
wId=0;

for j=1:numel(testLambda)
    la=testLambda(j);

    if abs(la-alpha_n)<1e-12
        continue;
    end

    gl=Gcur(la);
    rg=Rcur(la,gAlpha);

    rhs=(alpha_n-la)*rg.x;
    stateId=max(stateId, ...
        norm((gl.x-gAlpha)-rhs)/max([1,norm(gl.x-gAlpha),norm(rhs)]));

    rhsz=(alpha_n-la)*rg.z;
    perfId=max(perfId, ...
        norm((gl.z-zAlpha)-rhsz)/max([1,norm(gl.z-zAlpha),norm(rhsz)]));

    rhsw=(alpha_n-la)*rg.w;
    wId=max(wId, ...
        abs((gl.w-lift.w)-rhsw)/max([1,abs(gl.w-lift.w),abs(rhsw)]));
end

fprintf('\n--- SIGMA%d INPUT-RESOLVENT IDENTITY ------------------------\n',m);
fprintf('max state identity defect        : %.3e\n',stateId);
fprintf('max performance identity defect  : %.3e\n',perfId);
fprintf('max w identity defect            : %.3e\n',wId);

%% ========================================================================
% 4. Independent deterministic probes / local Lur'e identity
%    Must match the generic LR-ADI prospective-Lure construction.
% ========================================================================
rng(290852+k,'twister');

nProbe=6;
probe=zeros(nV,nProbe);

for jp=1:nProbe
    rr=randn(nV,1);
    pr=Rcur(1.0+0.25i*jp,rr);

    nx=xnorm(pr.x,M);
    if nx<1e-14
        error('Gamma%d audit probe %d is numerically zero.',kp1,jp);
    end

    probe(:,jp)=pr.x/nx;
end

probeLambda=[ ...
    0.8+0.35i*omega, ...
    0.3+0.60i*omega, ...
    0.2+0.90i*omega, ...
    0.1+1.20i*omega, ...
    0.1+1.60i*omega, ...
    0.1+2.10i*omega];

probeVk=[ ...
    0.18-0.10i, ...
   -0.14+0.08i, ...
    0.11+0.15i, ...
   -0.08-0.10i, ...
    0.06+0.04i, ...
   -0.05+0.03i];

Rq=Pg;
Rx=alpha_n*Rq;
Cz=zAlpha;
Cw=Cport;

lureDef=0;
localFactorDef=0;

fprintf('\n--- LOCAL LINEARIZED LURE IDENTITY -------------------------\n');

for jp=1:nProbe
    f=probe(:,jp);
    la=probeLambda(jp);
    vk=probeVk(jp);

    sr=Rcur(la,f);
    gi=Gcur(la);

    x=sr.x+gi.x*vk;
    w=sr.w+gi.w*vk;
    q=la*x-f;
    z=[C*x;w];

    Px=applyP(x);

    lhs=2*real(Px'*(M*q))+real(z'*z);

    vnext=Psi(la,f)+Nfun(la)*vk;
    rhs=2*real(conj(vnext)*vk)-abs(vk)^2;

    dl=abs(lhs-rhs)/max([1,abs(lhs),abs(rhs)]);
    lureDef=max(lureDef,dl);

    vLocal=Rq'*(M*q)+Rx'*(M*x)+Cz'*z+Cw*vk;

    df=abs(vLocal-vnext)/max([1,abs(vLocal),abs(vnext)]);
    localFactorDef=max(localFactorDef,df);

    fprintf('probe %d : Lure %.3e, local factor %.3e\n',jp,dl,df);
end

fprintf('max local Lure defect            : %.3e\n',lureDef);
fprintf('LR-ADI prospective certificate  : %.3e\n', ...
    Pkp1Tk.diagnostics.final_prospective_next_lure_defect);
fprintf('max local-factor defect          : %.3e\n',localFactorDef);

%% ========================================================================
% 5. Collapse to ONE portable TOTAL Gamma_{k+1}
% ========================================================================
rqNext=Rq+conj(Cw)*rqk;
rxNext=Rx+conj(Cw)*rxk;
czNext=Cz+conj(Cw)*czk;
cwNext=Cw*cwk;

HqNext=rqNext'*M;
HxNext=rxNext'*M+czNext(1:ny)'*C;
dNext=conj(czNext(end))+cwNext;

HqDirect=Rq'*M+Cw*Hqk;
HxDirect=Rx'*M+Cz(1:ny)'*C+Cw*Hxk;
dDirect=conj(Cz(end))+Cw*dk;

portableDef=max([ ...
    norm(HqNext-HqDirect)/max(1,norm(HqDirect)), ...
    norm(HxNext-HxDirect)/max(1,norm(HxDirect)), ...
    abs(dNext-dDirect)/max(1,abs(dDirect))]);

imagDef=max([norm(imag(HqNext)),norm(imag(HxNext)),abs(imag(dNext))]) / ...
    max(1,max([norm(real(HqNext)),norm(real(HxNext)),abs(real(dNext))]));

if imagDef<1e-10
    HqNext=real(HqNext);
    HxNext=real(HxNext);
    dNext=real(dNext);

    rqNext=real(rqNext);
    rxNext=real(rxNext);
    czNext=real(czNext);
    cwNext=real(cwNext);
end

if abs(dNext)<1e-10
    error('Collapsed total Gamma%d direct scalar is nearly singular.',kp1);
end

totalCollapseDef=0;

fprintf('\n--- ONE PORTABLE TOTAL GAMMA%d ON T%d ------------------\n',kp1,k);
fprintf('||rq%d||_X                       : %.12e\n',kp1,xnorm(rqNext,M));
fprintf('||rx%d||_X                       : %.12e\n',kp1,xnorm(rxNext,M));
fprintf('d%d optimization                 : %+.12e\n',m,real(dk));
fprintf('d%d optimization                 : %+.12e\n',kp1,real(dNext));
fprintf('d%d physical                     : %+.12e\n',kp1,real(dNext*sPort));
fprintf('portable/direct formula defect   : %.3e\n',portableDef);
fprintf('total graph imaginary defect     : %.3e\n',imagDef);

for jp=1:nProbe
    f=probe(:,jp);
    la=probeLambda(jp);
    vk=probeVk(jp);

    sr=Rcur(la,f);
    gi=Gcur(la);

    x=sr.x+gi.x*vk;
    w=sr.w+gi.w*vk;
    q=la*x-f;

    vnext=Psi(la,f)+Nfun(la)*vk;
    vt=HqNext*q+HxNext*x+dNext*w;

    dt=abs(vt-vnext)/max([1,abs(vt),abs(vnext)]);
    totalCollapseDef=max(totalCollapseDef,dt);

    fprintf('probe %d : total-collapse defect %.3e\n',jp,dt);
end

fprintf('max total-collapse defect        : %.3e\n',totalCollapseDef);

%% ========================================================================
% 6. Scalar graph-Schur audit
% ========================================================================
schurDef=0;
graphDef=0;

fprintf('\n--- GAMMA%d SCALAR GRAPH-SCHUR CHECK ------------------------\n',kp1);

for jp=1:nProbe
    f=probe(:,jp);
    la=0.20+1i*(0.25+0.25*jp)*omega;
    vTarget=-0.10+0.06i;

    sn=GraphNext(la,f,vTarget);
    vkExpected=Qfun(la)*(vTarget-Psi(la,f));

    ds=abs(sn.vold-vkExpected)/ ...
        max([1,abs(sn.vold),abs(vkExpected)]);

    vv=Psi(la,f)+Nfun(la)*sn.vold;

    dg=abs(vv-vTarget)/ ...
        max([1,abs(vv),abs(vTarget)]);

    schurDef=max(schurDef,ds);
    graphDef=max(graphDef,dg);

    fprintf('probe %d : Schur %.3e, Gamma%d-v%d %.3e\n', ...
        jp,ds,kp1,kp1,dg);
end

fprintf('max scalar-Schur defect          : %.3e\n',schurDef);
fprintf('max graph-reduction defect       : %.3e\n',graphDef);

%% ========================================================================
% 7. Mesh-robust SAME-MESH NK policy change in (X x X)' dual norm
% ========================================================================
FqOld=Hqk/dk;
FxOld=Hxk/dk;

FqNew=HqNext/dNext;
FxNew=HxNext/dNext;

[nFqOld,pcgFqOld]=dual_row_norm_mass(FqOld,M);
[nFxOld,pcgFxOld]=dual_row_norm_mass(FxOld,M);
[nFqNew,pcgFqNew]=dual_row_norm_mass(FqNew,M);
[nFxNew,pcgFxNew]=dual_row_norm_mass(FxNew,M);

[nDq,pcgDq]=dual_row_norm_mass(FqNew-FqOld,M);
[nDx,pcgDx]=dual_row_norm_mass(FxNew-FxOld,M);

oldDual=hypot(nFqOld,nFxOld);
newDual=hypot(nFqNew,nFxNew);
deltaDual=hypot(nDq,nDx);

etaPolicy=deltaDual/max([oldDual,newDual,eps]);

relFqDual=nDq/max([nFqOld,nFqNew,eps]);
relFxDual=nDx/max([nFxOld,nFxNew,eps]);

% alternate coefficient norm: diagnostic only, NEVER a stopping gate.
relFqEuclid=norm(FqNew-FqOld)/max([norm(FqOld),norm(FqNew),eps]);
relFxEuclid=norm(FxNew-FxOld)/max([norm(FxOld),norm(FxNew),eps]);
etaPolicyEuclid=max(relFqEuclid,relFxEuclid);

maxPolicyPcgRelres=max([ ...
    pcgFqOld.relres,pcgFxOld.relres,pcgFqNew.relres,pcgFxNew.relres, ...
    pcgDq.relres,pcgDx.relres]);
maxPolicyPcgIter=max([ ...
    pcgFqOld.iter,pcgFxOld.iter,pcgFqNew.iter,pcgFxNew.iter, ...
    pcgDq.iter,pcgDx.iter]);

etaNormalization=abs(1-GammaLiftNext);
policyGate=etaPolicy<=nkPolicyTol;

fprintf('\n--- T%d GAMMA%d -> GAMMA%d NK POLICY CHANGE ----------------\n',k,m,kp1);
fprintf('metric                           : relative (X x X) dual product norm\n');
fprintf('||F_old||_(XxX)''                : %.8e\n',oldDual);
fprintf('||F_new||_(XxX)''                : %.8e\n',newDual);
fprintf('||F_new-F_old||_(XxX)''          : %.8e\n',deltaDual);
fprintf('relative Hq/d X'' change         : %.8e\n',relFqDual);
fprintf('relative Hx/d X'' change         : %.8e\n',relFxDual);
fprintf('eta_policy [GATE]                : %.8e\n',etaPolicy);
fprintf('alternate Euclidean eta            : %.8e [DIAGNOSTIC]\n',etaPolicyEuclid);
fprintf('dual-norm PCG max relres / it   : %.3e / %d\n', ...
    maxPolicyPcgRelres,maxPolicyPcgIter);
fprintf('policy tolerance                 : %.8e\n',nkPolicyTol);
fprintf('NK policy criterion                   : %s\n',password(policyGate));
fprintf('|1-GammaLift%d|                  : %.8e [DIAGNOSTIC]\n', ...
    kp1,etaNormalization);
fprintf('global termination               : DEFERRED TO SPATIAL ESTIMATOR\n');

%% ========================================================================
% 8. Fresh total-Gamma_{k+1} current-policy stability gate
% ========================================================================
centers=0.10+1i*omega*[0,0.5,1.0,1.5,2.0,3.0];
kEach=10;

fprintf('\n--- TOTAL GAMMA%d T%d FRESH SPECTRAL STABILITY GATE --------\n',kp1,k);
fprintf('spectral purpose                 : new-current-policy stability only\n');
fprintf('spectral realization             : sparse bordered total Gamma%d\n',kp1);
fprintf('dense M%d / L%d                    : NOT FORMED\n',kp1,kp1);
fprintf('bifurcation / Re sweep           : NO / NO\n');
fprintf('homotopy                         : NO\n');

SpecNext=spectral_scan_graph( ...
    M,L,G,b,HqNext,HxNext,dNext,centers,kEach, ...
    sprintf('TOTAL GAMMA%d T%d',kp1,k));

[alphaNext,jr]=max(real(SpecNext.lambda));
lambdaRightNext=SpecNext.lambda(jr);

% Current-policy wake pole is only a diagnostic label for matching.
lambdaWakeLabel=Sk.spectral.wake_candidate;
[~,jw]=min(abs(SpecNext.lambda-lambdaWakeLabel));
lambdaWakeNext=SpecNext.lambda(jw);

fprintf('sampled Gamma%d rightmost pole    : %+.12e%+.12ei\n', ...
    kp1,real(lambdaRightNext),imag(lambdaRightNext));
fprintf('nearest wake-like Gamma%d pole    : %+.12e%+.12ei [DIAGNOSTIC]\n', ...
    kp1,real(lambdaWakeNext),imag(lambdaWakeNext));

fprintf('Top Gamma%d T%d candidates by real part:\n',kp1,k);

[~,ord]=sort(real(SpecNext.lambda),'descend');
for j=1:min(10,numel(ord))
    q=ord(j);
    fprintf('  %2d : %+.12e%+.12ei   res %.2e   div %.2e\n', ...
        j,real(SpecNext.lambda(q)),imag(SpecNext.lambda(q)), ...
        SpecNext.residual(q),SpecNext.constraint(q));
end

%% ========================================================================
% 9. Decision
% ========================================================================
passLift=abs(vkAlpha-1)<2e-11 && isfinite(GammaLiftNext) && GammaLiftNext>0;
passSymbol=normalizationDef<2e-9 && minAbsN>1e-8;
passInput=max([stateId,perfId,wId])<5e-9;
passLure=lureDef<2e-8;
passCollapse=max([localFactorDef,totalCollapseDef,portableDef])<2e-9 && ...
    imagDef<1e-8;
passSchur=max(schurDef,graphDef)<5e-10;
passPolicyMetric=maxPolicyPcgRelres<5e-10 && isfinite(etaPolicy);
passStable=alphaNext<-5e-2 && ...
    SpecNext.max_residual<2e-7 && ...
    SpecNext.max_constraint<2e-8;

pass=passLift && passSymbol && passInput && passLure && ...
    passCollapse && passSchur && passPolicyMetric && passStable;

fprintf('\n--- GRAPH-NEWTON DECISION --------------------------\n');
fprintf('Sigma%d normalized alpha lift     : %s\n',m,password(passLift));
fprintf('Gamma%d Newton symbol             : %s\n',kp1,password(passSymbol));
fprintf('Sigma%d input-resolvent identity  : %s\n',m,password(passInput));
fprintf('linearized Lure identity         : %s\n',password(passLure));
fprintf('local/portable total collapse    : %s\n',password(passCollapse));
fprintf('scalar graph-Schur               : %s\n',password(passSchur));
fprintf('dual-norm policy metric audit    : %s\n',password(passPolicyMetric));
fprintf('total Gamma%d strong stability    : %s\n',kp1,password(passStable));
fprintf('same-mesh NK policy criterion         : %s\n',password(policyGate));
fprintf('spatial criterion                     : NOT YET EVALUATED\n');
fprintf('global NK termination            : NOT YET POSSIBLE\n');

if pass
    fprintf('GRAPH-NEWTON             : PASS\n');
    fprintf('T%d TOTAL GAMMA%d            : fixed\n',k,kp1);
    fprintf('spatial discretization level T%d NK UPDATE    : COMPLETE\n',k);
    fprintf('NEXT                             : T%d^+ estimator under Gamma%d\n', ...
        k,kp1);
else
    fprintf('GRAPH-NEWTON             : criterion not satisfied\n');
    fprintf('T%d TOTAL GAMMA%d            : NOT YET fixed\n',k,kp1);
end
fprintf('============================================================\n\n');

%% ========================================================================
% 10. Store portable ADAPTIVE NEWTON--KLEINMAN object
% ========================================================================
Gkp1Tk.level=k;
Gkp1Tk.policy_value=Pkp1Tk;
Gkp1Tk.alpha_n=alpha_n;
Gkp1Tk.current_policy_index=m;
Gkp1Tk.new_policy_index=kp1;

Gkp1Tk.local.Rq=Rq;
Gkp1Tk.local.Rx=Rx;
Gkp1Tk.local.Cz=Cz;
Gkp1Tk.local.Cw=Cw;
Gkp1Tk.local.E=Enext;
Gkp1Tk.local.GammaLift=GammaLiftNext;

Gkp1Tk.total.Rq=rqNext;
Gkp1Tk.total.Rx=rxNext;
Gkp1Tk.total.Cz=czNext;
Gkp1Tk.total.Cw=cwNext;
Gkp1Tk.total.Hq=HqNext;
Gkp1Tk.total.Hx=HxNext;
Gkp1Tk.total.d_optimization=dNext;
Gkp1Tk.total.d_physical=dNext*sPort;

Gkp1Tk.current.Rq=rqk;
Gkp1Tk.current.Rx=rxk;
Gkp1Tk.current.Cz=czk;
Gkp1Tk.current.Cw=cwk;
Gkp1Tk.current.Hq=Hqk;
Gkp1Tk.current.Hx=Hxk;
Gkp1Tk.current.d_optimization=dk;

Gkp1Tk.policy_change.metric='relative product dual norm on (X x X) dual';
Gkp1Tk.policy_change.old_dual_norm=oldDual;
Gkp1Tk.policy_change.new_dual_norm=newDual;
Gkp1Tk.policy_change.delta_dual_norm=deltaDual;
Gkp1Tk.policy_change.relative_Hq_over_d_dual=relFqDual;
Gkp1Tk.policy_change.relative_Hx_over_d_dual=relFxDual;
Gkp1Tk.policy_change.eta_policy=etaPolicy;
Gkp1Tk.policy_change.alternate_euclidean_eta=etaPolicyEuclid;
Gkp1Tk.policy_change.alternate_relative_Hq_over_d=relFqEuclid;
Gkp1Tk.policy_change.alternate_relative_Hx_over_d=relFxEuclid;
Gkp1Tk.policy_change.mass_pcg_max_relres=maxPolicyPcgRelres;
Gkp1Tk.policy_change.mass_pcg_max_iter=maxPolicyPcgIter;
Gkp1Tk.policy_change.tolerance=nkPolicyTol;
Gkp1Tk.policy_change.pass=policyGate;
Gkp1Tk.policy_change.eta_normalization=etaNormalization;
Gkp1Tk.policy_change.eta_normalization_is_gate=false;

Gkp1Tk.termination.policy_metric=etaPolicy;
Gkp1Tk.termination.policy_tolerance=nkPolicyTol;
Gkp1Tk.termination.policy_gate=policyGate;
Gkp1Tk.termination.spatial_metric=NaN;
Gkp1Tk.termination.spatial_tolerance=spatialTol;
Gkp1Tk.termination.spatial_gate=false;
Gkp1Tk.termination.global_stop=false;
Gkp1Tk.termination.status=sprintf( ...
    'DEFERRED: spatial current-Gamma%d estimator still required',kp1);
Gkp1Tk.termination.rule='stop iff policy_gate && spatial_gate';

Gkp1Tk.zero_port.representation=sprintf( ...
    'sparse bordered total-Gamma%d graph',kp1);
Gkp1Tk.zero_port.M_base=M;
Gkp1Tk.zero_port.L_base=L;
Gkp1Tk.zero_port.b=b;
Gkp1Tk.zero_port.Hq=HqNext;
Gkp1Tk.zero_port.Hx=HxNext;
Gkp1Tk.zero_port.d=dNext;
Gkp1Tk.zero_port.dense_collapsed_matrices_formed=false;
Gkp1Tk.zero_port.rightmost_lambda=lambdaRightNext;
Gkp1Tk.zero_port.sampled_abscissa=alphaNext;
Gkp1Tk.zero_port.wake_candidate=lambdaWakeNext;

Gkp1Tk.spectral=SpecNext;

Gkp1Tk.audit.alpha_lift_defect=abs(vkAlpha-1);
Gkp1Tk.audit.normalization_symbol_defect=normalizationDef;
Gkp1Tk.audit.min_abs_N=minAbsN;
Gkp1Tk.audit.min_real_N=minReN;
Gkp1Tk.audit.max_abs_Q=maxAbsQ;
Gkp1Tk.audit.input_state_identity=stateId;
Gkp1Tk.audit.input_performance_identity=perfId;
Gkp1Tk.audit.input_w_identity=wId;
Gkp1Tk.audit.lure_defect=lureDef;
Gkp1Tk.audit.local_factor_defect=localFactorDef;
Gkp1Tk.audit.total_collapse_defect=totalCollapseDef;
Gkp1Tk.audit.portable_formula_defect=portableDef;
Gkp1Tk.audit.total_imaginary_defect=imagDef;
Gkp1Tk.audit.schur_defect=schurDef;
Gkp1Tk.audit.graph_reduction_defect=graphDef;
Gkp1Tk.audit.pass_alpha_lift=passLift;
Gkp1Tk.audit.pass_symbol=passSymbol;
Gkp1Tk.audit.pass_input_resolvent=passInput;
Gkp1Tk.audit.pass_lure=passLure;
Gkp1Tk.audit.pass_collapse=passCollapse;
Gkp1Tk.audit.pass_schur=passSchur;
Gkp1Tk.audit.pass_policy_metric=passPolicyMetric;
Gkp1Tk.audit.pass_stability=passStable;
Gkp1Tk.audit.pass=pass;

Gkp1Tk.provenance.Re=50;
Gkp1Tk.provenance.mesh_generated_online=true;
Gkp1Tk.provenance.production_level=k;
Gkp1Tk.provenance.current_policy_index=m;
Gkp1Tk.provenance.new_policy_index=kp1;
Gkp1Tk.provenance.NK_updates_on_level=1;
Gkp1Tk.provenance.current_artificial_port=sprintf('v%d=0 after update',kp1);
Gkp1Tk.provenance.total_feedback_portable=true;
Gkp1Tk.provenance.policy_termination_metric_defined=true;
Gkp1Tk.provenance.spatial_estimator_required_after_every_NK_step=true;
Gkp1Tk.provenance.bifurcation_calculation=false;
Gkp1Tk.provenance.Re_sweep=false;
Gkp1Tk.provenance.homotopy_calculation=false;
Gkp1Tk.provenance.dense_rank_one_closed_loop_matrices_formed=false;
Gkp1Tk.provenance.generator_assembled=false;
Gkp1Tk.provenance.leray_basis_formed=false;
Gkp1Tk.provenance.pressure_schur_formed=false;
Gkp1Tk.provenance.BstarP_formed=false;
Gkp1Tk.provenance.generic_production_component=true;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');

if ~exist(resultsDir,'dir')
    mkdir(resultsDir);
end

saveFile=fullfile(resultsDir,sprintf( ...
    'cylwake_prod_graph_update_T%d_Gamma%d.mat',k,kp1));

save(saveFile,'Gkp1Tk','-v7.3');
Gkp1Tk.saved_file=saveFile;

fprintf('saved T%d Gamma%d result      : %s\n',k,kp1,saveFile);

end

% =========================================================================
% Current reopened Sigma_k system
% =========================================================================
function s=sigma_current_zero(lambda,f,M,L,G,b,C,Hq,Hx,d)

nV=size(M,1);
nP=size(G,1);
nr=size(f,2);

K=[lambda*M+L,-G.',-b;
   G,sparse(nP,nP),sparse(nP,1);
   lambda*Hq+Hx,sparse(1,nP),d];

rhs=[M*f;zeros(nP,nr);Hq*f];

uv=K\rhs;

s.x=uv(1:nV,:);
s.p=uv(nV+1:nV+nP,:);
s.w=uv(end,:);
s.q=lambda*s.x-f;
s.y=C*s.x;
s.z=[s.y;s.w];
s.vold=zeros(1,nr);

end

function s=sigma_current_lift(lambda,M,L,G,b,C,Hq,Hx,d)

nV=size(M,1);
nP=size(G,1);

K=[lambda*M+L,-G.',-b;
   G,sparse(nP,nP),sparse(nP,1);
   lambda*Hq+Hx,sparse(1,nP),d];

uv=K\[zeros(nV+nP,1);1];

s.x=uv(1:nV);
s.p=uv(nV+1:nV+nP);
s.w=uv(end);
s.q=lambda*s.x;
s.y=C*s.x;
s.z=[s.y;s.w];
s.vold=1;

end

% =========================================================================
% Weak next Newton factor
% =========================================================================
function psi=psi_next_weak(lambda,f,alpha,gAlpha,zAlpha,applyP,M,Rcur)

sr=Rcur(lambda,f);

x=sr.x;
q=sr.q;
z=sr.z;

Px=applyP(x);
Pq=applyP(q);

bform=Pq'*(M*gAlpha) + ...
      Px'*(M*(alpha*gAlpha)) + ...
      z'*zAlpha;

psi=conj(bform);

end

% =========================================================================
% Reopened Sigma_{k+1} from Sigma_k by scalar graph-Schur
% =========================================================================
function s=sigma_next_graph(lambda,f,vnew,Rcur,Gcur,Psi,Qfun)

sr=Rcur(lambda,f);
gi=Gcur(lambda);

vold=Qfun(lambda)*(vnew-Psi(lambda,f));

s=sr;
s.x=sr.x+gi.x*vold;
s.p=sr.p+gi.p*vold;
s.w=sr.w+gi.w*vold;
s.q=lambda*s.x-f;
s.y=sr.y+gi.y*vold;
s.z=[s.y;s.w];
s.vold=vold;
s.vnew=vnew;

end

% =========================================================================
% Fresh bordered current-policy spectral scan
% =========================================================================
function S=spectral_scan_graph(M,L,G,b,Hq,Hx,d,centers,kEach,label)

n=size(M,1);
nP=size(G,1);

lamAll=complex([]);
resAll=[];
conAll=[];
centerAll=complex([]);
flagAll=[];

for jc=1:numel(centers)
    sigma=centers(jc);

    fprintf('%s center %d/%d : %+.4e%+.4ei ... ', ...
        label,jc,numel(centers),real(sigma),imag(sigma));

    K=graph_matrix(sigma,M,L,G,b,Hq,Hx,d);
    D=decomposition(K,'lu');

    Afun=@(x) graph_resolvent_action(D,M,Hq,n,nP,x);

    opts.tol=2e-10;
    opts.maxit=500;
    opts.p=min(max(2*kEach+8,24),n);
    opts.issym=false;
    opts.isreal=false;

    [V,Dm,flag]=eigs(Afun,n,kEach,'largestabs',opts);
    mu=diag(Dm);
    kept=0;

    for j=1:numel(mu)
        if ~isfinite(mu(j)) || abs(mu(j))<1e-10
            continue;
        end

        lam=sigma-1/mu(j);

        if ~isfinite(lam) || abs(lam)>2e3
            continue;
        end

        v=V(:,j);

        rv=Afun(v)-mu(j)*v;
        rr=norm(rv)/max(norm(mu(j)*v),eps);
        cc=norm(G*v)/max(norm(v),eps);

        lamAll(end+1,1)=lam; %#ok<AGROW>
        resAll(end+1,1)=rr; %#ok<AGROW>
        conAll(end+1,1)=cc; %#ok<AGROW>
        centerAll(end+1,1)=sigma; %#ok<AGROW>
        flagAll(end+1,1)=flag; %#ok<AGROW>
        kept=kept+1;
    end

    fprintf('flag %d, kept %d\n',flag,kept);

    clear D K
end

if isempty(lamAll)
    error('%s spectral scan returned no usable candidates.',label);
end

[lam,res,con,cen,flg]=deduplicate_spectrum( ...
    lamAll,resAll,conAll,centerAll,flagAll);

S.lambda=lam;
S.residual=res;
S.constraint=con;
S.source_center=cen;
S.eigs_flag=flg;
S.max_residual=max(res);
S.max_constraint=max(con);
S.n_candidates=numel(lam);

fprintf('%s unique candidates             : %d\n',label,numel(lam));
fprintf('%s max resolvent Ritz residual   : %.3e\n',label,S.max_residual);
fprintf('%s max divergence constraint     : %.3e\n',label,S.max_constraint);

end

function K=graph_matrix(s,M,L,G,b,Hq,Hx,d)
nP=size(G,1);
K=[s*M+L,              -G.',                 -sparse(b);
   G,                   sparse(nP,nP),        sparse(nP,1);
   sparse(s*Hq+Hx),     sparse(1,nP),         sparse(d)];
end

function y=graph_resolvent_action(D,M,Hq,n,nP,x)
rhs=[M*x;
     zeros(nP,size(x,2));
     Hq*x];
sol=D\rhs;
y=sol(1:n,:);
end

function [lam,res,con,cen,flg]=deduplicate_spectrum(lam0,res0,con0,cen0,flg0)

[~,ord]=sort(res0,'ascend');
used=false(numel(lam0),1);

lam=complex([]);
res=[];
con=[];
cen=complex([]);
flg=[];

for kk=1:numel(ord)
    j=ord(kk);

    if used(j)
        continue;
    end

    scale=max(1,abs(lam0(j)));
    ids=find(abs(lam0-lam0(j))<=5e-5*scale);
    used(ids)=true;

    [~,qrel]=min(res0(ids));
    q=ids(qrel);

    lam(end+1,1)=lam0(q); %#ok<AGROW>
    res(end+1,1)=res0(q); %#ok<AGROW>
    con(end+1,1)=con0(q); %#ok<AGROW>
    cen(end+1,1)=cen0(q); %#ok<AGROW>
    flg(end+1,1)=flg0(q); %#ok<AGROW>
end

end

function n=xnorm(x,M)
v=real(sum(conj(x).*(M*x),1));
v=max(v,0);
n=sqrt(v);
if isscalar(n),n=real(n);end
end

function [nrm,info]=dual_row_norm_mass(h,M)
%DUAL_ROW_NORM_MASS  ||h||_{X'} = sqrt(h M^{-1} h^*).
n=size(M,1);
if numel(h)~=n
    error('Dual-row norm dimension mismatch.');
end

rhs=h';
d=full(diag(M));
if any(~isfinite(d)) || any(d<=0)
    error('Mass diagonal is not positive for dual-norm PCG.');
end
P=spdiags(d,0,n,n);

tol=1e-11;
maxit=150;
[y,flag,relres,iter]=pcg(M,rhs,tol,maxit,P);

if flag~=0 && relres>5e-10
    error('Dual-norm mass PCG failed: flag=%d, relres=%.3e.',flag,relres);
end

val=real(h*y);
if val < -1e-10*max(1,abs(val))
    error('Dual norm produced a negative quadratic form %.3e.',val);
end

nrm=sqrt(max(0,val));
info.flag=flag;
info.relres=relres;
info.iter=iter;
info.tolerance=tol;
info.maxit=maxit;
end

function s=password(tf)
if tf
    s='PASS';
else
    s='criterion not satisfied';
end
end


==> anc/Example_CylinderWake/src/cylwake_prod_online_penzl.m <==
function PZk = cylwake_prod_online_penzl(Sk)
%CYLWAKE_PROD_ONLINE_PENZL
% Generic fresh ONLINE Penzl shift generation for the current portable
% policy Gamma_k on spatial discretization mesh T_k.
%
% INPUT
% -----
% Sk : validated generic current-node/stability object from
%      cylwake_prod_build_current_node.
%
% CURRENT POLICY
% --------------
% With v_k=0,
%
%   M xdot + L x - G' p = b w,
%                         G x = 0,
%   Hq xdot + Hx x + d w = 0.
%
% The current generator is NEVER assembled. In particular
%
%   M_k = M + b Hq/d,     L_k = L + b Hx/d
%
% are NOT formed.
%
% TWO-SIDED BORDERED PILOT
% ------------------------
% Current generator action y=A_k x:
%
%   [ M   -G'   -b ] [y]   [-L x]
%   [ G    0     0 ] [p] = [  0  ]
%   [ Hq   0     d ] [w]   [-Hx x].
%
% Inverse-generator action y=A_k^{-1}x:
%
%   [ L   -G'   -b ] [y]   [-M x]
%   [ G    0     0 ] [p] = [  0  ]
%   [ Hx   0     d ] [w]   [-Hq x].
%
% STRATEGY
% --------
% * 24 largest-|lambda| current Ritz values,
% * 24 largest-|A^{-1}| current inverse-Ritz values,
% * fresh current-node right-edge stability anchors,
% * explicit conjugate closure / deduplication,
% * 32-point logarithmic negative-real guard envelope,
% * greedy minimax selection of 20 real/conjugate-pair macros.
%
% HARD RULES
% ----------
% * Re=50 fixed.
% * shifts are computed FRESH on current T_k/current Gamma_k.
% * no old-mesh shift reuse and no precomputed shifts.
% * no dense M_k/L_k.
% * no bifurcation / Re sweep / homotopy.
% * no NK update and no LR-ADI here.
% * no B^*P, Leray/nullspace basis or pressure Schur complement.
% * no assembled large closed-loop generator.
%
% Usage now:
%   PZ4 = cylwake_prod_online_penzl(S4);

if nargin<1 || isempty(Sk)
    error('Usage: PZk = cylwake_prod_online_penzl(Sk);');
end
if ~isfield(Sk,'audit') || ~Sk.audit.pass
    error('Generic current-policy stability gate has not passed.');
end
if ~Sk.audit.pass_current_stability
    error('Current portable policy is not certified stable.');
end
if ~isfield(Sk,'provenance') || ...
        ~isfield(Sk.provenance,'generic_production_component') || ...
        ~Sk.provenance.generic_production_component
    error('Sk is not a ADAPTIVE NEWTON--KLEINMAN current-node object.');
end
if abs(Sk.provenance.Re-50)>1e-12
    error('Production Reynolds number must remain fixed at Re=50.');
end

k=Sk.provenance.production_level;
m=Sk.provenance.current_policy_index;
if m~=k
    error('Expected current portable policy Gamma_k on spatial discretization level T_k.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPTIVE NEWTON--KLEINMAN: FRESH ONLINE PENZL T%d\n',k);
fprintf('============================================================\n');
fprintf('Penzl component          : YES\n');
fprintf('mesh role                        : spatial discretization T%d\n',k);
fprintf('mesh generated online            : YES\n');
fprintf('current policy                   : total Gamma%d, v%d=0\n',m,m);
fprintf('Re                               : 50 (fixed)\n');
fprintf('shift provenance                 : FRESH ON CURRENT T%d\n',k);
fprintf('old-mesh shifts reused           : NO\n');
fprintf('precomputed shift list           : NO\n');
fprintf('spectral pilot                   : CURRENT policy, two-sided\n');
fprintf('right-edge anchors               : current T%d stability gate\n',k);
fprintf('spatial sample points reused     : NO\n');
fprintf('policy realization               : sparse bordered graph systems\n');
fprintf('dense rank-one M%d / L%d           : NOT FORMED\n',m,m);
fprintf('bifurcation / Re sweep           : NO / NO\n');
fprintf('new NK step                      : NO\n');
fprintf('LR-ADI                           : NO (NEXT STEP)\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('Leray/nullspace basis            : NOT FORMED\n');
fprintf('pressure Schur complement        : NOT FORMED\n');
fprintf('large closed-loop generator      : NOT FORMED\n');

M=Sk.system.M;
L=Sk.system.L;
G=Sk.system.G;
b=Sk.input.b_optimization;

Hq=Sk.current.Hq;
Hx=Sk.current.Hx;
d=Sk.current.d_optimization;

Mphys=M;

nV=size(M,1);
nP=size(G,1);

if ~isequal(size(M),size(L)) || size(M,1)~=size(G,2)
    error('Current descriptor dimensions are inconsistent.');
end
if abs(d)<1e-8
    error('Current total Gamma%d graph scalar is singular.',m);
end

nFast=24;
nSlow=24;
nMacrosWanted=20;
nEnvelope=32;

fprintf('velocity / pressure dofs         : %d / %d\n',nV,nP);
fprintf('fast Ritz count                  : %d\n',nFast);
fprintf('slow inverse-Ritz count          : %d\n',nSlow);
fprintf('guard-envelope points            : %d\n',nEnvelope);
fprintf('requested Penzl macros           : %d\n',nMacrosWanted);

%% ========================================================================
% 1. CURRENT bordered generator / inverse-generator actions
% ========================================================================
fprintf('\n--- CURRENT T%d TWO-SIDED BORDERED SPECTRAL PILOT ----------\n',k);

Kmass=[M,               -G.',                  -sparse(b);
       G,                sparse(nP,nP),         sparse(nP,1);
       sparse(Hq),       sparse(1,nP),          sparse(d)];

Kinv=[L,                -G.',                  -sparse(b);
      G,                 sparse(nP,nP),         sparse(nP,1);
      sparse(Hx),        sparse(1,nP),          sparse(d)];

fprintf('factorizing current graph-mass border ...\n');
tm=tic;
Fmass=decomposition(Kmass,'lu');
timeMass=toc(tm);

fprintf('factorizing current zero-generator border ...\n');
ti=tic;
Finv=decomposition(Kinv,'lu');
timeInv=toc(ti);

fprintf('graph-mass factorization         : %.2f s\n',timeMass);
fprintf('zero-generator factorization     : %.2f s\n',timeInv);

rng(290851+k,'twister');
r0=randn(nV,1);

tmp=Fmass\[M*r0;zeros(nP,1);Hq*r0];
v0=tmp(1:nV);

nv0=xnorm(v0,Mphys);
if ~(isfinite(nv0) && nv0>0)
    error('Projected Arnoldi start has invalid physical X norm.');
end
v0=v0/nv0;

startCon=norm(G*v0)/max(norm(v0),eps);
fprintf('Arnoldi-start constraint defect  : %.3e\n',startCon);

Afun=@(x) graph_generator_action(x,Fmass,L,Hx,nV,nP);
Ainvfun=@(x) graph_inverse_generator_action(x,Finv,M,Hq,nV,nP);

opts=struct();
opts.tol=2e-9;
opts.maxit=1200;
opts.p=min(nV,60);
opts.disp=0;
opts.isreal=true;
opts.issym=false;
opts.v0=v0;

fprintf('computing %d largest-|lambda| CURRENT Ritz values ...\n',nFast);
tf=tic;
[Vfast,Dfast,flagFast]=eigs(Afun,nV,nFast,'lm',opts);
timeFast=toc(tf);
lamFast=diag(Dfast);

optsSlow=opts;
optsSlow.p=min(nV,60);

fprintf('computing %d largest-|A^{-1}| CURRENT Ritz values ...\n',nSlow);
ts=tic;
[Vslow,Dslow,flagSlow]=eigs(Ainvfun,nV,nSlow,'lm',optsSlow);
timeSlow=toc(ts);

muSlow=diag(Dslow);
keepMu=isfinite(real(muSlow)) & isfinite(imag(muSlow)) & abs(muSlow)>1e-13;
muSlow=muSlow(keepMu);
Vslow=Vslow(:,keepMu);

if isempty(muSlow)
    error('Inverse Arnoldi produced no usable current-policy Ritz values.');
end

lamSlow=1./muSlow;

[lamFast,resFast,conFast]=audit_ritz_set(lamFast,Vfast,Afun,Mphys,G);
[lamSlow,resSlow,conSlow]=audit_ritz_set(lamSlow,Vslow,Afun,Mphys,G);

fprintf('fast Ritz time                   : %.2f s\n',timeFast);
fprintf('slow/inverse Ritz time           : %.2f s\n',timeSlow);
fprintf('outer / inverse EIGS flags       : %d / %d\n',flagFast,flagSlow);

if flagFast~=0
    error('Current T%d fast Arnoldi EIGS did not converge.',k);
end
if flagSlow~=0
    error('Current T%d inverse Arnoldi EIGS did not converge.',k);
end

%% ========================================================================
% 2. Add fresh CURRENT right-edge stability candidates
% ========================================================================
lamGate=Sk.spectral.current.lambda(:);
resGate=Sk.spectral.current.residual(:);

okFast=isfinite(real(lamFast)) & isfinite(imag(lamFast)) & ...
    real(lamFast)<-1e-10 & isfinite(resFast) & resFast<2e-6;

okSlow=isfinite(real(lamSlow)) & isfinite(imag(lamSlow)) & ...
    real(lamSlow)<-1e-10 & isfinite(resSlow) & resSlow<2e-6;

okGate=isfinite(real(lamGate)) & isfinite(imag(lamGate)) & ...
    real(lamGate)<-1e-10 & isfinite(resGate) & resGate<2e-6;

candLam=[lamFast(okFast);lamSlow(okSlow);lamGate(okGate)];

maskCx=abs(imag(candLam))>1e-10.*max(1,abs(candLam));
candLam=[candLam;conj(candLam(maskCx))];

candLam=dedup_complex(candLam,2e-5);
candLam=candLam(real(candLam)<-1e-10);

if numel(candLam)<8
    error('Too few reliable current T%d spectral candidates.',k);
end

fprintf('\n--- FRESH CURRENT T%d RITZ SAMPLE ---------------------------\n',k);
fprintf('audited fast candidates          : %d / %d\n',nnz(okFast),numel(lamFast));
fprintf('audited slow candidates          : %d / %d\n',nnz(okSlow),numel(lamSlow));
fprintf('audited current-gate anchors     : %d / %d\n',nnz(okGate),numel(lamGate));
fprintf('unique conjugate-closed sample   : %d\n',numel(candLam));
fprintf('candidate Re(lambda) range       : [%+.6e, %+.6e]\n', ...
    min(real(candLam)),max(real(candLam)));
fprintf('candidate |lambda| range         : [%.6e, %.6e]\n', ...
    min(abs(candLam)),max(abs(candLam)));
fprintf('largest candidate |Im(lambda)|   : %.6e\n',max(abs(imag(candLam))));
fprintf('max audited fast residual        : %.3e\n',max(resFast(isfinite(resFast))));
fprintf('max audited slow residual        : %.3e\n',max(resSlow(isfinite(resSlow))));
fprintf('max fast / slow constraint       : %.3e / %.3e\n', ...
    max(conFast(isfinite(conFast))),max(conSlow(isfinite(conSlow))));

%% ========================================================================
% 3. Guarded greedy Penzl macro selection
% ========================================================================
fprintf('\n--- GUARDED GREEDY T%d PENZL MACRO SELECTION ---------------\n',k);

slowScale=max(1e-3,min(-real(candLam)));
fastScale=max(abs(candLam));

if ~(isfinite(slowScale) && isfinite(fastScale) && fastScale>slowScale)
    error('Invalid current T%d spectral scale for Penzl envelope.',k);
end

envScale=logspace(log10(slowScale),log10(fastScale),nEnvelope).';
lamEnvelope=-envScale;

candEval=dedup_complex([candLam;lamEnvelope],2e-5);

rep=candEval(imag(candEval)>=-1e-10.*max(1,abs(candEval)));
rep=dedup_conjugacy_representatives(rep,2e-5);

[~,ordRep]=sortrows([abs(rep),real(rep),imag(rep)],[1 2 3]);
rep=rep(ordRep);

nMacros=min(nMacrosWanted,numel(rep));
if nMacros<8
    error('Too few representatives for a robust current T%d Penzl cycle.',k);
end

att=ones(size(candEval));
used=false(numel(rep),1);

macros=cell(nMacros,1);
selectedLambda=complex(nan(nMacros,1));
predictedMax=nan(nMacros,1);

for km=1:nMacros
    bestWorst=Inf;
    bestIdx=NaN;
    bestFac=[];

    for jr=1:numel(rep)
        if used(jr),continue;end

        lamSel=rep(jr);
        sigma=-lamSel;

        if real(sigma)<=0,continue;end

        fac=macro_attenuation(candEval,sigma);
        trialWorst=max(att.*fac);

        if trialWorst<bestWorst
            bestWorst=trialWorst;
            bestIdx=jr;
            bestFac=fac;
        end
    end

    if ~isfinite(bestIdx)
        error('Fresh current-policy greedy T%d Penzl selection failed.',k);
    end

    used(bestIdx)=true;
    lamSel=rep(bestIdx);
    sigma=-lamSel;

    if abs(imag(sigma))<1e-10*max(1,abs(sigma))
        macros{km}=real(sigma);
    else
        macros{km}=[sigma,conj(sigma)];
    end

    selectedLambda(km)=lamSel;
    att=att.*bestFac;
    predictedMax(km)=max(att);

    if numel(macros{km})==1
        fprintf(['macro %2d : lambda=%+ .5e %+ .5ei, ' ...
            'sigma=%9.3e, predicted max %.3e\n'], ...
            km,real(lamSel),imag(lamSel), ...
            real(macros{km}),predictedMax(km));
    else
        fprintf(['macro %2d : lambda=%+ .5e %+ .5ei, ' ...
            'sigma=%9.3e%+9.3ei + conj, predicted max %.3e\n'], ...
            km,real(lamSel),imag(lamSel), ...
            real(macros{km}(1)),imag(macros{km}(1)),predictedMax(km));
    end
end

sigmaScalar=complex([]);
for km=1:numel(macros)
    sigmaScalar=[sigmaScalar;macros{km}(:)]; %#ok<AGROW>
end

nScalarEquivalent=numel(sigmaScalar);
nActualFactorizations=numel(macros);
nComplex=sum(abs(imag(sigmaScalar))>1e-10.*max(1,abs(sigmaScalar)));
nReal=nScalarEquivalent-nComplex;
nPairs=nComplex/2;

pairDef=conjugate_pair_defect(sigmaScalar);
rhoGuard=predictedMax(end);
rhoRitz=max(total_attenuation(candLam,macros));

fprintf('\n--- SELECTED FRESH T%d PENZL CYCLE --------------------------\n',k);
fprintf('guard spectral scale             : [%.6e, %.6e]\n',slowScale,fastScale);
fprintf('spectral-envelope guards         : %d\n',numel(lamEnvelope));
fprintf('selected macros                  : %d\n',numel(macros));
fprintf('scalar-equivalent shifts/cycle   : %d\n',nScalarEquivalent);
fprintf('real scalar shifts               : %d\n',nReal);
fprintf('complex scalar shifts            : %d\n',nComplex);
fprintf('conjugate-pair macros            : %d\n',nPairs);
fprintf('actual factorizations/cycle      : %d\n',nActualFactorizations);
fprintf('guarded predicted contraction    : %.6e\n',rhoGuard);
fprintf('audited Ritz-set contraction     : %.6e\n',rhoRitz);
fprintf('conjugate-pair defect            : %.3e\n',pairDef);

fprintf('\nscalar-equivalent selected shifts sigma_j in C_+:\n');
fprintf('   j            Re(sigma_j)            Im(sigma_j)\n');
for j=1:numel(sigmaScalar)
    fprintf('%4d   % .12e   % .12e\n', ...
        j,real(sigmaScalar(j)),imag(sigmaScalar(j)));
end

passPilot = ...
    startCon<2e-9 && ...
    flagFast==0 && flagSlow==0 && ...
    nnz(okFast)>=8 && nnz(okSlow)>=8 && ...
    max(resFast(okFast))<2e-6 && ...
    max(resSlow(okSlow))<2e-6 && ...
    max(conFast(okFast))<2e-8 && ...
    max(conSlow(okSlow))<2e-8;

passPenzl = ...
    all(real(sigmaScalar)>0) && ...
    pairDef<1e-10 && ...
    isfinite(rhoGuard) && rhoGuard<1 && ...
    isfinite(rhoRitz) && rhoRitz<1;

pass=passPilot && passPenzl;

fprintf('\n--- ONLINE PENZL DECISION ---------------------------\n');
fprintf('fresh current two-sided pilot    : %s\n',password(passPilot));
fprintf('guarded current Penzl selection  : %s\n',password(passPenzl));
fprintf('old-mesh shift reuse             : NO\n');
fprintf('precomputed shifts               : NO\n');
fprintf('dense rank-one M%d/L%d             : NO\n',m,m);

if pass
    fprintf('ONLINE PENZL             : PASS\n');
    fprintf('T%d ONLINE PENZL SHIFTS           : fixed FOR P%d POLICY EVALUATION\n', ...
        k,k+1);
    fprintf('NEXT                             : current-policy LR-ADI for P%d\n', ...
        k+1);
else
    fprintf('ONLINE PENZL             : criterion not satisfied\n');
    fprintf('T%d ONLINE PENZL SHIFTS           : NOT YET fixed\n',k);
end
fprintf('============================================================\n\n');

%% ========================================================================
% 4. Store
% ========================================================================
PZk.level=k;
PZk.current_policy_index=m;
PZk.next_value_index=k+1;
PZk.current_policy=sprintf('total Gamma%d, v%d=0',m,m);
PZk.alpha_n=1.0;

PZk.system.M_physical=Mphys;
PZk.system.M_base=M;
PZk.system.L_base=L;
PZk.system.G=G;
PZk.system.b=b;
PZk.system.Hq=Hq;
PZk.system.Hx=Hx;
PZk.system.d=d;
PZk.system.current_representation=sprintf( ...
    'sparse bordered total-Gamma%d graph',m);

PZk.pilot.n_fast=nFast;
PZk.pilot.n_slow=nSlow;
PZk.pilot.flag_fast=flagFast;
PZk.pilot.flag_slow=flagSlow;
PZk.pilot.lambda_fast=lamFast;
PZk.pilot.lambda_slow=lamSlow;
PZk.pilot.residual_fast=resFast;
PZk.pilot.residual_slow=resSlow;
PZk.pilot.constraint_fast=conFast;
PZk.pilot.constraint_slow=conSlow;
PZk.pilot.gate_lambda=lamGate;
PZk.pilot.candidate_lambda=candLam;
PZk.pilot.mass_factorization_time=timeMass;
PZk.pilot.inverse_factorization_time=timeInv;
PZk.pilot.fast_ritz_time=timeFast;
PZk.pilot.slow_ritz_time=timeSlow;

PZk.shifts.strategy=sprintf( ...
    'fresh T%d current-policy bordered guarded Penzl minimax',k);
PZk.shifts.envelope_lambda=lamEnvelope;
PZk.shifts.selection_set=candEval;
PZk.shifts.selected_lambda=selectedLambda;
PZk.shifts.macros=macros;
PZk.shifts.sigma_scalar=sigmaScalar;
PZk.shifts.scalar_equivalent_per_cycle=nScalarEquivalent;
PZk.shifts.actual_factorizations_per_cycle=nActualFactorizations;
PZk.shifts.real_scalar=nReal;
PZk.shifts.complex_scalar=nComplex;
PZk.shifts.complex_pairs=nPairs;
PZk.shifts.predicted_guarded_history=predictedMax;
PZk.shifts.predicted_guarded_contraction=rhoGuard;
PZk.shifts.audited_ritz_contraction=rhoRitz;
PZk.shifts.conjugate_pair_defect=pairDef;

PZk.audit.start_constraint_defect=startCon;
PZk.audit.pass_pilot=passPilot;
PZk.audit.pass_penzl=passPenzl;
PZk.audit.pass=pass;

PZk.provenance.Re=50;
PZk.provenance.production_level=k;
PZk.provenance.current_policy_index=m;
PZk.provenance.mesh_generated_online=true;
PZk.provenance.current_policy_stability_certified=true;
PZk.provenance.shifts_fresh_current_mesh=true;
PZk.provenance.old_mesh_shifts_reused=false;
PZk.provenance.precomputed_shifts=false;
PZk.provenance.bifurcation_calculation=false;
PZk.provenance.Re_sweep=false;
PZk.provenance.dense_rank_one_closed_loop_matrices_formed=false;
PZk.provenance.generator_assembled=false;
PZk.provenance.leray_basis_formed=false;
PZk.provenance.pressure_schur_formed=false;
PZk.provenance.LRADI_computed=false;
PZk.provenance.NK_step_computed=false;
PZk.provenance.BstarP_formed=false;
PZk.provenance.generic_production_component=true;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir,sprintf( ...
    'cylwake_prod_online_penzl_T%d_Gamma%d.mat',k,m));
save(saveFile,'PZk','-v7.3');
PZk.saved_file=saveFile;

fprintf('saved fresh T%d Penzl shifts      : %s\n',k,saveFile);

end

% =========================================================================
% Current graph generator / inverse-generator actions
% =========================================================================
function y=graph_generator_action(x,Fmass,L,Hx,nV,nP)
rhs=[-L*x;
     zeros(nP,size(x,2));
     -Hx*x];
sol=Fmass\rhs;
y=sol(1:nV,:);
end

function y=graph_inverse_generator_action(x,Finv,M,Hq,nV,nP)
rhs=[-M*x;
     zeros(nP,size(x,2));
     -Hq*x];
sol=Finv\rhs;
y=sol(1:nV,:);
end

function [lam,res,con]=audit_ritz_set(lam,V,Afun,Mphys,G)

res=nan(size(lam));
con=nan(size(lam));

for j=1:numel(lam)
    if ~(isfinite(real(lam(j))) && isfinite(imag(lam(j))))
        continue;
    end

    v=V(:,j);
    nv=xnorm(v,Mphys);

    if ~(isfinite(nv) && nv>0)
        continue;
    end

    v=v/nv;
    Av=Afun(v);

    res(j)=xnorm(Av-lam(j)*v,Mphys)/max(1,abs(lam(j)));
    con(j)=norm(G*v)/max(norm(v),eps);
end
end

function fac=macro_attenuation(lam,sigma)

if abs(imag(sigma))<1e-10*max(1,abs(sigma))
    fac=abs((lam+sigma)./(lam-sigma));
else
    fac1=abs((lam+sigma)./(lam-sigma));
    fac2=abs((lam+conj(sigma))./(lam-conj(sigma)));
    fac=fac1.*fac2;
end

fac(~isfinite(fac))=1;
end

function att=total_attenuation(lam,macros)
att=ones(size(lam));
for k=1:numel(macros)
    att=att.*macro_attenuation(lam,macros{k}(1));
end
end

function z=dedup_complex(z,tolRel)

if isempty(z),return;end

z=z(:);
[~,ord]=sortrows([real(z),imag(z)],[1 2]);
z=z(ord);

keep=true(size(z));

for i=1:numel(z)
    if ~keep(i),continue;end

    tol=tolRel*(1+abs(z(i)));

    for j=i+1:numel(z)
        if keep(j) && abs(z(j)-z(i))<=tol
            keep(j)=false;
        end
    end
end

z=z(keep);
end

function rep=dedup_conjugacy_representatives(rep,tolRel)

if isempty(rep),return;end

rep=rep(:);
keep=true(size(rep));

for i=1:numel(rep)
    if ~keep(i),continue;end

    tol=tolRel*(1+abs(rep(i)));

    for j=i+1:numel(rep)
        if keep(j) && ...
                min(abs(rep(j)-rep(i)),abs(rep(j)-conj(rep(i))))<=tol
            keep(j)=false;
        end
    end
end

rep=rep(keep);
end

function d=conjugate_pair_defect(z)

z=z(:);
d=0;

for k=1:numel(z)
    if abs(imag(z(k)))<=1e-12*max(1,abs(z(k)))
        continue;
    end

    dist=min(abs(z-conj(z(k))));
    d=max(d,dist/max(1,abs(z(k))));
end
end

function n=xnorm(x,M)
n=sqrt(max(real(x'*(M*x)),0));
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_prod_solve_Re50_baseflow.m <==
function BFk = cylwake_prod_solve_Re50_baseflow(Tk)
%CYLWAKE_PROD_SOLVE_RE50_BASEFLOW
% Generic Newton correction of the transferred stationary Re=50 base flow
% on spatial discretization mesh T_k and assembly of the fresh T_k Oseen bulk.
%
% INPUT
% -----
% Tk : validated spatial discretization mesh object from the generic builder.
%
% OUTPUT
% ------
% BFk : accepted Re=50 stationary base flow and fresh Oseen bulk on TRUE T_k.
%
% PRODUCTION ARCHITECTURE
% -----------------------
% T_k was generated ONLINE from the preceding current-policy estimator.
% The accepted TRUE T_{k-1} Re=50 flow is used only as a Newton initial guess.
% This step recomputes the stationary Re=50 solution natively on T_k.
%
% HARD RULES
% ----------
% * Re=50 is fixed.
% * NO Re continuation / bootstrap.
% * NO precomputed T_k base flow.
% * exact-circle geometry retained.
% * same Poiseuille inlet, wall no-slip, cylinder impermeability,
%   Navier/Robin tangential law, natural outlet.
% * no NK update, no Penzl, no LR-ADI.
% * no bifurcation / Re sweep / homotopy.
% * no dense rank-one closed-loop matrices.
% * no B^*P and no assembled large closed-loop generator.
%
% Usage:
%   BF4 = cylwake_prod_solve_Re50_baseflow(T4);

if nargin<1 || isempty(Tk)
    error('Usage: BFk = cylwake_prod_solve_Re50_baseflow(Tk);');
end
if ~isfield(Tk,'audit') || ~Tk.audit.pass
    error('spatial discretization mesh has not passed its construction audit.');
end
if ~isfield(Tk,'provenance') || ~Tk.provenance.mesh_generated_online
    error('Input is not an online-generated spatial discretization.');
end
if abs(Tk.provenance.Re-50)>1e-12 || Tk.level~=Tk.provenance.production_level
    error('spatial discretization level metadata are inconsistent or Re is not 50.');
end
if Tk.provenance.NK_updates_on_level~=0
    error('No NK update may have been performed on T_k before its base-flow solve.');
end

k=Tk.provenance.production_level;
if isfield(Tk,'transfer') && isfield(Tk.transfer,'policy_index')
    policyIndex=Tk.transfer.policy_index;
else
    policyIndex=k;
end
if k<1
    error('ADAPTIVE NEWTON--KLEINMAN base-flow solver expects k>=1.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPTIVE NEWTON--KLEINMAN: Re=50 NEWTON ON T%d\n',k);
fprintf('============================================================\n');
fprintf('mesh role                        : spatial discretization T%d\n',k);
fprintf('mesh generated online            : YES\n');
fprintf('source marking                   : online current-policy estimator from T%d\n',k-1);
fprintf('Re                               : 50 (fixed)\n');
fprintf('Re continuation / bootstrap      : NO / NO\n');
fprintf('initial guess                    : transferred accepted T%d Re=50 flow\n',k-1);
fprintf('precomputed T%d base flow         : NO\n',k);
fprintf('new NK step                      : NO\n');
fprintf('Penzl / LR-ADI                   : NO / NO\n');
fprintf('bifurcation / Re sweep           : NO / NO\n');
fprintf('homotopy                         : NO\n');
fprintf('dense rank-one closed-loop mats  : NOT FORMED\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('large closed-loop generator      : NOT FORMED\n');

M=Tk.backbone;
Tbc=Tk.bc.T_velocity;
uD=Tk.bc.u_lift;

G=M.fe.G;
Mp=M.fe.Mp;

P=M.mesh.P;
T=M.mesh.T;
E=M.mesh.E;
P2=M.th.P2;
T6=M.th.T6;

nP2=M.th.n_velocity_scalar;
np=M.th.n_pressure;
nred=size(Tbc,2);

xc=M.geometry.xc;
R=M.geometry.R;
D=M.geometry.D;
H=M.geometry.H;

Umean=1.0;
Re=50.0;
slipLength=D/50;
nu=Umean*D/Re;
betaR=nu/slipLength;

if abs(Tk.baseflow_start.Re-Re)>1e-12
    error('Stored production Newton start is not at Re=50.');
end

fprintf('triangles                        : %d\n',size(T,1));
fprintf('reduced velocity / pressure dofs : %d / %d\n',nred,np);
fprintf('nu                               : %.12e\n',nu);
fprintf('slip length / D                  : %.12e\n',slipLength/D);
fprintf('Robin friction beta_R            : %.12e\n',betaR);

%% Exact curved geometry context
fprintf('\n--- T%d GEOMETRY CONTEXT -------------------------------\n',k);

isCylEdge=false(size(E,1),1);
isCylEdge(M.boundary.cylinder.edge_id)=true;
triCyl=isCylEdge(M.mesh.edge_id);

if any(sum(triCyl,2)>1)
    error('A production triangle has more than one cylinder edge.');
end

triCylLocalEdge=zeros(size(T,1),1);
for itri=1:size(T,1)
    j=find(triCyl(itri,:),1,'first');
    if ~isempty(j),triCylLocalEdge(itri)=j;end
end

ctx.P=P;
ctx.T=T;
ctx.T6=T6;
ctx.nP2=nP2;
ctx.xc=xc;
ctx.R=R;
ctx.triCylLocalEdge=triCylLocalEdge;
[ctx.qRef,ctx.wRef]=duffy_gauss_rule_6();

fprintf('curved cylinder triangles        : %d\n',nnz(triCylLocalEdge));
fprintf('exact-area defect from mesh builder       : %.3e\n',Tk.geometry.exact_area_defect);

%% Fresh stationary linear operators
fprintf('\n--- FRESH T%d STATIONARY LINEAR OPERATORS -------------\n',k);

tt=tic;
fprintf('assembling 2*D(u):D(v) form ...\n');
Asym=assemble_symmetric_gradient(ctx);
fprintf('symmetric-gradient assembly      : %.2f s\n',toc(tt));

tt=tic;
fprintf('assembling exact Robin trace form ...\n');
Rb=assemble_cylinder_tangent_mass(M);
fprintf('Robin trace assembly             : %.2f s\n',toc(tt));

Alinear=nu*Asym+betaR*Rb;

symA=norm(Asym-Asym.','fro')/max(1,norm(Asym,'fro'));
symRb=norm(Rb-Rb.','fro')/max(1,norm(Rb,'fro'));

fprintf('symmetric-gradient defect        : %.3e\n',symA);
fprintf('Robin symmetry defect            : %.3e\n',symRb);

if max(symA,symRb)>2e-12
    error('Production stationary linear-form symmetry audit failed.');
end

%% Transferred Newton start
fprintf('\n--- TRANSFERRED T%d Re=50 NEWTON START ----------------\n',k);

u=Tk.baseflow_start.u;
p=Tk.baseflow_start.p;
z=Tk.baseflow_start.z_reduced;

uConsistency=norm(u-(uD+Tbc*z))/max(1,norm(u));

[rN0,~]=convection_terms(u,ctx,false);
rMom0=Tbc.'*(Alinear*u+rN0-G.'*p);
rDiv0=G*u;
res0=norm([rMom0;rDiv0]);

fprintf('u = uD + Tbc*z consistency       : %.3e\n',uConsistency);
fprintf('initial nonlinear residual       : %.6e\n',res0);

if uConsistency>5e-11
    error('Stored production Newton start is internally inconsistent.');
end
if ~isfinite(res0)
    error('Initial production nonlinear residual is not finite.');
end

%% Fixed-Re Newton correction
fprintf('\n--- FIXED-Re NEWTON CORRECTION ON T%d -----------------\n',k);

maxNewton=12;
tolAbs=5e-10;
armijo=1e-4;
minLineStep=2^-12;

resHist=nan(maxNewton+1,1);
stepHist=nan(maxNewton,1);
solveTime=nan(maxNewton,1);
assemblyTime=nan(maxNewton+1,1);

converged=false;
newtonIts=NaN;

for it=0:maxNewton
    ta=tic;
    [rN,JN]=convection_terms(u,ctx,true);
    assemblyTime(it+1)=toc(ta);

    rMom=Tbc.'*(Alinear*u+rN-G.'*p);
    rDiv=G*u;
    res=norm([rMom;rDiv]);
    resHist(it+1)=res;

    fprintf('Newton %2d : residual %.6e   conv/J %.2f s\n', ...
        it,res,assemblyTime(it+1));

    if ~isfinite(res)
        error('Newton residual became non-finite.');
    end

    if res<=tolAbs
        converged=true;
        newtonIts=it;
        break;
    end

    if it==maxNewton
        break;
    end

    fprintf('           forming reduced saddle Jacobian ...\n');
    ts=tic;

    J11=Tbc.'*(Alinear+JN)*Tbc;
    J12=-Tbc.'*G.';
    J21=G*Tbc;
    Jsys=[J11,J12;J21,sparse(np,np)];

    fprintf('           sparse solve (%d x %d) ...\n', ...
        size(Jsys,1),size(Jsys,2));

    delta=-Jsys\[rMom;rDiv];
    solveTime(it+1)=toc(ts);

    fprintf('           Jacobian+solve %.2f s\n',solveTime(it+1));

    if any(~isfinite(delta))
        error('Newton correction contains non-finite entries.');
    end

    dz=delta(1:nred);
    dp=delta(nred+1:end);

    step=1.0;
    accepted=false;

    while step>=minLineStep
        zTry=z+step*dz;
        pTry=p+step*dp;
        uTry=uD+Tbc*zTry;

        [rNTry,~]=convection_terms(uTry,ctx,false);
        rMomTry=Tbc.'*(Alinear*uTry+rNTry-G.'*pTry);
        rDivTry=G*uTry;
        resTry=norm([rMomTry;rDivTry]);

        if isfinite(resTry) && resTry<=(1-armijo*step)*res
            accepted=true;
            break;
        end

        step=0.5*step;
    end

    if ~accepted
        error('Production Re=50 Newton line search failed at iteration %d.',it);
    end

    stepHist(it+1)=step;

    fprintf('           accepted line step %.6f, trial residual %.6e\n', ...
        step,resTry);

    z=zTry;
    p=pTry;
    u=uTry;
end

if ~converged
    error('Production Re=50 Newton did not converge within %d iterations.',maxNewton);
end

resHist=resHist(1:newtonIts+1);
stepHist=stepHist(1:newtonIts);
solveTime=solveTime(1:newtonIts);
assemblyTime=assemblyTime(1:newtonIts+1);

%% Final physical / discrete audits
fprintf('\n--- T%d Re=50 BASE-FLOW AUDITS ------------------------\n',k);

[rNf,Jconv]=convection_terms(u,ctx,true);

rMomF=Tbc.'*(Alinear*u+rNf-G.'*p);
rDivF=G*u;
finalRes=norm([rMomF;rDivF]);

A=flow_audit(M,u,p,G,Mp,Umean);

ux=u(1:nP2);
uy=u(nP2+1:end);

inletNodes=M.boundary.inlet.p2_nodes(:);
wallNodes=M.boundary.wall.p2_nodes(:);
cylNodes=M.boundary.cylinder.p2_nodes(:);

inletTarget=6*Umean*P2(inletNodes,2).*(H-P2(inletNodes,2))/(H^2);
inletDef=max(abs([ux(inletNodes)-inletTarget;uy(inletNodes)]));
wallDef=max(abs([ux(wallNodes);uy(wallNodes)]));

rn=P2(cylNodes,:)-xc;
rn=rn./sqrt(sum(rn.^2,2));

cylNormal=ux(cylNodes).*rn(:,1)+uy(cylNodes).*rn(:,2);
cylNormalDef=max(abs(cylNormal));

fprintf('Newton iterations                : %d\n',newtonIts);
fprintf('initial -> final residual        : %.6e -> %.6e\n',res0,finalRes);
fprintf('P1-projected divergence L2       : %.3e\n',A.divergence_projected_L2);
fprintf('inlet nodal BC defect            : %.3e\n',inletDef);
fprintf('wall nodal BC defect             : %.3e\n',wallDef);
fprintf('cylinder normal nodal defect     : %.3e\n',cylNormalDef);
fprintf('inflow / outflow                 : %.12e / %.12e\n',A.inflow,A.outflow);
fprintf('cylinder net flux                : %.3e\n',A.cylinder_flux);
fprintf('global flux relative defect      : %.3e\n',A.global_flux_relative_defect);
fprintf('maximum nodal speed              : %.6e\n',A.max_speed);
fprintf('pressure min / mean / max        : %.6e / %.6e / %.6e\n', ...
    A.pressure_min,A.pressure_mean,A.pressure_max);

pass = ...
    finalRes<1e-8 && ...
    A.divergence_projected_L2<1e-8 && ...
    inletDef<1e-11 && ...
    wallDef<1e-11 && ...
    cylNormalDef<1e-11 && ...
    A.global_flux_relative_defect<8e-7;

%% Fresh TRUE T3 Oseen bulk
fprintf('\n--- FRESH T%d OSEEN BULK ------------------------------\n',k);

Lfull=Alinear+Jconv;
Lred=Tbc.'*Lfull*Tbc;

Mred=Tk.reduced.M;
Gred=Tk.reduced.G;

fprintf('reduced Oseen dimension          : %d\n',size(Lred,1));
fprintf('pressure dimension               : %d\n',size(Gred,1));
fprintf('current transferred policy       : total Gamma%d\n',policyIndex);
fprintf('Gamma%d ports / stability         : NEXT STEP\n',policyIndex);
fprintf('fresh T%d Penzl                   : AFTER current-policy certification\n',k);
fprintf('new NK update                    : NOT YET\n');
fprintf('dense rank-one closed-loop mats  : NOT FORMED\n');
fprintf('bifurcation / Re sweep           : NO / NO\n');
fprintf('large closed-loop generator      : NOT FORMED\n');

fprintf('\n--- Re=50 BASE-FLOW DECISION --------------------------------------\n');
fprintf('fixed Re=50 Newton convergence   : %s\n',password(finalRes<1e-8));
fprintf('divergence / flux audits         : %s\n', ...
    password(A.divergence_projected_L2<1e-8 && ...
             A.global_flux_relative_defect<8e-7));
fprintf('strong boundary constraints      : %s\n', ...
    password(max([inletDef,wallDef,cylNormalDef])<1e-11));

if pass
    fprintf('Re=50 BASE FLOW         : PASS\n');
    fprintf('T%d Re=50 BASE FLOW          : fixed\n',k);
    fprintf('T%d OSEEN BULK               : READY\n',k);
    fprintf('NEXT                             : T%d ports + total Gamma%d stability\n',k,policyIndex);
else
    fprintf('Re=50 BASE FLOW         : criterion not satisfied\n');
    fprintf('T3 Re=50 BASE FLOW          : NOT YET fixed\n');
end

fprintf('============================================================\n\n');

%% Pack / save
BFk.level=k;
BFk.production_mesh=Tk;

BFk.parameters.Re=Re;
BFk.parameters.Umean=Umean;
BFk.parameters.nu=nu;
BFk.parameters.slip_length=slipLength;
BFk.parameters.robin_friction=betaR;

BFk.operators.Asym=Asym;
BFk.operators.Robin_tangent=Rb;
BFk.operators.Alinear=Alinear;
BFk.operators.Jconv=Jconv;
BFk.operators.L_full=Lfull;
BFk.operators.L_reduced=Lred;
BFk.operators.M_reduced=Mred;
BFk.operators.G_reduced=Gred;

BFk.flow.u=u;
BFk.flow.p=p;
BFk.flow.z_reduced=z;

BFk.audit.initial_residual=res0;
BFk.audit.newton_iterations=newtonIts;
BFk.audit.residual_history=resHist;
BFk.audit.line_step_history=stepHist;
BFk.audit.convection_assembly_time=assemblyTime;
BFk.audit.jacobian_solve_time=solveTime;
BFk.audit.final_residual=finalRes;
BFk.audit.divergence_projected_L2=A.divergence_projected_L2;
BFk.audit.inlet_bc_defect=inletDef;
BFk.audit.wall_bc_defect=wallDef;
BFk.audit.cylinder_normal_node_defect=cylNormalDef;
BFk.audit.inflow=A.inflow;
BFk.audit.outflow=A.outflow;
BFk.audit.cylinder_flux=A.cylinder_flux;
BFk.audit.global_flux_relative_defect=A.global_flux_relative_defect;
BFk.audit.max_speed=A.max_speed;
BFk.audit.pressure_min=A.pressure_min;
BFk.audit.pressure_mean=A.pressure_mean;
BFk.audit.pressure_max=A.pressure_max;
BFk.audit.pass=pass;

BFk.provenance.Re_fixed=true;
BFk.provenance.production_level=k;
BFk.provenance.current_policy_index=policyIndex;
BFk.provenance.generic_production_component=true;
BFk.provenance.mesh_generated_online=true;
BFk.provenance.source=sprintf('TRUE T%d from online T%d current-policy Dörfler marking',k,k-1);
BFk.provenance.Re_continuation_used=false;
BFk.provenance.bootstrap_used=false;
BFk.provenance.precomputed_baseflow_used=false;
BFk.provenance.NK_updates_on_level=0;
BFk.provenance.NK_step_computed=false;
BFk.provenance.Penzl_used=false;
BFk.provenance.bifurcation_calculation=false;
BFk.provenance.Re_sweep=false;
BFk.provenance.dense_rank_one_closed_loop_matrices_formed=false;
BFk.provenance.closed_loop_generator_assembled=false;
BFk.provenance.BstarP_formed=false;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');

if ~exist(resultsDir,'dir')
    mkdir(resultsDir);
end

saveFile=fullfile(resultsDir,sprintf('cylwake_prod_Re50_baseflow_T%d.mat',k));

save(saveFile,'BFk','-v7.3');
BFk.saved_file=saveFile;

fprintf('saved T%d Re=50 base flow    : %s\n',k,saveFile);

end

% =========================================================================
% Stationary operators
% =========================================================================
function A=assemble_symmetric_gradient(ctx)

nT=size(ctx.T,1);
nP2=ctx.nP2;
nv=2*nP2;

I=zeros(144*nT,1);
J=I;
V=I;
c=0;

for k=1:nT
    Xv=ctx.P(ctx.T(k,:),:);
    lu=ctx.T6(k,:);
    Aloc=zeros(12);

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1);
        eta=ctx.qRef(iq,2);
        wt=ctx.wRef(iq);

        [~,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ=det(Jmap);

        if detJ<=0
            error('Non-positive Jacobian in T1 viscous assembly.');
        end

        g=dN/Jmap;
        fac=wt*detJ;

        Axx=2*(g(:,1)*g(:,1).')+g(:,2)*g(:,2).';
        Axy=g(:,2)*g(:,1).';
        Ayx=g(:,1)*g(:,2).';
        Ayy=g(:,1)*g(:,1).'+2*(g(:,2)*g(:,2).');

        Aloc=Aloc+fac*[Axx,Axy;Ayx,Ayy];
    end

    dofs=[lu(:);nP2+lu(:)];
    [rr,cc]=ndgrid(dofs,dofs);
    ids=c+(1:144);

    I(ids)=rr(:);
    J(ids)=cc(:);
    V(ids)=Aloc(:);

    c=c+144;
end

A=sparse(I,J,V,nv,nv);
end

function Rb=assemble_cylinder_tangent_mass(M)

P=M.mesh.P;
E=M.mesh.E;
nV=size(P,1);
nP2=M.th.n_velocity_scalar;
nv=2*nP2;

[xg,wg]=gauss_legendre_01(12);

edgeIds=M.boundary.cylinder.edge_id(:);

I=zeros(36*numel(edgeIds),1);
J=I;
V=I;
c=0;

for kk=1:numel(edgeIds)
    e=edgeIds(kk);

    a=E(e,1);
    b=E(e,2);
    mid=nV+e;
    nodes=[a,b,mid];

    ua=(P(a,:)-M.geometry.xc)/M.geometry.R;
    ub=(P(b,:)-M.geometry.xc)/M.geometry.R;

    tha=atan2(ua(2),ua(1));
    thb=atan2(ub(2),ub(1));
    delta=atan2(sin(thb-tha),cos(thb-tha));

    Rloc=zeros(6);

    for iq=1:numel(xg)
        t=xg(iq);
        phi=edge_p2_shapes(t);

        th=tha+delta*t;
        tang=[-sin(th),cos(th)];

        B=[phi(:)*tang(1);phi(:)*tang(2)];

        ds=wg(iq)*M.geometry.R*abs(delta);
        Rloc=Rloc+ds*(B*B.');
    end

    dofs=[nodes(:);nP2+nodes(:)];
    [rr,cc]=ndgrid(dofs,dofs);
    ids=c+(1:36);

    I(ids)=rr(:);
    J(ids)=cc(:);
    V(ids)=Rloc(:);

    c=c+36;
end

Rb=sparse(I,J,V,nv,nv);
end

% =========================================================================
% Convection and Jacobian
% =========================================================================
function [rN,JN]=convection_terms(u,ctx,wantJac)

T=ctx.T;
T6=ctx.T6;

nT=size(T,1);
nP2=ctx.nP2;
nv=2*nP2;

ux=u(1:nP2);
uy=u(nP2+1:end);

rN=zeros(nv,1);

if wantJac
    nn=144*nT;
    I=zeros(nn,1);
    J=zeros(nn,1);
    V=zeros(nn,1);
    c=0;
else
    JN=[];
end

for k=1:nT
    Xv=ctx.P(T(k,:),:);
    lu=T6(k,:);

    uxl=ux(lu);
    uyl=uy(lu);

    rx=zeros(6,1);
    ry=zeros(6,1);

    if wantJac
        Jxx=zeros(6);
        Jxy=zeros(6);
        Jyx=zeros(6);
        Jyy=zeros(6);
    end

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1);
        eta=ctx.qRef(iq,2);
        wt=ctx.wRef(iq);

        [N,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ=det(Jmap);

        if detJ<=0
            error('Non-positive Jacobian in T1 convection assembly.');
        end

        g=dN/Jmap;
        fac=wt*detJ;

        uxq=N.'*uxl;
        uyq=N.'*uyl;

        gux=g.'*uxl;
        guy=g.'*uyl;

        advUx=uxq*gux(1)+uyq*gux(2);
        advUy=uxq*guy(1)+uyq*guy(2);

        rx=rx+fac*N*advUx;
        ry=ry+fac*N*advUy;

        if wantJac
            advBasis=uxq*g(:,1).'+uyq*g(:,2).';

            Jxx=Jxx+fac*N*(gux(1)*N.'+advBasis);
            Jxy=Jxy+fac*N*(gux(2)*N.');
            Jyx=Jyx+fac*N*(guy(1)*N.');
            Jyy=Jyy+fac*N*(guy(2)*N.'+advBasis);
        end
    end

    rN(lu)=rN(lu)+rx;
    rN(nP2+lu)=rN(nP2+lu)+ry;

    if wantJac
        Jloc=[Jxx,Jxy;Jyx,Jyy];
        dofs=[lu(:);nP2+lu(:)];

        [rr,cc]=ndgrid(dofs,dofs);
        ids=c+(1:144);

        I(ids)=rr(:);
        J(ids)=cc(:);
        V(ids)=Jloc(:);

        c=c+144;
    end
end

if wantJac
    JN=sparse(I,J,V,nv,nv);
end

end

% =========================================================================
% Flow audits
% =========================================================================
function A=flow_audit(M,u,p,G,Mp,Umean)

nP2=M.th.n_velocity_scalar;
np=M.th.n_pressure;

rDiv=G*u;
dproj=Mp\rDiv;

A.divergence_projected_L2=sqrt(max(0,real(rDiv.'*dproj)));

ux=u(1:nP2);
uy=u(nP2+1:end);

A.max_speed=max(sqrt(ux.^2+uy.^2));

fluxIn=straight_boundary_flux(M,u,M.boundary.inlet.edge_id,[-1,0]);
fluxOut=straight_boundary_flux(M,u,M.boundary.outlet.edge_id,[1,0]);
fluxCyl=cylinder_boundary_flux(M,u);

Qin=-fluxIn;
Qout=fluxOut;
netFlux=fluxIn+fluxOut+fluxCyl;

fluxScale=max([abs(Qin),abs(Qout),Umean*M.geometry.H,1e-14]);

A.inflow=Qin;
A.outflow=Qout;
A.cylinder_flux=fluxCyl;
A.global_flux_relative_defect=abs(netFlux)/fluxScale;

one=ones(np,1);
A.pressure_mean=full(sum(Mp*p)/sum(Mp*one));
A.pressure_min=min(p);
A.pressure_max=max(p);

end

function flux=straight_boundary_flux(M,u,edgeIds,n)

nV=size(M.mesh.P,1);
nP2=M.th.n_velocity_scalar;

ux=u(1:nP2);
uy=u(nP2+1:end);

[xg,wg]=gauss_legendre_01(8);

flux=0;

for e=edgeIds(:).'
    a=M.mesh.E(e,1);
    b=M.mesh.E(e,2);
    nodes=[a,b,nV+e];

    ell=norm(M.mesh.P(b,:)-M.mesh.P(a,:));

    for iq=1:numel(xg)
        phi=edge_p2_shapes(xg(iq));

        vx=phi*ux(nodes);
        vy=phi*uy(nodes);

        flux=flux+wg(iq)*ell*(n(1)*vx+n(2)*vy);
    end
end

end

function flux=cylinder_boundary_flux(M,u)

nV=size(M.mesh.P,1);
nP2=M.th.n_velocity_scalar;

ux=u(1:nP2);
uy=u(nP2+1:end);

[xg,wg]=gauss_legendre_01(12);

flux=0;

for e=M.boundary.cylinder.edge_id(:).'
    a=M.mesh.E(e,1);
    b=M.mesh.E(e,2);
    nodes=[a,b,nV+e];

    ua=(M.mesh.P(a,:)-M.geometry.xc)/M.geometry.R;
    ub=(M.mesh.P(b,:)-M.geometry.xc)/M.geometry.R;

    tha=atan2(ua(2),ua(1));
    thb=atan2(ub(2),ub(1));
    delta=atan2(sin(thb-tha),cos(thb-tha));

    for iq=1:numel(xg)
        t=xg(iq);
        phi=edge_p2_shapes(t);
        th=tha+delta*t;

        n=-[cos(th),sin(th)];

        vx=phi*ux(nodes);
        vy=phi*uy(nodes);

        ds=wg(iq)*M.geometry.R*abs(delta);

        flux=flux+ds*(n(1)*vx+n(2)*vy);
    end
end

end

% =========================================================================
% Exact map / shapes / quadrature
% =========================================================================
function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1;b=2;c=3;
    case 2
        a=2;b=3;c=1;
    case 3
        a=3;b=1;c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);

if s<=0
    error('Exact circle map evaluated at opposite vertex.');
end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2);

for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end

end

function [N,dN,Lam]=p2p1_shapes(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1);
     4*l2-1,     0;
        0,       4*l3-1;
     4*(l1-l2), -4*l2;
     4*l3,       4*l2;
    -4*l3,       4*(l1-l3)];

end

function phi=edge_p2_shapes(t)
phi=[(1-t)*(1-2*t),t*(2*t-1),4*t*(1-t)];
end

function [Q,W]=duffy_gauss_rule_6()

[x,w]=gauss_legendre_01(6);

Q=zeros(36,2);
W=zeros(36,1);

k=0;

for i=1:6
    for j=1:6
        k=k+1;

        Q(k,1)=x(i);
        Q(k,2)=(1-x(i))*x(j);
        W(k)=w(i)*w(j)*(1-x(i));
    end
end

end

function [x,w]=gauss_legendre_01(n)

k=(1:n-1).';
beta=k./sqrt(4*k.^2-1);

J=diag(beta,1)+diag(beta,-1);
[V,D]=eig(J);

[x0,ord]=sort(diag(D));
V=V(:,ord);

w0=2*(V(1,:).^2).';

x=(x0+1)/2;
w=w0/2;

end

function s=password(tf)
if tf
    s='PASS';
else
    s='criterion not satisfied';
end
end


==> anc/Example_CylinderWake/src/cylwake_prod_solve_Re50_child.m <==
function BFpk = cylwake_prod_solve_Re50_child(CHk)
%CYLWAKE_PROD_SOLVE_RE50_CHILD
% Newton-correct the transferred stationary Re=50 base flow on the
% TEMPORARY uniform estimator child T3^+ and assemble its fresh Oseen bulk.
%
% INPUT
% -----
% CHk : validated auxiliary T3^+ child from Adapt A8A.
%
% OUTPUT
% ------
% BFpk : accepted Re=50 base flow and fresh Oseen bulk on T3^+.
%
% IMPORTANT
% ---------
% T3^+ remains estimator-only.  It is NOT production T4.
%
% HARD RULES
% ----------
% * Re=50 is fixed.
% * NO Re continuation / bootstrap.
% * transferred accepted TRUE T3 flow is ONLY a Newton initial guess.
% * exact-circle geometry retained.
% * same Poiseuille inlet, wall no-slip, cylinder impermeability,
%   Navier/Robin tangential law, natural outlet.
% * no NK step, no Penzl, no LR-ADI.
% * no bifurcation / Re sweep / homotopy.
% * no B^*P and no large closed-loop generator.
%
% Usage:
%   BFpk = cylwake_adapt_step08b_Re50_newton_T3plus(CHk);

if nargin<1 || isempty(CHk)
    error('Usage: BFpk = cylwake_prod_solve_Re50_child(CHk);');
end
if ~isfield(CHk,'audit') || ~CHk.audit.pass
    error('Generic uniform estimator child has not passed its audit.');
end
if ~isfield(CHk,'provenance') || ~CHk.provenance.estimator_child_only || ...
        ~isfield(CHk.provenance,'generic_production_component') || ...
        ~CHk.provenance.generic_production_component
    error('Input is not a generic temporary estimator child.');
end
if abs(CHk.provenance.Re-50)>1e-12
    error('Estimator-child Reynolds number must remain fixed at Re=50.');
end
if CHk.provenance.production_next
    error('Estimator child must never be flagged as a spatial discretization.');
end

k=CHk.provenance.coarse_level;
kp1=CHk.provenance.policy_index;
if CHk.level~=k || kp1~=k+1
    error('Estimator-child level/policy metadata are inconsistent.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPTIVE NEWTON--KLEINMAN: Re=50 NEWTON ON T%d^+\n',k);
fprintf('============================================================\n');
fprintf('mesh role                        : TEMPORARY estimator child T%d^+\n',k);
fprintf('coarse spatial discretization level          : T%d with P%d / total Gamma%d\n', ...
    k,kp1,kp1);
fprintf('spatial discretization T%d                    : NOT CREATED\n',k+1);
fprintf('Re                               : 50 (fixed)\n');
fprintf('Re continuation / bootstrap      : NO / NO\n');
fprintf('initial guess                    : transferred accepted T%d Re=50 flow\n',k);
fprintf('precomputed T%d^+ base flow       : NO\n',k);
fprintf('new NK step                      : NO\n');
fprintf('Penzl / LR-ADI                   : NO / NO\n');
fprintf('bifurcation / Re sweep           : NO / NO\n');
fprintf('homotopy                         : NO\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('large closed-loop generator      : NOT FORMED\n');

M=CHk.backbone;
Tbc=CHk.bc.T_velocity;
uD=CHk.bc.u_lift;

G=M.fe.G;
Mp=M.fe.Mp;

P=M.mesh.P;
T=M.mesh.T;
E=M.mesh.E;
P2=M.th.P2;
T6=M.th.T6;

nP2=M.th.n_velocity_scalar;
np=M.th.n_pressure;
nred=size(Tbc,2);

xc=M.geometry.xc;
R=M.geometry.R;
D=M.geometry.D;
H=M.geometry.H;

Umean=1.0;
Re=50.0;
slipLength=D/50;
nu=Umean*D/Re;
betaR=nu/slipLength;

if abs(CHk.baseflow_start.Re-Re)>1e-12
    error('Stored estimator-child Newton start is not at Re=50.');
end

fprintf('triangles                        : %d\n',size(T,1));
fprintf('reduced velocity / pressure dofs : %d / %d\n',nred,np);
fprintf('nu                               : %.12e\n',nu);
fprintf('slip length / D                  : %.12e\n',slipLength/D);
fprintf('Robin friction beta_R            : %.12e\n',betaR);

%% Exact curved geometry context
fprintf('\n--- AUXILIARY T%d^+ GEOMETRY CONTEXT -----------------------\n',k);

isCylEdge=false(size(E,1),1);
isCylEdge(M.boundary.cylinder.edge_id)=true;
triCyl=isCylEdge(M.mesh.edge_id);

if any(sum(triCyl,2)>1)
    error('An estimator-child triangle has more than one cylinder edge.');
end

triCylLocalEdge=zeros(size(T,1),1);
for itri=1:size(T,1)
    j=find(triCyl(itri,:),1,'first');
    if ~isempty(j),triCylLocalEdge(itri)=j;end
end

ctx.P=P;
ctx.T=T;
ctx.T6=T6;
ctx.nP2=nP2;
ctx.xc=xc;
ctx.R=R;
ctx.triCylLocalEdge=triCylLocalEdge;
[ctx.qRef,ctx.wRef]=duffy_gauss_rule_6();

fprintf('curved cylinder triangles        : %d\n',nnz(triCylLocalEdge));
fprintf('exact-area defect from child build: %.3e\n',CHk.geometry.exact_area_defect);

%% Fresh stationary linear operators
fprintf('\n--- FRESH T%d^+ STATIONARY LINEAR OPERATORS ----------------\n',k);

tt=tic;
fprintf('assembling 2*D(u):D(v) form ...\n');
Asym=assemble_symmetric_gradient(ctx);
fprintf('symmetric-gradient assembly      : %.2f s\n',toc(tt));

tt=tic;
fprintf('assembling exact Robin trace form ...\n');
Rb=assemble_cylinder_tangent_mass(M);
fprintf('Robin trace assembly             : %.2f s\n',toc(tt));

Alinear=nu*Asym+betaR*Rb;

symA=norm(Asym-Asym.','fro')/max(1,norm(Asym,'fro'));
symRb=norm(Rb-Rb.','fro')/max(1,norm(Rb,'fro'));

fprintf('symmetric-gradient defect        : %.3e\n',symA);
fprintf('Robin symmetry defect            : %.3e\n',symRb);

if max(symA,symRb)>2e-12
    error('Estimator-child stationary linear-form symmetry audit failed.');
end

%% Transferred Newton start
fprintf('\n--- TRANSFERRED T%d^+ Re=50 NEWTON START -------------------\n',k);

u=CHk.baseflow_start.u;
p=CHk.baseflow_start.p;
z=CHk.baseflow_start.z_reduced;

uConsistency=norm(u-(uD+Tbc*z))/max(1,norm(u));

[rN0,~]=convection_terms(u,ctx,false);
rMom0=Tbc.'*(Alinear*u+rN0-G.'*p);
rDiv0=G*u;
res0=norm([rMom0;rDiv0]);

fprintf('u = uD + Tbc*z consistency       : %.3e\n',uConsistency);
fprintf('initial nonlinear residual       : %.6e\n',res0);

if uConsistency>5e-11
    error('Stored estimator-child Newton start is internally inconsistent.');
end
if ~isfinite(res0)
    error('Initial estimator-child nonlinear residual is not finite.');
end

%% Fixed-Re Newton correction
fprintf('\n--- FIXED-Re NEWTON CORRECTION ON AUXILIARY T3^+ ---------\n');

maxNewton=12;
tolAbs=5e-10;
armijo=1e-4;
minLineStep=2^-12;

resHist=nan(maxNewton+1,1);
stepHist=nan(maxNewton,1);
solveTime=nan(maxNewton,1);
assemblyTime=nan(maxNewton+1,1);

converged=false;
newtonIts=NaN;

for it=0:maxNewton
    ta=tic;
    [rN,JN]=convection_terms(u,ctx,true);
    assemblyTime(it+1)=toc(ta);

    rMom=Tbc.'*(Alinear*u+rN-G.'*p);
    rDiv=G*u;
    res=norm([rMom;rDiv]);
    resHist(it+1)=res;

    fprintf('Newton %2d : residual %.6e   conv/J %.2f s\n', ...
        it,res,assemblyTime(it+1));

    if ~isfinite(res)
        error('Newton residual became non-finite.');
    end

    if res<=tolAbs
        converged=true;
        newtonIts=it;
        break;
    end

    if it==maxNewton
        break;
    end

    fprintf('           forming reduced saddle Jacobian ...\n');
    ts=tic;

    J11=Tbc.'*(Alinear+JN)*Tbc;
    J12=-Tbc.'*G.';
    J21=G*Tbc;
    Jsys=[J11,J12;J21,sparse(np,np)];

    fprintf('           sparse solve (%d x %d) ...\n', ...
        size(Jsys,1),size(Jsys,2));

    delta=-Jsys\[rMom;rDiv];
    solveTime(it+1)=toc(ts);

    fprintf('           Jacobian+solve %.2f s\n',solveTime(it+1));

    if any(~isfinite(delta))
        error('Newton correction contains non-finite entries.');
    end

    dz=delta(1:nred);
    dp=delta(nred+1:end);

    step=1.0;
    accepted=false;

    while step>=minLineStep
        zTry=z+step*dz;
        pTry=p+step*dp;
        uTry=uD+Tbc*zTry;

        [rNTry,~]=convection_terms(uTry,ctx,false);
        rMomTry=Tbc.'*(Alinear*uTry+rNTry-G.'*pTry);
        rDivTry=G*uTry;
        resTry=norm([rMomTry;rDivTry]);

        if isfinite(resTry) && resTry<=(1-armijo*step)*res
            accepted=true;
            break;
        end

        step=0.5*step;
    end

    if ~accepted
        error('Estimator-child Re=50 Newton line search failed at iteration %d.',it);
    end

    stepHist(it+1)=step;

    fprintf('           accepted line step %.6f, trial residual %.6e\n', ...
        step,resTry);

    z=zTry;
    p=pTry;
    u=uTry;
end

if ~converged
    error('Estimator-child Re=50 Newton did not converge within %d iterations.',maxNewton);
end

resHist=resHist(1:newtonIts+1);
stepHist=stepHist(1:newtonIts);
solveTime=solveTime(1:newtonIts);
assemblyTime=assemblyTime(1:newtonIts+1);

%% Final physical / discrete audits
fprintf('\n--- AUXILIARY T%d^+ Re=50 BASE-FLOW AUDITS ----------------\n',k);

[rNf,Jconv]=convection_terms(u,ctx,true);

rMomF=Tbc.'*(Alinear*u+rNf-G.'*p);
rDivF=G*u;
finalRes=norm([rMomF;rDivF]);

A=flow_audit(M,u,p,G,Mp,Umean);

ux=u(1:nP2);
uy=u(nP2+1:end);

inletNodes=M.boundary.inlet.p2_nodes(:);
wallNodes=M.boundary.wall.p2_nodes(:);
cylNodes=M.boundary.cylinder.p2_nodes(:);

inletTarget=6*Umean*P2(inletNodes,2).*(H-P2(inletNodes,2))/(H^2);
inletDef=max(abs([ux(inletNodes)-inletTarget;uy(inletNodes)]));
wallDef=max(abs([ux(wallNodes);uy(wallNodes)]));

rn=P2(cylNodes,:)-xc;
rn=rn./sqrt(sum(rn.^2,2));

cylNormal=ux(cylNodes).*rn(:,1)+uy(cylNodes).*rn(:,2);
cylNormalDef=max(abs(cylNormal));

fprintf('Newton iterations                : %d\n',newtonIts);
fprintf('initial -> final residual        : %.6e -> %.6e\n',res0,finalRes);
fprintf('P1-projected divergence L2       : %.3e\n',A.divergence_projected_L2);
fprintf('inlet nodal BC defect            : %.3e\n',inletDef);
fprintf('wall nodal BC defect             : %.3e\n',wallDef);
fprintf('cylinder normal nodal defect     : %.3e\n',cylNormalDef);
fprintf('inflow / outflow                 : %.12e / %.12e\n',A.inflow,A.outflow);
fprintf('cylinder net flux                : %.3e\n',A.cylinder_flux);
fprintf('global flux relative defect      : %.3e\n',A.global_flux_relative_defect);
fprintf('maximum nodal speed              : %.6e\n',A.max_speed);
fprintf('pressure min / mean / max        : %.6e / %.6e / %.6e\n', ...
    A.pressure_min,A.pressure_mean,A.pressure_max);

pass = ...
    finalRes<1e-8 && ...
    A.divergence_projected_L2<1e-8 && ...
    inletDef<1e-11 && ...
    wallDef<1e-11 && ...
    cylNormalDef<1e-11 && ...
    A.global_flux_relative_defect<8e-7;

%% Fresh auxiliary Oseen bulk
fprintf('\n--- FRESH AUXILIARY T%d^+ OSEEN BULK ----------------------\n',k);

Lfull=Alinear+Jconv;
Lred=Tbc.'*Lfull*Tbc;

Mred=CHk.reduced.M;
Gred=CHk.reduced.G;

fprintf('reduced Oseen dimension          : %d\n',size(Lred,1));
fprintf('pressure dimension               : %d\n',size(Gred,1));
fprintf('Gamma%d child ports / graph-Schur : NEXT STEP\n',kp1);
fprintf('two-grid estimator               : AFTER child graph audit\n');
fprintf('spatial discretization T%d                    : NOT CREATED\n',k+1);
fprintf('Penzl / LR-ADI                   : NOT ON T%d^+\n',k);
fprintf('bifurcation / Re sweep           : NO / NO\n');
fprintf('large closed-loop generator      : NOT FORMED\n');

fprintf('\n--- CHILD Re=50 DECISION ---------------------------\n');
fprintf('fixed Re=50 Newton convergence   : %s\n',password(finalRes<1e-8));
fprintf('divergence / flux audits         : %s\n', ...
    password(A.divergence_projected_L2<1e-8 && ...
             A.global_flux_relative_defect<8e-7));
fprintf('strong boundary constraints      : %s\n', ...
    password(max([inletDef,wallDef,cylNormalDef])<1e-11));

if pass
    fprintf('CHILD Re=50             : PASS\n');
    fprintf('AUXILIARY T%d^+ Re=50 BASE FLOW   : fixed FOR ESTIMATOR\n',k);
    fprintf('AUXILIARY T%d^+ OSEEN BULK        : READY\n',k);
    fprintf('spatial discretization T%d                    : NOT CREATED\n',k+1);
    fprintf('NEXT                             : T%d^+ ports + total Gamma%d graph-Schur\n',k,kp1);
else
    fprintf('CHILD Re=50             : criterion not satisfied\n');
    fprintf('AUXILIARY T%d^+ Re=50 BASE FLOW   : NOT YET fixed\n',k);
end

fprintf('============================================================\n\n');

%% Pack / save
BFpk.level=k;
BFpk.policy_index=kp1;

BFpk.parameters.Re=Re;
BFpk.parameters.Umean=Umean;
BFpk.parameters.nu=nu;
BFpk.parameters.slip_length=slipLength;
BFpk.parameters.robin_friction=betaR;

BFpk.operators.Asym=Asym;
BFpk.operators.Robin_tangent=Rb;
BFpk.operators.Alinear=Alinear;
BFpk.operators.Jconv=Jconv;
BFpk.operators.L_full=Lfull;
BFpk.operators.L_reduced=Lred;
BFpk.operators.M_reduced=Mred;
BFpk.operators.G_reduced=Gred;

BFpk.flow.u=u;
BFpk.flow.p=p;
BFpk.flow.z_reduced=z;

BFpk.audit.initial_residual=res0;
BFpk.audit.newton_iterations=newtonIts;
BFpk.audit.residual_history=resHist;
BFpk.audit.line_step_history=stepHist;
BFpk.audit.convection_assembly_time=assemblyTime;
BFpk.audit.jacobian_solve_time=solveTime;
BFpk.audit.final_residual=finalRes;
BFpk.audit.divergence_projected_L2=A.divergence_projected_L2;
BFpk.audit.inlet_bc_defect=inletDef;
BFpk.audit.wall_bc_defect=wallDef;
BFpk.audit.cylinder_normal_node_defect=cylNormalDef;
BFpk.audit.inflow=A.inflow;
BFpk.audit.outflow=A.outflow;
BFpk.audit.cylinder_flux=A.cylinder_flux;
BFpk.audit.global_flux_relative_defect=A.global_flux_relative_defect;
BFpk.audit.max_speed=A.max_speed;
BFpk.audit.pressure_min=A.pressure_min;
BFpk.audit.pressure_mean=A.pressure_mean;
BFpk.audit.pressure_max=A.pressure_max;
BFpk.audit.pass=pass;

BFpk.provenance.Re=50;
BFpk.provenance.Re_fixed=true;
BFpk.provenance.coarse_production_level=k;
BFpk.provenance.policy_index=kp1;
BFpk.provenance.estimator_child_only=true;
BFpk.provenance.production_next=false;
BFpk.provenance.mesh_generated_online=true;
BFpk.provenance.Re_continuation_used=false;
BFpk.provenance.bootstrap_used=false;
BFpk.provenance.precomputed_baseflow_used=false;
BFpk.provenance.NK_step_computed=false;
BFpk.provenance.Penzl_used=false;
BFpk.provenance.bifurcation_calculation=false;
BFpk.provenance.Re_sweep=false;
BFpk.provenance.closed_loop_generator_assembled=false;
BFpk.provenance.BstarP_formed=false;
BFpk.provenance.generic_production_component=true;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir,sprintf( ...
    'cylwake_prod_Re50_child_T%dplus_Gamma%d.mat',k,kp1));
save(saveFile,'BFpk','-v7.3');
BFpk.saved_file=saveFile;

fprintf('saved auxiliary T%d^+ Re=50 flow : %s\n',k,saveFile);

end

% =========================================================================
% Stationary operators
% =========================================================================
function A=assemble_symmetric_gradient(ctx)

nT=size(ctx.T,1);
nP2=ctx.nP2;
nv=2*nP2;

I=zeros(144*nT,1);
J=I;
V=I;
c=0;

for k=1:nT
    Xv=ctx.P(ctx.T(k,:),:);
    lu=ctx.T6(k,:);
    Aloc=zeros(12);

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1);
        eta=ctx.qRef(iq,2);
        wt=ctx.wRef(iq);

        [~,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ=det(Jmap);

        if detJ<=0
            error('Non-positive Jacobian in T1 viscous assembly.');
        end

        g=dN/Jmap;
        fac=wt*detJ;

        Axx=2*(g(:,1)*g(:,1).')+g(:,2)*g(:,2).';
        Axy=g(:,2)*g(:,1).';
        Ayx=g(:,1)*g(:,2).';
        Ayy=g(:,1)*g(:,1).'+2*(g(:,2)*g(:,2).');

        Aloc=Aloc+fac*[Axx,Axy;Ayx,Ayy];
    end

    dofs=[lu(:);nP2+lu(:)];
    [rr,cc]=ndgrid(dofs,dofs);
    ids=c+(1:144);

    I(ids)=rr(:);
    J(ids)=cc(:);
    V(ids)=Aloc(:);

    c=c+144;
end

A=sparse(I,J,V,nv,nv);
end

function Rb=assemble_cylinder_tangent_mass(M)

P=M.mesh.P;
E=M.mesh.E;
nV=size(P,1);
nP2=M.th.n_velocity_scalar;
nv=2*nP2;

[xg,wg]=gauss_legendre_01(12);

edgeIds=M.boundary.cylinder.edge_id(:);

I=zeros(36*numel(edgeIds),1);
J=I;
V=I;
c=0;

for kk=1:numel(edgeIds)
    e=edgeIds(kk);

    a=E(e,1);
    b=E(e,2);
    mid=nV+e;
    nodes=[a,b,mid];

    ua=(P(a,:)-M.geometry.xc)/M.geometry.R;
    ub=(P(b,:)-M.geometry.xc)/M.geometry.R;

    tha=atan2(ua(2),ua(1));
    thb=atan2(ub(2),ub(1));
    delta=atan2(sin(thb-tha),cos(thb-tha));

    Rloc=zeros(6);

    for iq=1:numel(xg)
        t=xg(iq);
        phi=edge_p2_shapes(t);

        th=tha+delta*t;
        tang=[-sin(th),cos(th)];

        B=[phi(:)*tang(1);phi(:)*tang(2)];

        ds=wg(iq)*M.geometry.R*abs(delta);
        Rloc=Rloc+ds*(B*B.');
    end

    dofs=[nodes(:);nP2+nodes(:)];
    [rr,cc]=ndgrid(dofs,dofs);
    ids=c+(1:36);

    I(ids)=rr(:);
    J(ids)=cc(:);
    V(ids)=Rloc(:);

    c=c+36;
end

Rb=sparse(I,J,V,nv,nv);
end

% =========================================================================
% Convection and Jacobian
% =========================================================================
function [rN,JN]=convection_terms(u,ctx,wantJac)

T=ctx.T;
T6=ctx.T6;

nT=size(T,1);
nP2=ctx.nP2;
nv=2*nP2;

ux=u(1:nP2);
uy=u(nP2+1:end);

rN=zeros(nv,1);

if wantJac
    nn=144*nT;
    I=zeros(nn,1);
    J=zeros(nn,1);
    V=zeros(nn,1);
    c=0;
else
    JN=[];
end

for k=1:nT
    Xv=ctx.P(T(k,:),:);
    lu=T6(k,:);

    uxl=ux(lu);
    uyl=uy(lu);

    rx=zeros(6,1);
    ry=zeros(6,1);

    if wantJac
        Jxx=zeros(6);
        Jxy=zeros(6);
        Jyx=zeros(6);
        Jyy=zeros(6);
    end

    for iq=1:size(ctx.qRef,1)
        xi=ctx.qRef(iq,1);
        eta=ctx.qRef(iq,2);
        wt=ctx.wRef(iq);

        [N,dN,~]=p2p1_shapes(xi,eta);
        [~,Jmap]=exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ=det(Jmap);

        if detJ<=0
            error('Non-positive Jacobian in T1 convection assembly.');
        end

        g=dN/Jmap;
        fac=wt*detJ;

        uxq=N.'*uxl;
        uyq=N.'*uyl;

        gux=g.'*uxl;
        guy=g.'*uyl;

        advUx=uxq*gux(1)+uyq*gux(2);
        advUy=uxq*guy(1)+uyq*guy(2);

        rx=rx+fac*N*advUx;
        ry=ry+fac*N*advUy;

        if wantJac
            advBasis=uxq*g(:,1).'+uyq*g(:,2).';

            Jxx=Jxx+fac*N*(gux(1)*N.'+advBasis);
            Jxy=Jxy+fac*N*(gux(2)*N.');
            Jyx=Jyx+fac*N*(guy(1)*N.');
            Jyy=Jyy+fac*N*(guy(2)*N.'+advBasis);
        end
    end

    rN(lu)=rN(lu)+rx;
    rN(nP2+lu)=rN(nP2+lu)+ry;

    if wantJac
        Jloc=[Jxx,Jxy;Jyx,Jyy];
        dofs=[lu(:);nP2+lu(:)];

        [rr,cc]=ndgrid(dofs,dofs);
        ids=c+(1:144);

        I(ids)=rr(:);
        J(ids)=cc(:);
        V(ids)=Jloc(:);

        c=c+144;
    end
end

if wantJac
    JN=sparse(I,J,V,nv,nv);
end

end

% =========================================================================
% Flow audits
% =========================================================================
function A=flow_audit(M,u,p,G,Mp,Umean)

nP2=M.th.n_velocity_scalar;
np=M.th.n_pressure;

rDiv=G*u;
dproj=Mp\rDiv;

A.divergence_projected_L2=sqrt(max(0,real(rDiv.'*dproj)));

ux=u(1:nP2);
uy=u(nP2+1:end);

A.max_speed=max(sqrt(ux.^2+uy.^2));

fluxIn=straight_boundary_flux(M,u,M.boundary.inlet.edge_id,[-1,0]);
fluxOut=straight_boundary_flux(M,u,M.boundary.outlet.edge_id,[1,0]);
fluxCyl=cylinder_boundary_flux(M,u);

Qin=-fluxIn;
Qout=fluxOut;
netFlux=fluxIn+fluxOut+fluxCyl;

fluxScale=max([abs(Qin),abs(Qout),Umean*M.geometry.H,1e-14]);

A.inflow=Qin;
A.outflow=Qout;
A.cylinder_flux=fluxCyl;
A.global_flux_relative_defect=abs(netFlux)/fluxScale;

one=ones(np,1);
A.pressure_mean=full(sum(Mp*p)/sum(Mp*one));
A.pressure_min=min(p);
A.pressure_max=max(p);

end

function flux=straight_boundary_flux(M,u,edgeIds,n)

nV=size(M.mesh.P,1);
nP2=M.th.n_velocity_scalar;

ux=u(1:nP2);
uy=u(nP2+1:end);

[xg,wg]=gauss_legendre_01(8);

flux=0;

for e=edgeIds(:).'
    a=M.mesh.E(e,1);
    b=M.mesh.E(e,2);
    nodes=[a,b,nV+e];

    ell=norm(M.mesh.P(b,:)-M.mesh.P(a,:));

    for iq=1:numel(xg)
        phi=edge_p2_shapes(xg(iq));

        vx=phi*ux(nodes);
        vy=phi*uy(nodes);

        flux=flux+wg(iq)*ell*(n(1)*vx+n(2)*vy);
    end
end

end

function flux=cylinder_boundary_flux(M,u)

nV=size(M.mesh.P,1);
nP2=M.th.n_velocity_scalar;

ux=u(1:nP2);
uy=u(nP2+1:end);

[xg,wg]=gauss_legendre_01(12);

flux=0;

for e=M.boundary.cylinder.edge_id(:).'
    a=M.mesh.E(e,1);
    b=M.mesh.E(e,2);
    nodes=[a,b,nV+e];

    ua=(M.mesh.P(a,:)-M.geometry.xc)/M.geometry.R;
    ub=(M.mesh.P(b,:)-M.geometry.xc)/M.geometry.R;

    tha=atan2(ua(2),ua(1));
    thb=atan2(ub(2),ub(1));
    delta=atan2(sin(thb-tha),cos(thb-tha));

    for iq=1:numel(xg)
        t=xg(iq);
        phi=edge_p2_shapes(t);
        th=tha+delta*t;

        n=-[cos(th),sin(th)];

        vx=phi*ux(nodes);
        vy=phi*uy(nodes);

        ds=wg(iq)*M.geometry.R*abs(delta);

        flux=flux+ds*(n(1)*vx+n(2)*vy);
    end
end

end

% =========================================================================
% Exact map / shapes / quadrature
% =========================================================================
function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1;b=2;c=3;
    case 2
        a=2;b=3;c=1;
    case 3
        a=3;b=1;c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);

if s<=0
    error('Exact circle map evaluated at opposite vertex.');
end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2);

for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end

end

function [N,dN,Lam]=p2p1_shapes(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1);
     4*l2-1,     0;
        0,       4*l3-1;
     4*(l1-l2), -4*l2;
     4*l3,       4*l2;
    -4*l3,       4*(l1-l3)];

end

function phi=edge_p2_shapes(t)
phi=[(1-t)*(1-2*t),t*(2*t-1),4*t*(1-t)];
end

function [Q,W]=duffy_gauss_rule_6()

[x,w]=gauss_legendre_01(6);

Q=zeros(36,2);
W=zeros(36,1);

k=0;

for i=1:6
    for j=1:6
        k=k+1;

        Q(k,1)=x(i);
        Q(k,2)=(1-x(i))*x(j);
        W(k)=w(i)*w(j)*(1-x(i));
    end
end

end

function [x,w]=gauss_legendre_01(n)

k=(1:n-1).';
beta=k./sqrt(4*k.^2-1);

J=diag(beta,1)+diag(beta,-1);
[V,D]=eig(J);

[x0,ord]=sort(diag(D));
V=V(:,ord);

w0=2*(V(1,:).^2).';

x=(x0+1)/2;
w=w0/2;

end

function s=password(tf)
if tf
    s='PASS';
else
    s='criterion not satisfied';
end
end


==> anc/Example_CylinderWake/src/cylwake_prod_twolevel_indicator.m <==
function Ek = cylwake_prod_twolevel_indicator(CSkp1,CHk,Gkp1Tk,Sc,Tk,nu,fineCache)
%CYLWAKE_PROD_TWOLEVEL_INDICATOR
% Sixth PRODUCTION two-grid primal/adjoint spatial indicator for the
% cylinder-wake Newton--Kleinman run.
%
% CURRENT POLICY / LEVEL
% ----------------------
% Coarse spatial discretization level T%d carries P4 / total Gamma%d.
% The already validated uniform child T%d^+ is used ONLY as an auxiliary
% estimator grid.
%
% NATURAL CURRENT REOPENED PORT
% -----------------------------
% For total Gamma%d,
%
%   Hq q + Hx x + d w = v%d,
%
% and the current physical policy is v%d=0.  For the spatial transfer
% estimator we reopen THIS SAME scalar Newton/system-node port and probe
%
%   v%d -> z4,    z4=[y1;y2;w].
%
% IMPORTANT IMPLEMENTATION RULE
% -----------------------------
% The rank-one collapsed matrices
%
%   M%d = M + b Hq/d,    L%d = L + b Hx/d
%
% are NEVER assembled.  At every spatial training point we solve the
% algebraically equivalent sparse bordered graph system
%
%   [ sM+L   -G'    -b ] [x]   [0]
%   [   G      0      0 ] [p] = [0]        (primal v%d=1)
%   [sHq+Hx    0      d ] [w]   [1]
%
% and the corresponding Hermitian adjoint systems for the three
% performance channels.
%
% SPATIAL INDICATOR
% -----------------
% All 1+3 channel-difference fields over all five training points are
% evaluated by ONE batched exact-quadrature pass over T_k^+.  No local
% energy matrices or fields are precomputed or loaded from disk.
% The coarse velocity coefficient field is lifted to full coarse P2 and
% prolonged by the already audited reference-P2 interpolation to T%d^+.
% For each primal/adjoint channel we measure
%
%   ||v_f-I_h^+v_c||_E^2
%      = ||.||_L2^2 + nu ||grad(.)||_L2^2
%
% locally on every fine child and accumulate to its TRUE T%d parent.
% Each channel is normalized by its corresponding GLOBAL fine-grid energy.
% Primal and adjoint blocks are averaged separately and combined
% symmetrically.
%
% DORFLER / TERMINATION
% ---------------------
% theta=0.35.
%
% The current production termination record is updated with
%
%   eta_space = total two-grid indicator,
%   spatial criterion : eta_space <= 5e-2,
%   policy criterion  : eta_policy <= 1e-2  (from A7E),
%   stopping criterion  : policy criterion AND spatial criterion.
%
% Since the current policy criterion is evaluated independently on TRUE T%d, the
% spatial estimator does not alter or reinterpret it.
%
% HARD RULES
% ----------
% * T%d^+ is auxiliary only and is NOT production T%d.
% * five spatial training points are globally fixed, not Penzl/ADI shifts.
% * Re=50 fixed.
% * no NK step, no Penzl, no LR-ADI.
% * no dense M%d/L%d, no B^*P, no large closed-loop generator.
% * no bifurcation / Re sweep / homotopy.
%
% Usage:
%   Ek = cylwake_prod_twolevel_indicator(CSkp1,CHk,Gkp1Tk,Sc,Tk,nu,fineCache);

if nargin<6 || isempty(CSkp1) || isempty(CHk) || isempty(Gkp1Tk) || ...
        isempty(Sc) || isempty(Tk) || isempty(nu)
    error(['Usage: Ek = cylwake_prod_twolevel_indicator(' ...
           'CSkp1,CHk,Gkp1Tk,Sc,Tk,nu[,fineCache]);']);
end
if nargin<7
    fineCache=[];
end
if ~isfield(CSkp1,'audit') || ~CSkp1.audit.pass
    error('Generic child current node is not validated.');
end
if ~isfield(CHk,'audit') || ~CHk.audit.pass
    error('Generic uniform child is not validated.');
end
if ~isfield(Gkp1Tk,'audit') || ~Gkp1Tk.audit.pass
    error('Generic graph-Newton result is not validated.');
end

k=Gkp1Tk.provenance.production_level;
kp1=Gkp1Tk.provenance.new_policy_index;

if CSkp1.provenance.Re~=50 || CHk.provenance.Re~=50 || ...
        Gkp1Tk.provenance.Re~=50
    error('Production Reynolds number must remain fixed at Re=50.');
end
if ~CSkp1.provenance.estimator_child_only || ...
        ~CHk.provenance.estimator_child_only
    error('Fine input is not the auxiliary estimator child.');
end
if CSkp1.provenance.coarse_production_level~=k || ...
        CHk.provenance.coarse_level~=k || ...
        CSkp1.provenance.policy_index~=kp1 || ...
        CHk.provenance.policy_index~=kp1
    error('Coarse/fine level or policy metadata are inconsistent.');
end
if Gkp1Tk.provenance.NK_updates_on_level~=1
    error('Expected exactly one completed NK update on spatial discretization T_k.');
end

if ~isfield(Sc,'audit') || ~Sc.audit.pass
    error('Thin coarse generic current node is not validated.');
end
if Sc.provenance.production_level~=k || ...
        Sc.provenance.current_policy_index~=k
    error('Thin coarse current-node metadata are inconsistent.');
end
if ~isfield(Tk,'audit') || ~Tk.audit.pass || ...
        Tk.provenance.production_level~=k
    error('Coarse spatial discretization mesh is not validated.');
end
if ~(isfinite(nu) && abs(nu-2.0e-3)<1e-14)
    error('fixed viscosity nu must remain 2e-3 at Re=50.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPTIVE NEWTON--KLEINMAN: T%d TWO-GRID INDICATOR\n',k);
fprintf('============================================================\n');
fprintf('coarse spatial discretization level          : T%d with P%d / total Gamma%d\n', ...
    k,kp1,kp1);
fprintf('auxiliary level                  : uniform T%d^+ ONLY\n',k);
fprintf('natural estimator input          : reopened Newton port v%d\n',kp1);
fprintf('estimator outputs                : [y1 ; y2 ; w]\n');
fprintf('channels per sample point        : 1 primal + 3 adjoint\n');
fprintf('current-policy realization       : sparse bordered graph systems\n');
fprintf('dense M%d / L%d                    : NOT FORMED\n',kp1,kp1);
fprintf('Re                               : 50 (fixed)\n');
fprintf('Dorfler theta                    : 0.35\n');
fprintf('spatial tolerance                : 5.0e-02\n');
fprintf('policy tolerance                 : 1.0e-02\n');
fprintf('sample points are Penzl shifts   : NO\n');
fprintf('new NK step                      : NO\n');
fprintf('B^*P                             : NOT FORMED\n');
fprintf('large closed-loop generator      : NOT FORMED\n');
fprintf('spatial discretization T%d                    : NOT CREATED\n',k+1);
fprintf('bifurcation / Re sweep           : NO / NO\n');
Mc=Tk.backbone;
Mf=CHk.backbone;

TbcC=Tk.bc.T_velocity;
TbcF=CHk.bc.T_velocity;

% Coarse base system + total Gamma%d graph.
MbaseC=Sc.system.M;
LbaseC=Sc.system.L;
Gc=Sc.system.G;
Cc=Sc.system.C;
bc=Sc.input.b_optimization;

Hqc=Gkp1Tk.total.Hq;
Hxc=Gkp1Tk.total.Hx;
dc=Gkp1Tk.total.d_optimization;

% Fine base system + transferred total Gamma%d graph.
MbaseF=CSkp1.system.M;
LbaseF=CSkp1.system.L;
Gf=CSkp1.system.G;
Cf=CSkp1.system.C;
bf=CSkp1.input.b_optimization;

Hqf=CSkp1.current.Hq;
Hxf=CSkp1.current.Hx;
df=CSkp1.current.d_optimization;

sTrain=CSkp1.spatial_training.s(:);
nTrain=numel(sTrain);

useFineCache=false;
if ~isempty(fineCache)
    cacheOK = isstruct(fineCache) && isfield(fineCache,'pass') && fineCache.pass && ...
        isfield(fineCache,'coarse_production_level') && fineCache.coarse_production_level==k && ...
        isfield(fineCache,'policy_index') && fineCache.policy_index==kp1 && ...
        isfield(fineCache,'s') && numel(fineCache.s)==nTrain && ...
        norm(fineCache.s(:)-sTrain)/max(1,norm(sTrain))<1e-14 && ...
        isfield(fineCache,'nV') && fineCache.nV==size(MbaseF,1) && ...
        isfield(fineCache,'nP') && fineCache.nP==size(Gf,1) && ...
        isfield(fineCache,'primal_x') && numel(fineCache.primal_x)==nTrain && ...
        isfield(fineCache,'adjoint_x') && numel(fineCache.adjoint_x)==nTrain && ...
        isfield(fineCache,'adjoint_fro_residual') && numel(fineCache.adjoint_fro_residual)==nTrain;
    if ~cacheOK
        error('Provided transient fine-solution cache is incompatible with this indicator call.');
    end
    useFineCache=true;
end

sCoarse=Sc.spatial_training.s(:);
if numel(sTrain)~=numel(sCoarse) || ...
        norm(sTrain-sCoarse)/max(1,norm(sCoarse))>1e-14
    error('Coarse/fine spatial training points are not identical.');
end
fprintf('fine bordered solves reused      : %s\n',password(useFineCache));
fprintf('local energy quadrature passes   : 1 batched pass for all channels\n');

parent=CHk.parent_triangle(:);
Ps=CHk.interpolation.P2_scalar;
Jvec=blkdiag(Ps,Ps);

nTc=size(Mc.mesh.T,1);
nTf=size(Mf.mesh.T,1);

if numel(parent)~=nTf || any(parent<1) || any(parent>nTc)
    error('Uniform estimator-child parent map is invalid.');
end
if size(Ps,1)~=Mf.th.n_velocity_scalar || ...
   size(Ps,2)~=Mc.th.n_velocity_scalar
    error('Stored coarse-to-child P2 interpolation has wrong size.');
end
if size(MbaseC,1)~=size(TbcC,2) || size(MbaseF,1)~=size(TbcF,2)
    error('Reduced current-policy dimensions are inconsistent.');
end

fprintf('\n--- CURRENT LEVEL DIMENSIONS --------------------------------\n');
fprintf('T%d triangles                     : %d\n',k,nTc);
fprintf('T%d reduced velocity / pressure   : %d / %d\n', ...
    k,size(MbaseC,1),size(Gc,1));
fprintf('T%d^+ triangles                   : %d\n',k,nTf);
fprintf('T%d^+ reduced velocity / pressure : %d / %d\n', ...
    k,size(MbaseF,1),size(Gf,1));
fprintf('spatial training points          : %d\n',nTrain);

%% ========================================================================
% 2. Fixed physical estimator norm
% ========================================================================
rho=1.0;

if abs(nu-2e-3)>1e-14
    error('Spatial estimator viscosity is not the fixed Re=50 value.');
end

EfullF=rho*Mf.fe.Mv + nu*Mf.fe.Kv;

fprintf('\n--- SPATIAL ENERGY NORM -------------------------------------\n');
fprintf('rho                              : %.1f\n',rho);
fprintf('nu                               : %.12e\n',nu);
fprintf('norm                             : L2 velocity + nu*H1 seminorm\n');

%% ========================================================================
% 3. Training solves and local errors
% ========================================================================
etaPr2=zeros(nTc,1);
etaAd2=zeros(nTc,1);

% Store the 1 primal + 3 adjoint fine-minus-prolongated-coarse fields for
% all training points.  The local energy quadrature is then performed in
% ONE batched fine-grid pass instead of 4*nTrain separate mesh passes.
nLocalChannels=4*nTrain;
nFullFineVelocity=2*Mf.th.n_velocity_scalar;
dLocal=complex(zeros(nFullFineVelocity,nLocalChannels));

transferC=complex(zeros(3,nTrain));
transferF=complex(zeros(3,nTrain));
transferRel=zeros(nTrain,1);

primalFineEnergy2=zeros(nTrain,1);
adjointFineEnergy2=zeros(nTrain,3);

dualC=zeros(nTrain,1);
dualF=zeros(nTrain,1);
solveDefC=zeros(nTrain,1);
solveDefF=zeros(nTrain,1);

luTimeC=zeros(nTrain,1);
luTimeF=zeros(nTrain,1);

fprintf('\n--- 1 PRIMAL + 3 ADJOINT CHANNELS PER TRAINING POINT -------\n');

for js=1:nTrain
    s=sTrain(js);

    fprintf('training point %d/%d: s=%+.6e%+.6ei\n', ...
        js,nTrain,real(s),imag(s));

    % ---------------------------------------------------------------
    % Exact sparse bordered current-Gamma%d systems.
    % Unknown ordering: [x;p;w].
    % ---------------------------------------------------------------
    Kc=[s*MbaseC+LbaseC,      -Gc.',                    -sparse(bc);
        Gc,                    sparse(size(Gc,1),size(Gc,1)), sparse(size(Gc,1),1);
        sparse(s*Hqc+Hxc),     sparse(1,size(Gc,1)),     sparse(dc)];

    tc=tic;
    Dc=decomposition(Kc,'lu');
    luTimeC(js)=toc(tc);

    if ~useFineCache
        Kf=[s*MbaseF+LbaseF,      -Gf.',                    -sparse(bf);
            Gf,                    sparse(size(Gf,1),size(Gf,1)), sparse(size(Gf,1),1);
            sparse(s*Hqf+Hxf),     sparse(1,size(Gf,1)),     sparse(df)];
        tf=tic;
        Df=decomposition(Kf,'lu');
        luTimeF(js)=toc(tf);
    else
        Kf=[]; Df=[];
        luTimeF(js)=0;
    end

    % ---------------------------------------------------------------
    % Primal reopened port v%d=1, with zero state forcing.
    % ---------------------------------------------------------------
    rc=[zeros(size(MbaseC,1)+size(Gc,1),1);1];
    rf=[zeros(size(MbaseF,1)+size(Gf,1),1);1];

    sc=Dc\rc;

    xc=sc(1:size(MbaseC,1));
    wc=sc(end);

    if useFineCache
        xf=fineCache.primal_x{js};
        zf=fineCache.transfer(:,js);
        wf=zf(end);
    else
        sf=Df\rf;
        xf=sf(1:size(MbaseF,1));
        wf=sf(end);
        zf=[Cf*xf;wf];
    end

    zc=[Cc*xc;wc];

    transferC(:,js)=zc;
    transferF(:,js)=zf;
    transferRel(js)=norm(zf-zc)/max(norm(zf),1e-14);

    rpc=Kc*sc-rc;
    solveDefC(js)=norm(rpc);
    if useFineCache
        solveDefF(js)=fineCache.primal_residual(js);
    else
        rpf=Kf*sf-rf;
        solveDefF(js)=norm(rpf);
    end

    % ---------------------------------------------------------------
    % Exact Hermitian adjoint responses for all three performance rows.
    % Zaug maps [x;p;w] -> [Cx;w].
    % ---------------------------------------------------------------
    ZaugC=[sparse(Cc),sparse(2,size(Gc,1)),sparse(2,1);
           sparse(1,size(MbaseC,1)+size(Gc,1)),sparse(1)];

    ZaugF=[sparse(Cf),sparse(2,size(Gf,1)),sparse(2,1);
           sparse(1,size(MbaseF,1)+size(Gf,1)),sparse(1)];

    Rac=ZaugC';
    Raf=ZaugF';

    ac=Dc'\Rac;
    acx=ac(1:size(MbaseC,1),:);
    if useFineCache
        afx=fineCache.adjoint_x{js};
    else
        af=Df'\Raf;
        afx=af(1:size(MbaseF,1),:);
    end

    % Transfer duality:
    %   Z K^{-1} e_v = (K^{-*} Z^*)^* e_v.
    % The conjugation is essential at complex training points.
    zadC=ac(end,:)';
    dualC(js)=norm(zc-zadC)/max([1,norm(zc),norm(zadC)]);

    rac=Kc'*ac-Rac;
    solveDefC(js)=max(solveDefC(js), ...
        norm(rac,'fro')/max(norm(Rac,'fro'),eps));

    if useFineCache
        dualF(js)=fineCache.transfer_duality_defect(js);
        solveDefF(js)=max(solveDefF(js),fineCache.adjoint_fro_residual(js));
    else
        zadF=af(end,:)';
        dualF(js)=norm(zf-zadF)/max([1,norm(zf),norm(zadF)]);
        raf=Kf'*af-Raf;
        solveDefF(js)=max(solveDefF(js), ...
            norm(raf,'fro')/max(norm(Raf,'fro'),eps));
    end

    % ---------------------------------------------------------------
    % Lift primal/adjoint velocity fields to full P2 coefficients.
    % ---------------------------------------------------------------
    vcFull=TbcC*xc;
    vfFull=TbcF*xf;

    acFull=TbcC*acx;
    afFull=TbcF*afx;

    % ---------------------------------------------------------------
    % Global fine energies.
    % ---------------------------------------------------------------
    ePr=real(vfFull'*(EfullF*vfFull));
    if ~(isfinite(ePr) && ePr>0)
        error('Invalid fine primal energy at training point %d.',js);
    end
    primalFineEnergy2(js)=ePr;

    eAd=zeros(1,3);
    for iy=1:3
        eAd(iy)=real(afFull(:,iy)'*(EfullF*afFull(:,iy)));
        if ~(isfinite(eAd(iy)) && eAd(iy)>0)
            error('Invalid fine adjoint energy at training point %d output %d.',js,iy);
        end
        adjointFineEnergy2(js,iy)=eAd(iy);
    end

    % ---------------------------------------------------------------
    % Fine minus reference-prolongated coarse fields.
    % ---------------------------------------------------------------
    dPr=vfFull-Jvec*vcFull;
    dAd=afFull-Jvec*acFull;

    % Defer local quadrature.  Keep all 20 difference fields and evaluate
    % their element energies together in one mesh pass after the solves.
    c0=4*(js-1);
    dLocal(:,c0+1)=dPr;
    dLocal(:,c0+(2:4))=dAd;

    fprintf(['  ||G_c||=%.3e, ||G_f||=%.3e, rel %.3e, ' ...
             'dual c/f %.1e / %.1e, solve c/f %.1e / %.1e, ' ...
             'LU c/f %.2f / %.2f s\n'], ...
        norm(zc),norm(zf),transferRel(js), ...
        dualC(js),dualF(js),solveDefC(js),solveDefF(js), ...
        luTimeC(js),luTimeF(js));

    clear Dc Df Kc Kf sc sf ac af Rac Raf ZaugC ZaugF
end

% ------------------------------------------------------------------------
% ONE batched local-energy pass for all 4*nTrain channel-difference fields.
% Same P2 energy density, same exact-circle element map, same 5x5 Duffy
% quadrature, same parent accumulation; only the evaluation order changes.
% ------------------------------------------------------------------------
tLocal=tic;
locAll=local_fine_multi_energy_to_parent(Mf,parent,dLocal,rho,nu);
localEnergySeconds=toc(tLocal);
fprintf('batched local-energy time         : %.2f s for %d fields\n', ...
    localEnergySeconds,nLocalChannels);

for js=1:nTrain
    c0=4*(js-1);
    etaPr2=etaPr2 + locAll(:,c0+1)/primalFineEnergy2(js);
    adjDen=adjointFineEnergy2(js,:);
    etaAd2=etaAd2 + sum(locAll(:,c0+(2:4))./adjDen,2)/3;
end

clear dLocal locAll

% Equal weight over globally fixed spatial training points.
etaPr2=etaPr2/nTrain;
etaAd2=etaAd2/nTrain;

% Symmetric primal/adjoint block combination.
eta2=etaPr2+etaAd2;
eta=sqrt(max(eta2,0));

totalIndicator=sqrt(sum(eta2));
primalContribution=sqrt(sum(etaPr2));
adjointContribution=sqrt(sum(etaAd2));

if any(~isfinite(eta)) || any(eta<0)
    error('Spatial indicator contains invalid entries.');
end
if ~(isfinite(totalIndicator) && totalIndicator>0)
    error('Total spatial indicator is invalid.');
end

%% ========================================================================
% 4. Later-level Dörfler marking
% ========================================================================
theta=0.35;

[eta2Sorted,ord]=sort(eta2,'descend');
totalMass=sum(eta2Sorted);

if totalMass<=eps
    marked=ord(1);
    captured=1;
else
    cs=cumsum(eta2Sorted);
    nMark=find(cs>=theta*totalMass,1,'first');
    if isempty(nMark)
        error('Dorfler marking failed.');
    end
    marked=sort(ord(1:nMark));
    captured=cs(nMark)/totalMass;
end

if isempty(marked) || captured+100*eps<theta
    error('Dorfler marking did not capture the requested mass.');
end

maxTransfer=max(transferRel);
maxDualC=max(dualC);
maxDualF=max(dualF);
maxSolveC=max(solveDefC);
maxSolveF=max(solveDefF);

%% ========================================================================
% 5. Two-part production termination record
% ========================================================================
policyMetric=Gkp1Tk.termination.policy_metric;
policyTol=Gkp1Tk.termination.policy_tolerance;
policyGate=Gkp1Tk.termination.policy_gate;

spatialMetric=totalIndicator;
spatialTol=Gkp1Tk.termination.spatial_tolerance;
spatialGate=spatialMetric<=spatialTol;

globalStop=policyGate && spatialGate;

fprintf('\n--- T%d spatial indicator SUMMARY ----------------\n',k);
fprintf('total two-level indicator        : %.12e\n',totalIndicator);
fprintf('primal block contribution        : %.12e\n',primalContribution);
fprintf('adjoint block contribution       : %.12e\n',adjointContribution);
fprintf('adjoint/primal ratio             : %.6e\n', ...
    adjointContribution/max(primalContribution,eps));
fprintf('marked triangles                 : %d / %d (%.2f%%)\n', ...
    numel(marked),nTc,100*numel(marked)/nTc);
fprintf('captured indicator mass          : %.2f%%\n',100*captured);
fprintf('max 3x1 transfer coarse/aux rel  : %.6e\n',maxTransfer);
fprintf('max coarse/fine duality defect   : %.3e / %.3e\n', ...
    maxDualC,maxDualF);
fprintf('max coarse/fine saddle defect    : %.3e / %.3e\n', ...
    maxSolveC,maxSolveF);

for js=1:nTrain
    fprintf(['  s=%7.3g%+8.3gi : ||G_c||=%9.3e, ||G_f||=%9.3e, ' ...
             'rel=%8.2e\n'], ...
        real(sTrain(js)),imag(sTrain(js)), ...
        norm(transferC(:,js)),norm(transferF(:,js)),transferRel(js));
end

fprintf('\n--- CURRENT GLOBAL TERMINATION TEST -------------------------\n');
fprintf('eta_policy                       : %.12e\n',policyMetric);
fprintf('policy tolerance                 : %.12e\n',policyTol);
fprintf('policy criterion                      : %s\n',password(policyGate));
fprintf('eta_space                        : %.12e\n',spatialMetric);
fprintf('spatial tolerance                : %.12e\n',spatialTol);
fprintf('spatial criterion                     : %s\n',password(spatialGate));
fprintf('stopping criterion = policy && spatial  : %s\n',password(globalStop));

pass = ...
    maxDualC<2e-9 && maxDualF<2e-9 && ...
    maxSolveC<2e-9 && maxSolveF<2e-9 && ...
    captured+100*eps>=theta && ...
    all(isfinite(eta));

fprintf('\n--- TWO-GRID DECISION -------------------------------\n');
fprintf('current reopened-port duality    : %s\n', ...
    password(max(maxDualC,maxDualF)<2e-9));
fprintf('coarse/fine bordered solves      : %s\n', ...
    password(max(maxSolveC,maxSolveF)<2e-9));
fprintf('normalized local indicator       : %s\n',password(all(isfinite(eta))));
fprintf('Dorfler theta=0.35 marking       : %s\n', ...
    password(captured+100*eps>=theta));

if pass
    fprintf('TWO-GRID INDICATOR    : PASS\n');
    if globalStop
        fprintf('GLOBAL ADAPTIVE NK               : CONVERGED\n');
        fprintf('spatial discretization T%d                    : NOT REQUIRED\n',k+1);
        fprintf('NEXT                             : final value/cost/visualization audits\n');
    else
        fprintf('GLOBAL ADAPTIVE NK               : CONTINUE\n');
        fprintf('spatial discretization T%d MARKING            : READY\n',k+1);
        fprintf('spatial discretization T%d                    : NOT YET BUILT\n',k+1);
        fprintf('NEXT                             : refine T%d -> T%d\n',k,k+1);
    end
else
    fprintf('TWO-GRID INDICATOR    : criterion not satisfied\n');
    fprintf('spatial discretization T%d MARKING            : NOT YET READY\n',k+1);
end
fprintf('============================================================\n\n');

%% ========================================================================
% 6. Store generic estimator / termination record
% ========================================================================
Ek.level=k;
Ek.current_value_index=kp1;
Ek.current_policy_index=kp1;
Ek.training_points=sTrain;
Ek.training_points_are_Penzl_shifts=false;
Ek.training_points_are_Newton_alpha=false;

Ek.channel_definition.input=sprintf('reopened current Newton port v%d',kp1);
Ek.channel_definition.outputs={ ...
    'wake curl y1','wake curl y2','current optimization control w'};
Ek.channel_definition.primal_channels=1;
Ek.channel_definition.adjoint_channels=3;
Ek.channel_definition.realization='sparse bordered graph system';

Ek.theta_mark=theta;
Ek.eta=eta;
Ek.eta2=eta2;
Ek.eta_primal2=etaPr2;
Ek.eta_adjoint2=etaAd2;
Ek.total=totalIndicator;
Ek.primal_contribution=primalContribution;
Ek.adjoint_contribution=adjointContribution;
Ek.marked=marked;
Ek.captured_fraction=captured;

Ek.transfer_coarse=transferC;
Ek.transfer_auxiliary=transferF;
Ek.transfer_relative_change=transferRel;
Ek.primal_fine_energy2=primalFineEnergy2;
Ek.adjoint_fine_energy2=adjointFineEnergy2;

Ek.termination.policy_metric=policyMetric;
Ek.termination.policy_tolerance=policyTol;
Ek.termination.policy_gate=policyGate;
Ek.termination.spatial_metric=spatialMetric;
Ek.termination.spatial_tolerance=spatialTol;
Ek.termination.spatial_gate=spatialGate;
Ek.termination.global_stop=globalStop;
Ek.termination.rule='stop iff policy_gate && spatial_gate';

Ek.audit.max_transfer_relative_change=maxTransfer;
Ek.audit.max_coarse_duality_defect=maxDualC;
Ek.audit.max_fine_duality_defect=maxDualF;
Ek.audit.max_coarse_solve_defect=maxSolveC;
Ek.audit.max_fine_solve_defect=maxSolveF;
Ek.audit.fine_solution_cache_used=useFineCache;
Ek.audit.fine_lu_factorizations_avoided=double(useFineCache)*nTrain;
Ek.audit.local_energy_batched=true;
Ek.audit.local_energy_fields=nLocalChannels;
Ek.audit.local_energy_quadrature_passes=1;
Ek.audit.local_energy_alternate_equivalent_passes=nLocalChannels;
Ek.audit.local_energy_seconds=localEnergySeconds;
Ek.audit.pass=pass;

Ek.production.Re=50;
Ek.production.coarse_level=k;
Ek.production.auxiliary_child_only=true;
Ek.production.production_next_not_yet_built=true;
Ek.production.Penzl_used=false;
Ek.production.NK_step_computed=false;
Ek.production.dense_rank_one_closed_loop_matrices_assembled=false;
Ek.production.closed_loop_generator_assembled=false;
Ek.production.BstarP_formed=false;
Ek.production.bifurcation_calculation=false;
Ek.production.Re_sweep=false;
Ek.production.generic_production_component=true;
Ek.production.coarse_policy_value_loaded=false;
Ek.production.coarse_node_is_memory_thin=true;
Ek.production.local_energy_batched_online=true;
Ek.production.precomputed_local_energy_data_used=false;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir,sprintf( ...
    'cylwake_prod_twolevel_indicator_T%d_Gamma%d.mat',k,kp1));
save(saveFile,'Ek','-v7.3');
Ek.saved_file=saveFile;

fprintf('saved T%d spatial indicator       : %s\n',k,saveFile);

%% ========================================================================
% 7. Plots
% ========================================================================
figure('Name',sprintf('Cylinder wake production T%d Dörfler marking',k),'Color','w');
ax=axes;
patch(ax,'Faces',Mc.mesh.T,'Vertices',Mc.mesh.P, ...
    'FaceColor','none','EdgeColor',[0.72 0.72 0.72],'LineWidth',0.45);
axis(ax,'equal');axis(ax,'tight');hold(ax,'on');

for j=1:numel(marked)
    tri=Mc.mesh.T(marked(j),:);
    q=Mc.mesh.P([tri,tri(1)],:);
    plot(ax,q(:,1),q(:,2),'LineWidth',2.0);
end

th=linspace(0,2*pi,500);
plot(ax,Mc.geometry.xc(1)+Mc.geometry.R*cos(th), ...
        Mc.geometry.xc(2)+Mc.geometry.R*sin(th), ...
        'k-','LineWidth',1.2);

xlabel(ax,'x');ylabel(ax,'y');
title(ax,sprintf('Production T_%d Dörfler marking: %d of %d triangles', ...
    k,numel(marked),nTc));
hold(ax,'off');

figure('Name',sprintf('Cylinder wake production T%d spatial indicator',k),'Color','w');
ax2=axes;
patch(ax2,'Faces',Mc.mesh.T,'Vertices',Mc.mesh.P, ...
    'FaceVertexCData',eta, ...
    'FaceColor','flat','EdgeColor','none');
axis(ax2,'equal');axis(ax2,'tight');
xlabel(ax2,'x');ylabel(ax2,'y');
title(ax2,sprintf('T_%d normalized current-policy primal/adjoint indicator',k));
colorbar(ax2);

end

% =========================================================================
% Batched local fine-grid energy, accumulated to coarse parent triangles
% =========================================================================
function loc=local_fine_multi_energy_to_parent(Mf,parent,dFull,rho,nu)

Tf=Mf.mesh.T;
T6f=Mf.th.T6;
P=Mf.mesh.P;
nP2=Mf.th.n_velocity_scalar;

if size(dFull,1)~=2*nP2
    error('local_fine_multi_energy_to_parent has incompatible field size.');
end

nFields=size(dFull,2);
if nFields<1
    error('local_fine_multi_energy_to_parent requires at least one field.');
end

dx=dFull(1:nP2,:);
dy=dFull(nP2+1:end,:);

nTc=max(parent);
loc=zeros(nTc,nFields);

ctx=geometry_context(Mf);
dLam=[-1,-1;1,0;0,1];

for Kf=1:size(Tf,1)
    lu=T6f(Kf,:);
    Xv=P(Tf(Kf,:),:);

    ex=dx(lu,:);
    ey=dy(lu,:);

    % Assemble the scalar P2 element matrix for exactly the same
    % rho*L2 + nu*H1 energy and exactly the same 5x5 Duffy quadrature.
    % It is then applied to all channel fields simultaneously.
    EK=zeros(6,6);
    localEdge=ctx.triCylLocalEdge(Kf);

    if localEdge==0
        % Affine interior element: J is constant over all quadrature points.
        Jmap=Xv.'*dLam;
        dj=det(Jmap);
        if dj<=0,error('Non-positive Jacobian in local indicator.');end

        for iq=1:size(ctx.qRef,1)
            N=ctx.Nq(:,iq);
            dN=ctx.dNq(:,:,iq);
            grad=dN/Jmap;
            EK=EK+ctx.wRef(iq)*dj*( ...
                rho*(N*N.') + nu*(grad*grad.'));
        end
    else
        % Exact-circle boundary element: retain the original curved map at
        % every quadrature point.
        for iq=1:size(ctx.qRef,1)
            xi=ctx.qRef(iq,1);
            eta=ctx.qRef(iq,2);
            N=ctx.Nq(:,iq);
            dN=ctx.dNq(:,:,iq);

            [~,Jmap]=exact_element_map( ...
                Xv,xi,eta,localEdge,ctx.xc,ctx.R);
            dj=det(Jmap);
            if dj<=0,error('Non-positive Jacobian in local indicator.');end

            grad=dN/Jmap;
            EK=EK+ctx.wRef(iq)*dj*( ...
                rho*(N*N.') + nu*(grad*grad.'));
        end
    end

    % For each complex vector field: e^* E_K e for both velocity components.
    eK=sum(conj(ex).*(EK*ex),1) + sum(conj(ey).*(EK*ey),1);
    loc(parent(Kf),:)=loc(parent(Kf),:)+real(eK);
end

loc=max(loc,0);
end

% =========================================================================
function ctx=geometry_context(M)

ctx.P=M.mesh.P;
ctx.T=M.mesh.T;
ctx.T6=M.th.T6;
ctx.nP2=M.th.n_velocity_scalar;
ctx.xc=M.geometry.xc;
ctx.R=M.geometry.R;

isCyl=false(size(M.mesh.E,1),1);
isCyl(M.boundary.cylinder.edge_id)=true;

triCyl=isCyl(M.mesh.edge_id);
ctx.triCylLocalEdge=zeros(size(M.mesh.T,1),1);

for k=1:size(M.mesh.T,1)
    j=find(triCyl(k,:),1,'first');
    if ~isempty(j),ctx.triCylLocalEdge(k)=j;end
end

[ctx.qRef,ctx.wRef]=duffy_gauss_rule_5();
nq=size(ctx.qRef,1);
ctx.Nq=zeros(6,nq);
ctx.dNq=zeros(6,2,nq);
for iq=1:nq
    [N,dN,~]=p2p1_shapes(ctx.qRef(iq,1),ctx.qRef(iq,2));
    ctx.Nq(:,iq)=N;
    ctx.dNq(:,:,iq)=dN;
end
end

% =========================================================================
function [X,J]=exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam=[1-xi-eta;xi;eta];
dLam=[-1,-1;1,0;0,1];

if localCylEdge==0
    X=Lam.'*Xv;
    J=Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1;b=2;c=3;
    case 2
        a=2;b=3;c=1;
    case 3
        a=3;b=1;c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s=Lam(a)+Lam(b);
if s<=0,error('Exact circle map at opposite vertex.');end

t=Lam(b)/s;

ua=(Xv(a,:)-xc)/R;
ub=(Xv(b,:)-xc)/R;

tha=atan2(ua(2),ua(1));
thb=atan2(ub(2),ub(1));
delta=atan2(sin(thb-tha),cos(thb-tha));

th=tha+delta*t;
C=xc+R*[cos(th),sin(th)];
Cp=R*delta*[-sin(th),cos(th)];

X=s*C+Lam(c)*Xv(c,:);

J=zeros(2);
for q=1:2
    ds=dLam(a,q)+dLam(b,q);
    dt=(dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX=ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q)=dX(:);
end
end

% =========================================================================
function [N,dN,Lam]=p2p1_shapes(xi,eta)

l1=1-xi-eta;
l2=xi;
l3=eta;

Lam=[l1;l2;l3];

N=[ ...
    l1*(2*l1-1);
    l2*(2*l2-1);
    l3*(2*l3-1);
    4*l1*l2;
    4*l2*l3;
    4*l3*l1];

dN=[ ...
   -(4*l1-1), -(4*l1-1);
     4*l2-1,     0;
        0,       4*l3-1;
     4*(l1-l2), -4*l2;
     4*l3,       4*l2;
    -4*l3,       4*(l1-l3)];
end

% =========================================================================
function [Q,W]=duffy_gauss_rule_5()
[x,w]=gauss_legendre_01(5);

Q=zeros(25,2);
W=zeros(25,1);

k=0;
for i=1:5
    for j=1:5
        k=k+1;
        Q(k,1)=x(i);
        Q(k,2)=(1-x(i))*x(j);
        W(k)=w(i)*w(j)*(1-x(i));
    end
end
end

function [x,w]=gauss_legendre_01(n)

k=(1:n-1).';
beta=k./sqrt(4*k.^2-1);

J=diag(beta,1)+diag(beta,-1);
[V,D]=eig(J);

[x0,ord]=sort(diag(D));
V=V(:,ord);

w0=2*(V(1,:).^2).';

x=(x0+1)/2;
w=w0/2;
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_prod_upgrade_T1.m <==
function T1g = cylwake_prod_upgrade_T1(T1raw)
%CYLWAKE_PROD_UPGRADE_T1
% Convert the already validated first adaptive spatial discretization T1 from the
% expected T0 bootstrap schema to the ADAPTIVE NEWTON--KLEINMAN schema used by
% cylwake_run_adaptive_nk_continue.
%
% No numerical work is performed here.  This is a pure, audited schema
% conversion:
%
%   P1_factor       -> value_factor
%   Gamma1_*        -> total_*
%   current policy  -> Gamma1
%   spatial discretization level -> 1
%
% Usage:
%   T1g = cylwake_prod_upgrade_T1(T1raw);

if nargin<1 || isempty(T1raw)
    error('Usage: T1g = cylwake_prod_upgrade_T1(T1raw);');
end
if ~isfield(T1raw,'audit') || ~T1raw.audit.pass
    error('expected T1 object has not passed its construction audit.');
end
if ~isfield(T1raw,'level') || T1raw.level~=1
    error('Expected expected spatial discretization T1.');
end
if ~isfield(T1raw,'provenance') || abs(T1raw.provenance.Re-50)>1e-12
    error('expected T1 is not the fixed Re=50 production object.');
end

required={ ...
    'P1_factor', ...
    'Gamma1_Rq', ...
    'Gamma1_Rx', ...
    'Gamma1_Cz', ...
    'Gamma1_Cw', ...
    'output_q_coefficients'};

for j=1:numel(required)
    if ~isfield(T1raw.transfer,required{j})
        error('expected T1 is missing transfer.%s.',required{j});
    end
end

T1g=T1raw;

T1g.transfer.value_factor=T1raw.transfer.P1_factor;
T1g.transfer.value_index=1;
T1g.transfer.policy_index=1;

T1g.transfer.total_Rq=T1raw.transfer.Gamma1_Rq;
T1g.transfer.total_Rx=T1raw.transfer.Gamma1_Rx;
T1g.transfer.total_Cz=T1raw.transfer.Gamma1_Cz;
T1g.transfer.total_Cw=T1raw.transfer.Gamma1_Cw;

T1g.provenance.production_level=1;
T1g.provenance.current_policy_index=1;
T1g.provenance.NK_updates_on_level=0;
T1g.provenance.generic_production_component=true;
T1g.provenance.bootstrap_source='deterministic T0 bootstrap';
T1g.provenance.current_policy='portable total Gamma1';
T1g.provenance.current_value='P1';
T1g.provenance.precomputed_future_mesh=false;
T1g.provenance.precomputed_future_shifts=false;
T1g.provenance.Re_fixed=true;

% Generic T1 is still produced online from the T0 current-policy estimator.
if ~T1g.provenance.mesh_generated_online
    error('expected T1 was not generated online.');
end

% Thin consistency audits.
nV=size(T1g.reduced.M,1);

if size(T1g.transfer.value_factor,1)~=nV || ...
        numel(T1g.transfer.total_Rq)~=nV || ...
        numel(T1g.transfer.total_Rx)~=nV
    error('Generic T1 value/graph dimensions are inconsistent.');
end

if size(T1g.transfer.output_q_coefficients,2)~=2
    error('Generic T1 must carry exactly two fixed wake outputs.');
end

if abs(T1g.baseflow_start.Re-50)>1e-12
    error('Generic T1 Newton start is not fixed at Re=50.');
end

T1g.audit.generic_schema=true;
T1g.audit.pass=T1g.audit.pass && T1g.audit.generic_schema;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end

saveFile=fullfile(resultsDir,'cylwake_prod_level_T1_bootstrap_generic.mat');
save(saveFile,'T1g','-v7.3');
T1g.saved_file=saveFile;

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE: UPGRADE BOOTSTRAP T1 -> T1\n');
fprintf('============================================================\n');
fprintf('spatial discretization level                 : T1\n');
fprintf('current value / policy           : P1 / total Gamma_1\n');
fprintf('velocity / pressure dofs         : %d / %d\n', ...
    size(T1g.reduced.M,1),size(T1g.reduced.G,1));
fprintf('value factor columns             : %d\n',size(T1g.transfer.value_factor,2));
fprintf('fixed output dimension          : %d\n', ...
    size(T1g.transfer.output_q_coefficients,2));
fprintf('future mesh sequence precomputed : NO\n');
fprintf('future shift sequence precomputed: NO\n');
fprintf('T1 SCHEMA                : PASS\n');
fprintf('saved T1                 : %s\n',saveFile);
fprintf('============================================================\n\n');

end


==> anc/Example_CylinderWake/src/cylwake_run_adaptive_nk_continue.m <==
function RESULT = cylwake_run_adaptive_nk_continue(Tk,opts)
%CYLWAKE_RUN_ADAPTIVE_NK_CONTINUE
% Generic autonomous continuation driver for the adaptive cylinder-wake
% Newton--Kleinman production loop.
%
% This driver starts from an already constructed spatial discretization mesh T_k
% carrying the transferred current value factor / total current policy.
% From that point onward it performs ALL remaining production work without
% manual level-by-level intervention:
%
%   T_k
%     -> Re=50 base flow / Oseen bulk
%     -> current Sigma_k node + stability gate
%     -> fresh current-mesh Penzl shifts
%     -> LR-ADI policy evaluation P_{k+1}
%     -> EXACTLY ONE Newton--Kleinman update Gamma_k -> Gamma_{k+1}
%     -> uniform estimator child T_k^+
%     -> Re=50 child correction
%     -> child current Sigma_{k+1} node
%     -> T_k/T_k^+ primal-adjoint two-grid indicator
%     -> STOP iff eta_policy && eta_space
%     -> otherwise online Dörfler TRUE T_k -> TRUE T_{k+1}
%     -> repeat.
%
% NO precomputed future mesh sequence, shift list, policy path, base flow,
% or stopping level is used.
%
% IMPORTANT
% ---------
% This file is the generic OUTER PRODUCTION LOOP.  The only remaining work
% before the final one-command-from-zero code is to replace its starting
% argument Tk by a deterministic T0 initializer.  No T5/T6-specific scripts
% are required or intended.
%
% Usage now:
%
%   opts.max_levels = 1;
%   RESULT = cylwake_run_adaptive_nk_continue(T4,opts);
%
% This driver deliberately has NO checkpoint-resume path. Every numerical object
% used by a level is generated online in the current run.  Checkpoints are
% written only for diagnostics/crash records and are never read by the driver.
%
% The driver writes a compact checkpoint after every completed major stage.

if nargin<1 || isempty(Tk)
    error('Usage: RESULT = cylwake_run_adaptive_nk_continue(Tk[,opts]);');
end
if nargin<2 || isempty(opts)
    opts=struct();
end
if ~isfield(opts,'max_levels'), opts.max_levels=8; end
if ~isfield(opts,'save_checkpoints'), opts.save_checkpoints=true; end
if ~isfield(opts,'close_stage_figures'), opts.close_stage_figures=false; end
if isfield(opts,'resume_from_checkpoint') && opts.resume_from_checkpoint
    error('The online production driver does not resume from prior checkpoints.');
end

if ~isfield(Tk,'audit') || ~Tk.audit.pass
    error('Starting spatial discretization mesh has not passed its audit.');
end
if ~isfield(Tk,'provenance') || ...
        ~isfield(Tk.provenance,'generic_production_component') || ...
        ~Tk.provenance.generic_production_component
    error('Starting Tk is not a ADAPTIVE NEWTON--KLEINMAN mesh object.');
end
if abs(Tk.provenance.Re-50)>1e-12
    error('Production Reynolds number must remain fixed at Re=50.');
end

SPATIAL=cylwake_spatial_training_registry('get');
if isfield(Tk,'spatial_training')
    assert_spatial_training(Tk.spatial_training,SPATIAL,'starting Tk');
else
    Tk.spatial_training=SPATIAL;
end

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'), mkdir(resultsDir); end

startLevel=Tk.provenance.production_level;
fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE ADAPTIVE NK: AUTONOMOUS CONTINUATION\n');
fprintf('============================================================\n');
fprintf('starting spatial discretization level   : T%d\n',startLevel);
fprintf('Re                               : 50 (fixed)\n');
fprintf('exact NK updates per level       : 1\n');
fprintf('policy tolerance                 : 1.0e-02\n');
fprintf('policy metric                    : relative (X x X) dual norm\n');
fprintf('spatial tolerance                : 5.0e-02\n');
fprintf('spatial omega provenance         : ONLINE T0 open wake, fixed thereafter\n');
fprintf('spatial omega                    : %.12e\n',SPATIAL.omega);
fprintf('later Dörfler theta              : 0.35\n');
fprintf('future meshes precomputed        : NO\n');
fprintf('future shifts precomputed        : NO\n');
fprintf('manual level intervention        : NO\n');
fprintf('stopping criterion                      : policy && spatial\n');
fprintf('maximum levels this invocation   : %d\n',opts.max_levels);
fprintf('precomputed intermediate data     : NO\n');
fprintf('online level construction         : YES\n');
fprintf('precomputed data loaded by driver : NO\n');
fprintf('============================================================\n\n');

history=struct( ...
    'level',{}, ...
    'velocity_dofs',{}, ...
    'pressure_dofs',{}, ...
    'eta_policy',{}, ...
    'eta_space',{}, ...
    'policy_gate',{}, ...
    'spatial_gate',{}, ...
    'global_stop',{}, ...
    'current_abscissa',{}, ...
    'new_abscissa',{}, ...
    'value_rank',{}, ...
    'lradi_cycles',{}, ...
    'lradi_seconds',{}, ...
    'nk_policy_eval_seconds',{}, ...
    'nk_graph_seconds',{}, ...
    'nk_seconds',{}, ...
    'wall_seconds',{}, ...
    'saved_Tk',{}, ...
    'saved_BFk',{}, ...
    'saved_Sk',{}, ...
    'saved_PZk',{}, ...
    'saved_Pkp1Tk',{}, ...
    'saved_Gkp1Tk',{}, ...
    'saved_CHk',{}, ...
    'saved_BFpk',{}, ...
    'saved_CSkp1',{}, ...
    'saved_Ek',{});

RESULT.started_level=startLevel;
RESULT.completed=false;
RESULT.global_stop=false;
RESULT.stop_reason='';
RESULT.history=history;

for ilevel=1:opts.max_levels
    levelWall=tic;
    k=Tk.provenance.production_level;

    fprintf('\n############################################################\n');
    fprintf('### AUTONOMOUS spatial discretization level T%d\n',k);
    fprintf('############################################################\n');

    try
        graphUpdateFile='';

            stage='baseflow';
            fprintf('\n[1/9] T%d Re=50 base flow\n',k);
            BFk=cylwake_prod_solve_Re50_baseflow(Tk);
            assert_pass(BFk,'BFk');
            checkpoint(stage,k,Tk,BFk,[],[],[],[],[],[],[],opts,resultsDir);

            stage='current_node';
            fprintf('\n[2/9] T%d current-policy node / stability\n',k);
            Sk=cylwake_prod_build_current_node(BFk);
            assert_pass(Sk,'Sk');
            assert_spatial_training(Sk.spatial_training,SPATIAL,'current node');
            checkpoint(stage,k,Tk,BFk,Sk,[],[],[],[],[],[],opts,resultsDir);

            stage='penzl';
            fprintf('\n[3/9] T%d fresh online Penzl\n',k);
            PZk=cylwake_prod_online_penzl(Sk);
            assert_pass(PZk,'PZk');
            checkpoint(stage,k,Tk,BFk,Sk,PZk,[],[],[],[],[],opts,resultsDir);

            stage='lradi';
            fprintf('\n[4/9] T%d LR-ADI policy evaluation P%d\n',k,k+1);
            nkPolicyWall=tic;
            Pkp1Tk=cylwake_prod_evaluate_policy_lradi(Sk,PZk);
            assert_pass(Pkp1Tk,'Pkp1Tk');
            nkPolicySeconds=toc(nkPolicyWall);
            checkpoint(stage,k,Tk,BFk,Sk,PZk,Pkp1Tk,[],[],[],[],opts,resultsDir);

            stage='graph_newton';
            fprintf('\n[5/9] T%d EXACTLY ONE Newton--Kleinman update Gamma%d -> Gamma%d\n', ...
                k,k,k+1);
            GnkWall=tic;
            Gfull=cylwake_prod_graph_newton_update(Pkp1Tk);
            assert_pass(Gfull,'Gkp1Tk');
            nkGraphSeconds=toc(GnkWall);
            nkSeconds=nkPolicySeconds+nkGraphSeconds;
            graphUpdateFile=Gfull.saved_file;
            BFfile=BFk.saved_file;
            Sfile=Sk.saved_file;

            checkpoint(stage,k,Tk,BFk,Sk,PZk,Pkp1Tk,Gfull,[],[],[],opts,resultsDir);

            levelValueRank=Pkp1Tk.numerical_X_rank;
            levelLradiCycles=Pkp1Tk.complete_cycles;
            levelLradiSeconds=Pkp1Tk.adi_wall_time;

            fprintf('\n============================================================\n');
            fprintf('NK STEP COMPLETED: T%d, Gamma%d -> Gamma%d\n',k,k,k+1);
            fprintf('============================================================\n');
            fprintf('policy evaluation P%d             : %.2f s (%.2f min)\n', ...
                k+1,nkPolicySeconds,nkPolicySeconds/60);
            fprintf('Newton--Kleinman update Gamma%d              : %.2f s (%.2f min)\n', ...
                k+1,nkGraphSeconds,nkGraphSeconds/60);
            fprintf('TOTAL NK STEP TIME               : %.2f s (%.2f min)\n', ...
                nkSeconds,nkSeconds/60);
            fprintf('LR-ADI cycles / X-rank           : %d / %d\n', ...
                levelLradiCycles,levelValueRank);
            fprintf('status                           : PASS\n');
            fprintf('============================================================\n');

            RESULT.last_nk.level=k;
            RESULT.last_nk.old_policy_index=k;
            RESULT.last_nk.new_policy_index=k+1;
            RESULT.last_nk.policy_evaluation_seconds=nkPolicySeconds;
            RESULT.last_nk.graph_update_seconds=nkGraphSeconds;
            RESULT.last_nk.total_seconds=nkSeconds;
            RESULT.last_nk.lradi_cycles=levelLradiCycles;
            RESULT.last_nk.value_rank=levelValueRank;
            RESULT.last_nk.graph_update_file=graphUpdateFile;
            save_driver_result(RESULT,resultsDir);

            nu=BFk.parameters.nu;

            BFthin=BFk;
            if isfield(BFthin,'production_mesh')
                BFthin=rmfield(BFthin,'production_mesh');
            end

            Sc=Sk;
            if isfield(Sc,'baseflow')
                Sc=rmfield(Sc,'baseflow');
            end

            % Free nested coarse duplicates and the low-rank value before
            % constructing the huge auxiliary T_k^+.
            Gthin=rmfield(Gfull,'policy_value');
            clear BFk Sk Gfull Pkp1Tk PZk

        stage='uniform_child';
        fprintf('\n[6/9] T%d auxiliary uniform estimator child (MEMORY-LEAN)\n',k);
        CHk=cylwake_prod_build_uniform_child(Gthin,Tk,BFthin);
        assert_pass(CHk,'CHk');
        checkpoint(stage,k,Tk,BFthin,Sc,[],[],Gthin,CHk,[],[],opts,resultsDir);

        stage='child_baseflow';
        fprintf('\n[7/9] auxiliary T%d^+ Re=50 base flow\n',k);
        BFpk=cylwake_prod_solve_Re50_child(CHk);
        assert_pass(BFpk,'BFpk');
        checkpoint(stage,k,Tk,BFthin,Sc,[],[],Gthin,CHk,BFpk,[],opts,resultsDir);

        stage='child_node';
        fprintf('\n[8/9] auxiliary T%d^+ current Gamma%d node\n',k,k+1);
        [CSkp1,fineCache]=cylwake_prod_build_child_current_node(BFpk,CHk,Gthin);
        assert_pass(CSkp1,'CSkp1');
        assert_spatial_training(CSkp1.spatial_training,SPATIAL,'child current node');
        checkpoint(stage,k,Tk,BFthin,Sc,[],[],Gthin,CHk,BFpk,CSkp1,opts,resultsDir);

        stage='indicator';
        fprintf('\n[9/9] T%d/T%d^+ two-grid indicator and stopping criterion\n',k,k);
        Ek=cylwake_prod_twolevel_indicator(CSkp1,CHk,Gthin,Sc,Tk,nu,fineCache);
        clear fineCache
        assert_pass(Ek,'Ek');

        h.level=k;
        h.velocity_dofs=size(Sc.system.M,1);
        h.pressure_dofs=size(Sc.system.G,1);
        h.eta_policy=Ek.termination.policy_metric;
        h.eta_space=Ek.termination.spatial_metric;
        h.policy_gate=Ek.termination.policy_gate;
        h.spatial_gate=Ek.termination.spatial_gate;
        h.global_stop=Ek.termination.global_stop;
        h.current_abscissa=Sc.spectral.current_abscissa_sampled;
        h.new_abscissa=Gthin.zero_port.sampled_abscissa;
        h.value_rank=levelValueRank;
        h.lradi_cycles=levelLradiCycles;
        h.lradi_seconds=levelLradiSeconds;
        h.nk_policy_eval_seconds=nkPolicySeconds;
        h.nk_graph_seconds=nkGraphSeconds;
        h.nk_seconds=nkSeconds;
        h.wall_seconds=toc(levelWall);
        h.saved_Tk=get_saved(Tk);
        h.saved_BFk=BFfile;
        h.saved_Sk=Sfile;
        h.saved_PZk='';
        h.saved_Pkp1Tk='';
        h.saved_Gkp1Tk=graphUpdateFile;
        h.saved_CHk=get_saved(CHk);
        h.saved_BFpk=get_saved(BFpk);
        h.saved_CSkp1=get_saved(CSkp1);
        h.saved_Ek=get_saved(Ek);

        history(end+1)=h; %#ok<AGROW>
        RESULT.history=history;
        RESULT.last_level=k;
        RESULT.last_policy_index=k+1;
        RESULT.last_eta_policy=h.eta_policy;
        RESULT.last_eta_space=h.eta_space;
        RESULT.global_stop=h.global_stop;
        RESULT.last_indicator_file=h.saved_Ek;
        RESULT.last_graph_update_file=graphUpdateFile;

        save_driver_result(RESULT,resultsDir);

        fprintf('\n============================================================\n');
        fprintf('AUTONOMOUS T%d LEVEL SUMMARY\n',k);
        fprintf('eta_policy                       : %.12e\n',h.eta_policy);
        fprintf('eta_space                        : %.12e\n',h.eta_space);
        fprintf('policy criterion                      : %s\n',password(h.policy_gate));
        fprintf('spatial criterion                     : %s\n',password(h.spatial_gate));
        fprintf('stopping criterion                      : %s\n',password(h.global_stop));
        fprintf('NK step wall time                : %.2f min\n',h.nk_seconds/60);
        fprintf('level wall time                  : %.2f min\n',h.wall_seconds/60);
        fprintf('============================================================\n');

        if h.global_stop
            RESULT.completed=true;
            RESULT.stop_reason='policy and spatial tolerances satisfied';
            RESULT.final_level=k;
            RESULT.final_policy_index=k+1;
            RESULT.final_value_file='';
            RESULT.final_graph_update_file=graphUpdateFile;
            RESULT.final_indicator_file=h.saved_Ek;
            save_driver_result(RESULT,resultsDir);

            fprintf('\nGLOBAL ADAPTIVE NEWTON--KLEINMAN: CONVERGED\n');
            fprintf('final spatial discretization level      : T%d\n',k);
            fprintf('final policy                     : Gamma%d\n',k+1);
            fprintf('eta_policy / eta_space           : %.6e / %.6e\n', ...
                h.eta_policy,h.eta_space);
            return;
        end

        % Build the next spatial discretization mesh ONLINE and discard all
        % auxiliary-child objects before the next expensive level.
        fprintf('\n[ADVANCE] online Dörfler T%d -> T%d\n',k,k+1);

        % Release the huge uniform child BEFORE reloading P_{k+1}.
        clear BFpk CSkp1 CHk Gthin BFthin Sc

        q=load(graphUpdateFile,'Gkp1Tk');
        Gfull=q.Gkp1Tk;
        clear q

        Tnext=cylwake_prod_build_next_level(Ek,Gfull);
        assert_pass(Tnext,'Tnext');
        Tnext.spatial_training=SPATIAL;
        assert_spatial_training(Tnext.spatial_training,SPATIAL,'next TRUE level');

        checkpoint('next_level',k,Tnext,[],[],[],[],[],[],[],[],opts,resultsDir);

        Tk=Tnext;

        clear Gfull Ek Tnext

        if opts.close_stage_figures
            close all force
        end

    catch ME
        RESULT.completed=false;
        RESULT.global_stop=false;
        RESULT.stop_reason=sprintf('ERROR at T%d stage %s: %s',k,stage,ME.message);
        RESULT.failed_level=k;
        RESULT.failed_stage=stage;
        RESULT.error_identifier=ME.identifier;
        RESULT.error_message=ME.message;
        RESULT.history=history;
        save_driver_result(RESULT,resultsDir);

        fprintf('\nAUTONOMOUS DRIVER STOPPED AT T%d / %s\n',k,stage);
        fprintf('%s\n',ME.message);
        rethrow(ME);
    end
end

RESULT.completed=false;
RESULT.global_stop=false;
RESULT.stop_reason=sprintf( ...
    'max_levels=%d reached without global convergence',opts.max_levels);
RESULT.history=history;
save_driver_result(RESULT,resultsDir);

fprintf('\nAUTONOMOUS DRIVER REACHED max_levels=%d WITHOUT stopping criterion.\n', ...
    opts.max_levels);
fprintf('Increase opts.max_levels only after reviewing the saved history.\n');

end

function checkpoint(stage,k,Tk,BFk,Sk,PZk,Pkp1Tk,Gkp1Tk,CHk,BFpk,CSkp1,opts,resultsDir)
if ~opts.save_checkpoints, return; end

CP.stage=stage;
CP.level=k;
CP.timestamp=datestr(now,30);
CP.files.Tk=get_saved(Tk);
CP.files.BFk=get_saved(BFk);
CP.files.Sk=get_saved(Sk);
CP.files.PZk=get_saved(PZk);
CP.files.Pkp1Tk=get_saved(Pkp1Tk);
CP.files.Gkp1Tk=get_saved(Gkp1Tk);
CP.files.CHk=get_saved(CHk);
CP.files.BFpk=get_saved(BFpk);
CP.files.CSkp1=get_saved(CSkp1);

f=fullfile(resultsDir,'cylwake_prod_driver_checkpoint.mat');
save(f,'CP','-v7.3');
end

function s=get_saved(x)
s='';
if isempty(x), return; end
if isstruct(x) && isfield(x,'saved_file')
    s=x.saved_file;
end
end

function assert_pass(x,name)
if ~isstruct(x) || ~isfield(x,'audit') || ~isfield(x.audit,'pass') || ~x.audit.pass
    error('%s did not pass its production audit.',name);
end
end

function save_driver_result(RESULT,resultsDir)
save(fullfile(resultsDir,'cylwake_prod_driver_result.mat'),'RESULT','-v7.3');
end

function assert_spatial_training(S,REF,label)
if ~isstruct(S) || ~isfield(S,'s')
    error('%s does not carry spatial-training metadata.',label);
end
s=S.s(:);
if numel(s)~=numel(REF.s) || norm(s-REF.s(:))/max(1,norm(REF.s))>1e-14
    error('%s changed the globally fixed same-run T0 spatial training points.',label);
end
if isfield(S,'omega_t0'), om=S.omega_t0;
elseif isfield(S,'omega_fixed'), om=S.omega_fixed;
else, om=REF.omega;
end
if ~isfinite(om) || abs(om-REF.omega)>1e-13
    error('%s changed the globally fixed same-run T0 spatial omega.',label);
end
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_run_from_zero.m <==
function RESULT = cylwake_run_from_zero(opts)
%CYLWAKE_RUN_FROM_ZERO
% One-command clean production run for the cylinder-wake adaptive
% Newton--Kleinman experiment.
%
% Everything is generated online in this invocation:
%   deterministic coarse-E T0
%   direct Re=50 base flow
%   open wake/output data
%   P1 and Gamma1
%   T0/T0+ estimator and TRUE T1
%   all later spatial discretizations, Penzl shifts, policy values and policies
%   until BOTH policy and spatial stopping criteria pass.
%
% No prior MAT result is read as numerical input. Checkpoint/result files
% may be written for diagnostics/crash records but are never used to resume.
%
% Usage:
%   R = cylwake_run_from_zero();
%
% Optional:
%   opts.max_continuation_levels = 12;  % hard safety guard, not a target
%   opts.save_checkpoints = true;
%   opts.close_stage_figures = false;

if nargin<1 || isempty(opts), opts=struct(); end
if ~isfield(opts,'max_continuation_levels'), opts.max_continuation_levels=12; end
if ~isfield(opts,'save_checkpoints'), opts.save_checkpoints=true; end
if ~isfield(opts,'close_stage_figures'), opts.close_stage_figures=false; end

if ~(isscalar(opts.max_continuation_levels) && ...
        isfinite(opts.max_continuation_levels) && ...
        opts.max_continuation_levels>=1 && ...
        opts.max_continuation_levels==floor(opts.max_continuation_levels))
    error('opts.max_continuation_levels must be a positive integer.');
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE: CLEAN FROM-ZERO spatial discretization RUN\n');
fprintf('============================================================\n');
fprintf('numerical input MAT files        : NONE\n');
fprintf('precomputed meshes / shifts      : NO / NO\n');
fprintf('precomputed flows / policies     : NO / NO\n');
fprintf('Re                               : 50 (fixed)\n');
fprintf('Dorfler theta                    : 0.35\n');
fprintf('spatial omega source             : ONLINE T0 open wake; then fixed\n');
fprintf('policy / spatial tolerances      : 1.0e-2 / 5.0e-2\n');
fprintf('NK updates per mesh         : EXACTLY ONE\n');
fprintf('NK timing printed after update   : YES\n');
fprintf('checkpoint resume                : DISABLED\n');
fprintf('continuation hard level guard    : %d\n',opts.max_continuation_levels);
fprintf('============================================================\n');

runWall=tic;

fprintf('\n[FROM ZERO 1/2] deterministic T0 -> T1 bootstrap\n');
T1=cylwake_prod_bootstrap_T1();

fprintf('\n[FROM ZERO 2/2] autonomous online continuation from T1\n');
cont=struct();
cont.max_levels=opts.max_continuation_levels;
cont.save_checkpoints=opts.save_checkpoints;
cont.close_stage_figures=opts.close_stage_figures;
cont.resume_from_checkpoint=false;

RESULT=cylwake_run_adaptive_nk_continue(T1,cont);
RESULT.from_zero=true;
RESULT.total_from_zero_wall_seconds=toc(runWall);
RESULT.bootstrap_level=0;
RESULT.bootstrap_policy_index=1;

srcDir=fileparts(mfilename('fullpath'));
projectRoot=fileparts(srcDir);
resultsDir=fullfile(projectRoot,'results');
if ~exist(resultsDir,'dir'),mkdir(resultsDir);end
save(fullfile(resultsDir,'cylwake_from_zero_result.mat'),'RESULT','-v7.3');

fprintf('\n============================================================\n');
fprintf('CLEAN FROM-ZERO RUN FINISHED\n');
fprintf('============================================================\n');
fprintf('stopping criterion                      : %s\n',password(RESULT.global_stop));
fprintf('total from-zero wall time        : %.2f min (%.2f h)\n', ...
    RESULT.total_from_zero_wall_seconds/60,RESULT.total_from_zero_wall_seconds/3600);
if RESULT.global_stop
    fprintf('final spatial discretization level      : T%d\n',RESULT.final_level);
    fprintf('final policy                     : Gamma%d\n',RESULT.final_policy_index);
end
fprintf('============================================================\n');
end

function s=password(tf)
if tf,s='PASS';else,s='criterion not satisfied';end
end


==> anc/Example_CylinderWake/src/cylwake_spatial_training_registry.m <==
function S = cylwake_spatial_training_registry(action,arg)
%CYLWAKE_SPATIAL_TRAINING_REGISTRY Same-run spatial-estimator provenance.
% The registry contains NO precomputed numerical wake frequency.
% It is initialized once from the freshly computed open T0 wake pole and
% then read unchanged by all later spatial discretization levels.

persistent STATE
if nargin<1 || isempty(action), action='get'; end
if nargin<2, arg=[]; end

switch lower(action)
    case 'clear'
        STATE=[];
        S=[];

    case 'set_from_lambda'
        if ~isempty(STATE)
            error('Spatial training registry is already initialized in this run.');
        end
        if ~isscalar(arg) || ~isfinite(real(arg)) || ~isfinite(imag(arg))
            error('Fresh T0 wake lambda must be one finite scalar.');
        end
        omega=abs(imag(arg));
        if ~(isfinite(omega) && omega>0)
            error('Fresh T0 wake lambda does not define a positive frequency.');
        end
        STATE.omega=omega;
        STATE.s=[0.1;1.0;0.1+0.5i*omega;0.1+1.0i*omega;0.1+1.5i*omega];
        STATE.source_lambda=arg;
        STATE.source='fresh same-run T0 open Oseen wake pole';
        STATE.derived_online=true;
        STATE.relearn_on_later_meshes=false;
        S=STATE;

    case 'get'
        if isempty(STATE)
            error(['Spatial training registry is not initialized. ' ...
                   'Run the T0 bootstrap first; no expected fallback is permitted.']);
        end
        S=STATE;

    otherwise
        error('Unknown spatial-training registry action: %s',action);
end
end


==> anc/Example_CylinderWake/src/cylwake_step01_geometry_th.m <==
function M = cylwake_step01_geometry_th()
%CYLWAKE_STEP01_GEOMETRY_TH
% Step 01 for the Cylinder-Wake / Oseen / Newton--Kleinman example.
%
% Purpose of this step:
%   * build a deterministic boundary-fitted mesh of a 2-D channel with a
%     circular cylinder,
%   * construct P2/P1 Taylor--Hood topology,
%   * represent the cylinder by an exact analytic circular edge map,
%   * assemble ONLY geometry / FE backbone matrices M, K and G,
%   * perform geometry, boundary, positivity and inf-sup-structure audits.
%
% No Navier--Stokes solve, no Oseen operator, no actuator, no output and
% no LQ/NK work are done here.
%
% Geometry: Schaefer--Turek-like start configuration
%
%       Omega = (0,L) x (0,H) \ B_R(xc)
%
% with L=2.2, H=0.41, xc=(0.2,0.2), R=0.05.
%
% The circle is not treated merely as a polygon for the FE geometry.
% For every cylinder-adjacent triangle, the reference edge is mapped by the
% exact circular arc and blended to the opposite vertex.  Hence the physical
% cylinder boundary itself is represented exactly (up to floating-point
% evaluation of sin/cos).  P2 interpolation nodes on the cylinder are also
% placed on that exact arc.  The bulk integrals use this analytic curvilinear
% map, not the straight P1 polygon.
%
% The mesh is intentionally only a T0 start mesh.  The final geometry and
% resolution are NOT fixed until the open-loop spectral/visual gates pass.
%
% Output
%   M : structure containing geometry, mesh, Taylor--Hood topology,
%       boundary sets, assembled FE matrices and diagnostics.
%
% Requires only core MATLAB functionality, including delaunayTriangulation.
%
% Run:
%   M = cylwake_step01_geometry_th();

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE: GEOMETRY + TAYLOR--HOOD DISCRETIZATION\n');
fprintf('============================================================\n');

%% ------------------------------------------------------------------------
% Geometry: benchmark-like initial candidate
% -------------------------------------------------------------------------
L  = 2.20;
H  = 0.41;
xc = [0.20, 0.20];
R  = 0.05;
D  = 2*R;

if xc(1)-R <= 0 || xc(1)+R >= L || xc(2)-R <= 0 || xc(2)+R >= H
    error('Cylinder must lie strictly inside the channel.');
end

geom.type = 'channel_with_circular_cylinder';
geom.L = L;
geom.H = H;
geom.xc = xc;
geom.R = R;
geom.D = D;
geom.description = ...
    'Schaefer--Turek-like start geometry; not fixed before spectral gate';
geom.exact_area = L*H - pi*R^2;
geom.wake_box = [xc(1)+R, 1.40, 0.02, H-0.02];

%% ------------------------------------------------------------------------
% Deterministic point cloud + constrained Delaunay mesh
%
% Outer boundary is exact and piecewise straight.
% Cylinder boundary vertices are exact points on the circle.
% Additional radial rings and a downstream wake cloud improve the T0 mesh.
% -------------------------------------------------------------------------
hOuter = 0.050;
nBx = ceil(L/hOuter);
nBy = ceil(H/hOuter);

xb = linspace(0,L,nBx+1).';
yb = linspace(0,H,nBy+1).';

% Counter-clockwise outer boundary without duplicated corners.
Pbottom = [xb(1:end-1), zeros(nBx,1)];
Pright  = [L*ones(nBy,1), yb(1:end-1)];
Ptop    = [flipud(xb(2:end)), H*ones(nBx,1)];
Pleft   = [zeros(nBy,1), flipud(yb(2:end))];

Pouter = [Pbottom; Pright; Ptop; Pleft];
nOuter = size(Pouter,1);

Couter = [(1:nOuter).', [2:nOuter,1].'];

% Exact circle vertices.  A relatively fine angular trace is cheap and
% makes the subsequent quadratic curved-boundary geometry highly accurate.
nCirc = 64;
theta = (0:nCirc-1).'*(2*pi/nCirc);
Pcirc = xc + R*[cos(theta),sin(theta)];

iCirc = nOuter + (1:nCirc);
Ccirc = [iCirc(:), iCirc([2:end,1]).'];

P = [Pouter;Pcirc];
C = [Couter;Ccirc];

% Radial rings around the cylinder.
ringOffset = [0.012,0.027,0.050,0.085];
for j = 1:numel(ringOffset)
    rr = R + ringOffset(j);
    th = theta + 0.5*mod(j,2)*(2*pi/nCirc);
    Q = xc + rr*[cos(th),sin(th)];
    Q = keep_strictly_inside_rectangle(Q,L,H,2e-4);
    P = append_separated(P,Q,0.006);
end

% Downstream wake cloud.
hWake = 0.030;
xw = (xc(1)+R+0.025):hWake:1.40;
yw = 0.030:hWake:(H-0.030);
[Xw,Yw] = meshgrid(xw,yw);
Q = [Xw(:),Yw(:)];
Q = keep_fluid_points(Q,L,H,xc,R,0.008);
P = append_separated(P,Q,0.011);

% Coarser background cloud.
hFar = 0.060;
xf = hFar:hFar:(L-hFar);
yf = hFar:hFar:(H-hFar);
[Xf,Yf] = meshgrid(xf,yf);
Q = [Xf(:),Yf(:)];
Q = keep_fluid_points(Q,L,H,xc,R,0.012);
P = append_separated(P,Q,0.020);

% Constrained Delaunay triangulation.  The cylinder constraints prevent
% triangles from crossing the circular trace.  Triangles in the interior
% polygon of the cylinder are removed afterwards.
DT = delaunayTriangulation(P,C);
Traw = DT.ConnectivityList;

cent = (P(Traw(:,1),:) + P(Traw(:,2),:) + P(Traw(:,3),:))/3;
rc = sqrt(sum((cent-xc).^2,2));

insideRectangle = cent(:,1) > -1e-13 & cent(:,1) < L+1e-13 & ...
                  cent(:,2) > -1e-13 & cent(:,2) < H+1e-13;
inFluid = insideRectangle & rc > R*(1+1e-10);
T = Traw(inFluid,:);

% Remove unused points.
used = unique(T(:));
old2new = zeros(size(P,1),1);
old2new(used) = 1:numel(used);
P = P(used,:);
T = old2new(T);

% Counter-clockwise orientation.
for k = 1:size(T,1)
    a = P(T(k,1),:);
    b = P(T(k,2),:);
    c = P(T(k,3),:);
    if cross2(b-a,c-a) < 0
        T(k,[2 3]) = T(k,[3 2]);
    end
end

nV = size(P,1);
nT = size(T,1);

%% ------------------------------------------------------------------------
% Global edge table
% -------------------------------------------------------------------------
Eall = [T(:,[1 2]); T(:,[2 3]); T(:,[3 1])];
Esort = sort(Eall,2);
[E,~,ic] = unique(Esort,'rows');

nE = size(E,1);
edgeCount = accumarray(ic,1,[nE,1]);

eid12 = ic(1:nT);
eid23 = ic(nT+(1:nT));
eid31 = ic(2*nT+(1:nT));
edgeId = [eid12,eid23,eid31];

boundaryEdgeId = find(edgeCount==1);
BE = E(boundaryEdgeId,:);

p1 = P(BE(:,1),:);
p2 = P(BE(:,2),:);
tol = 2e-10;

r1 = sqrt(sum((p1-xc).^2,2));
r2 = sqrt(sum((p2-xc).^2,2));

isCylinder = abs(r1-R) < tol & abs(r2-R) < tol;
isInlet    = ~isCylinder & abs(p1(:,1)) < tol & abs(p2(:,1)) < tol;
isOutlet   = ~isCylinder & abs(p1(:,1)-L) < tol & abs(p2(:,1)-L) < tol;
isBottom   = ~isCylinder & abs(p1(:,2)) < tol & abs(p2(:,2)) < tol;
isTop      = ~isCylinder & abs(p1(:,2)-H) < tol & abs(p2(:,2)-H) < tol;

tagCount = sum([isInlet,isOutlet,isBottom,isTop,isCylinder],2);
if any(tagCount ~= 1)
    bad = find(tagCount ~= 1,1,'first');
    error('Boundary classification failed at boundary edge %d.',boundaryEdgeId(bad));
end

B.inlet.edge_id    = boundaryEdgeId(isInlet);
B.outlet.edge_id   = boundaryEdgeId(isOutlet);
B.bottom.edge_id   = boundaryEdgeId(isBottom);
B.top.edge_id      = boundaryEdgeId(isTop);
B.wall.edge_id     = boundaryEdgeId(isBottom | isTop);
B.cylinder.edge_id = boundaryEdgeId(isCylinder);

B.inlet.edges    = E(B.inlet.edge_id,:);
B.outlet.edges   = E(B.outlet.edge_id,:);
B.bottom.edges   = E(B.bottom.edge_id,:);
B.top.edges      = E(B.top.edge_id,:);
B.wall.edges     = E(B.wall.edge_id,:);
B.cylinder.edges = E(B.cylinder.edge_id,:);

%% ------------------------------------------------------------------------
% P2 nodes and Taylor--Hood topology
%
% Standard edge midpoints are used away from the cylinder.  Cylinder edge
% midpoints are put on the exact analytic circle.  In the bulk assembly,
% cylinder-adjacent elements use an exact circular-edge map rather than a
% polynomial approximation of the circle.
% -------------------------------------------------------------------------
Pmid = 0.5*(P(E(:,1),:) + P(E(:,2),:));

allEdgeP1 = P(E(:,1),:);
allEdgeP2 = P(E(:,2),:);
er1 = sqrt(sum((allEdgeP1-xc).^2,2));
er2 = sqrt(sum((allEdgeP2-xc).^2,2));
edgeOnCylinder = abs(er1-R) < tol & abs(er2-R) < tol;

cylEdgeIds = find(edgeOnCylinder);
for q = 1:numel(cylEdgeIds)
    e = cylEdgeIds(q);
    u1 = (P(E(e,1),:)-xc)/R;
    u2 = (P(E(e,2),:)-xc)/R;
    um = u1 + u2;
    nu = norm(um);
    if nu < 1e-13
        error('Cylinder edge spans an inadmissible half-circle.');
    end
    Pmid(e,:) = xc + R*(um/nu);
end

P2 = [P;Pmid];
T6 = [T,nV+edgeId];
nP2 = size(P2,1);

B.inlet.p2_nodes    = boundary_p2_nodes(B.inlet.edge_id,E,nV);
B.outlet.p2_nodes   = boundary_p2_nodes(B.outlet.edge_id,E,nV);
B.bottom.p2_nodes   = boundary_p2_nodes(B.bottom.edge_id,E,nV);
B.top.p2_nodes      = boundary_p2_nodes(B.top.edge_id,E,nV);
B.wall.p2_nodes     = boundary_p2_nodes(B.wall.edge_id,E,nV);
B.cylinder.p2_nodes = boundary_p2_nodes(B.cylinder.edge_id,E,nV);

% Exact circle check for all P2 trace nodes on the cylinder.
rc2 = sqrt(sum((P2(B.cylinder.p2_nodes,:)-xc).^2,2));
circleNodeDefect = max(abs(rc2-R));

%% ------------------------------------------------------------------------
% Exact boundary-length audits
% -------------------------------------------------------------------------
lenIn  = straight_boundary_length(P,B.inlet.edges);
lenOut = straight_boundary_length(P,B.outlet.edges);
lenBot = straight_boundary_length(P,B.bottom.edges);
lenTop = straight_boundary_length(P,B.top.edges);
lenCyl = cylinder_arc_length(P,B.cylinder.edges,xc,R);

boundaryLengthDefect = max([ ...
    abs(lenIn-H), abs(lenOut-H), abs(lenBot-L), abs(lenTop-L), ...
    abs(lenCyl-2*pi*R)]);

if boundaryLengthDefect > 5e-11
    error('Boundary-length audit failed: defect %.3e.',boundaryLengthDefect);
end
if circleNodeDefect > 5e-12
    error('Cylinder P2-node circle defect %.3e is too large.',circleNodeDefect);
end

%% ------------------------------------------------------------------------
% FE assembly on the exact boundary-fitted curvilinear geometry
%
% Scalar P2 mass/stiffness, P1 pressure mass, and divergence matrix
%
%       G [u_x;u_y] = int q div(u)
%
% are assembled.  Interior triangles are affine.  A triangle touching the
% cylinder is mapped by
%
%       F = s*C(t) + lambda_c*x_corn,
%
% where C(t) is the exact circular arc between its two cylinder vertices,
% lambda_c is the barycentric coordinate of the opposite vertex, and
% s=1-lambda_c.  The two noncircular edges remain straight.
% -------------------------------------------------------------------------
[qRef,wRef] = duffy_gauss_rule_6();
nQ = size(qRef,1);

triCyl = edgeOnCylinder(edgeId);
nCylPerTri = sum(triCyl,2);
if any(nCylPerTri > 1)
    error('A fluid triangle has more than one cylinder boundary edge.');
end
triCylLocalEdge = zeros(nT,1);
for k = 1:nT
    j = find(triCyl(k,:),1,'first');
    if ~isempty(j)
        triCylLocalEdge(k) = j;
    end
end

nnM = 36*nT;
IM = zeros(nnM,1); JM = zeros(nnM,1);
VM = zeros(nnM,1); VK = zeros(nnM,1);

nnP = 9*nT;
IP = zeros(nnP,1); JP = zeros(nnP,1); VP = zeros(nnP,1);

nnG = 18*nT;
IG = zeros(nnG,1); JG = zeros(nnG,1);
VGx = zeros(nnG,1); VGy = zeros(nnG,1);

areaCurved = 0;
minDetJ = inf;

cM = 0; cP = 0; cG = 0;

for k = 1:nT
    lv = T(k,:);
    lu = T6(k,:);
    Xv = P(lv,:);

    Mloc = zeros(6,6);
    Kloc = zeros(6,6);
    Ploc = zeros(3,3);
    Gxloc = zeros(3,6);
    Gyloc = zeros(3,6);

    for iq = 1:nQ
        xi  = qRef(iq,1);
        eta = qRef(iq,2);
        wt  = wRef(iq);

        [N,dN,Lam] = p2p1_shapes(xi,eta);
        [~,Jmap] = exact_element_map(Xv,xi,eta, ...
            triCylLocalEdge(k),xc,R);

        detJ = det(Jmap);
        minDetJ = min(minDetJ,detJ);

        if ~(isfinite(detJ) && detJ > 0)
            error('Non-positive curved element Jacobian in triangle %d.',k);
        end

        gradN = dN/Jmap;

        fac = wt*detJ;
        areaCurved = areaCurved + fac;

        Mloc = Mloc + fac*(N*N.');
        Kloc = Kloc + fac*(gradN*gradN.');
        Ploc = Ploc + fac*(Lam*Lam.');
        Gxloc = Gxloc + fac*(Lam*gradN(:,1).');
        Gyloc = Gyloc + fac*(Lam*gradN(:,2).');
    end

    [rr,cc] = ndgrid(lu,lu);
    ids = cM + (1:36);
    IM(ids) = rr(:);
    JM(ids) = cc(:);
    VM(ids) = Mloc(:);
    VK(ids) = Kloc(:);
    cM = cM + 36;

    [rr,cc] = ndgrid(lv,lv);
    ids = cP + (1:9);
    IP(ids) = rr(:);
    JP(ids) = cc(:);
    VP(ids) = Ploc(:);
    cP = cP + 9;

    [rr,cc] = ndgrid(lv,lu);
    ids = cG + (1:18);
    IG(ids) = rr(:);
    JG(ids) = cc(:);
    VGx(ids) = Gxloc(:);
    VGy(ids) = Gyloc(:);
    cG = cG + 18;
end

M2 = sparse(IM,JM,VM,nP2,nP2);
K2 = sparse(IM,JM,VK,nP2,nP2);
Mp = sparse(IP,JP,VP,nV,nV);
Gx = sparse(IG,JG,VGx,nV,nP2);
Gy = sparse(IG,JG,VGy,nV,nP2);
G  = [Gx,Gy];

Mv = blkdiag(M2,M2);
Kv = blkdiag(K2,K2);

%% ------------------------------------------------------------------------
% FE / geometry diagnostics
% -------------------------------------------------------------------------
areaP1 = triangle_area_sum(P,T);
areaExact = geom.exact_area;

areaP1RelDefect = abs(areaP1-areaExact)/areaExact;
areaP2RelDefect = abs(areaCurved-areaExact)/areaExact;

massSymDef = norm(M2-M2.','fro')/max(1,norm(M2,'fro'));
stiffSymDef = norm(K2-K2.','fro')/max(1,norm(K2,'fro'));
pressMassSymDef = norm(Mp-Mp.','fro')/max(1,norm(Mp,'fro'));

[~,pMass] = chol(M2);
[~,pPressMass] = chol(Mp);

essentialScalar = unique([ ...
    B.inlet.p2_nodes(:); ...
    B.wall.p2_nodes(:); ...
    B.cylinder.p2_nodes(:)]);
freeScalar = setdiff((1:nP2).',essentialScalar);

[~,pKfree] = chol(K2(freeScalar,freeScalar));

freeVelocity = [freeScalar; nP2+freeScalar];
rankG = sprank(G(:,freeVelocity));

if pMass ~= 0
    error('P2 scalar mass matrix is not SPD.');
end
if pPressMass ~= 0
    error('P1 pressure mass matrix is not SPD.');
end
if pKfree ~= 0
    error('Dirichlet P2 stiffness matrix is not SPD.');
end
if rankG < nV-1
    error('Divergence block has insufficient structural rank: %d / %d.',rankG,nV);
end

minAngle = triangle_min_angle_deg(P,T);
if minAngle < 5
    warning('T0 mesh has a small minimum P1 angle: %.3f deg.',minAngle);
end

% With inlet/walls/cylinder essential and do-nothing outlet natural, the
% outlet traction fixes the absolute pressure level in the later Stokes/NS
% problem.  If a future formulation reintroduces a pressure gauge, we will
% impose it explicitly rather than silently deleting a pressure unknown.
if rankG == nV
    pressureNote = 'full structural row rank; outlet traction fixes pressure level';
else
    pressureNote = 'one structural pressure null direction; explicit gauge needed later';
end

%% ------------------------------------------------------------------------
% Report
% -------------------------------------------------------------------------
fprintf('geometry                       : channel with circular cylinder\n');
fprintf('L / H / D                      : %.3f / %.3f / %.3f\n',L,H,D);
fprintf('cylinder center                : (%.3f, %.3f)\n',xc(1),xc(2));
fprintf('P1 vertices                    : %d\n',nV);
fprintf('triangles                      : %d\n',nT);
fprintf('global edges                   : %d\n',nE);
fprintf('P2 velocity nodes              : %d\n',nP2);
fprintf('velocity dofs                  : %d\n',2*nP2);
fprintf('pressure dofs                  : %d\n',nV);
fprintf('boundary edges in/out          : %d / %d\n', ...
    numel(B.inlet.edge_id),numel(B.outlet.edge_id));
fprintf('boundary edges walls/cylinder  : %d / %d\n', ...
    numel(B.wall.edge_id),numel(B.cylinder.edge_id));
fprintf('exact fluid area               : %.12e\n',areaExact);
fprintf('P1 polygon area rel. defect    : %.3e\n',areaP1RelDefect);
fprintf('exact-map quadrature area def. : %.3e\n',areaP2RelDefect);
fprintf('cylinder P2 trace defect       : %.3e\n',circleNodeDefect);
fprintf('boundary length max defect     : %.3e\n',boundaryLengthDefect);
fprintf('minimum curved det(J)          : %.3e\n',minDetJ);
fprintf('minimum P1 triangle angle      : %.3f deg\n',minAngle);
fprintf('mass symmetry defect           : %.3e\n',massSymDef);
fprintf('stiffness symmetry defect      : %.3e\n',stiffSymDef);
fprintf('pressure-mass symmetry defect  : %.3e\n',pressMassSymDef);
fprintf('P2 mass SPD                    : PASS\n');
fprintf('P1 pressure mass SPD           : PASS\n');
fprintf('Dirichlet stiffness SPD        : PASS\n');
fprintf('sprank(G_free)                 : %d / %d\n',rankG,nV);
fprintf('pressure handling              : %s\n',pressureNote);
fprintf('boundary partition             : PASS\n');
fprintf('curved cylinder geometry       : PASS\n');
fprintf('STEP 01                        : PASS\n');
fprintf('============================================================\n\n');

%% ------------------------------------------------------------------------
% Pack model
% -------------------------------------------------------------------------
M.geometry = geom;

M.mesh.P = P;
M.mesh.T = T;
M.mesh.E = E;
M.mesh.edge_id = edgeId;
M.mesh.boundary_edge_id = boundaryEdgeId;

M.th.P2 = P2;
M.th.T6 = T6;
M.th.n_velocity_scalar = nP2;
M.th.n_velocity = 2*nP2;
M.th.n_pressure = nV;

M.boundary = B;

M.bc.baseflow_essential_scalar = essentialScalar;
M.bc.baseflow_free_scalar = freeScalar;
M.bc.baseflow_free_velocity = freeVelocity;
M.bc.outlet_type = 'natural stress / do-nothing';

M.fe.M2 = M2;
M.fe.K2 = K2;
M.fe.Mp = Mp;
M.fe.Gx = Gx;
M.fe.Gy = Gy;
M.fe.G = G;
M.fe.Mv = Mv;
M.fe.Kv = Kv;

M.audit.area_exact = areaExact;
M.audit.area_p1 = areaP1;
M.audit.area_exact_map_quadrature = areaCurved;
M.audit.area_p1_relative_defect = areaP1RelDefect;
M.audit.area_p2_relative_defect = areaP2RelDefect;
M.audit.circle_node_defect = circleNodeDefect;
M.audit.boundary_length_defect = boundaryLengthDefect;
M.audit.min_curved_detJ = minDetJ;
M.audit.min_triangle_angle_deg = minAngle;
M.audit.mass_symmetry_defect = massSymDef;
M.audit.stiffness_symmetry_defect = stiffSymDef;
M.audit.pressure_mass_symmetry_defect = pressMassSymDef;
M.audit.rank_G_free = rankG;
M.audit.pressure_note = pressureNote;

M.hierarchy.level = 0;
M.hierarchy.note = ...
    ['T0 mesh only.  Geometry/resolution are not fixed until the ' ...
     'open-loop spectral and visual gates pass.'];

%% ------------------------------------------------------------------------
% Plot
% -------------------------------------------------------------------------
figure('Name','Cylinder wake Step 01: T0 Taylor--Hood geometry');
triplot(T,P(:,1),P(:,2));
axis equal tight;
hold on;

plot_boundary_set(P,B.inlet.edges,2.0);
plot_boundary_set(P,B.outlet.edges,2.0);
plot_boundary_set(P,B.wall.edges,2.0);

tt = linspace(0,2*pi,500);
plot(xc(1)+R*cos(tt),xc(2)+R*sin(tt),'LineWidth',2.5);

xline(geom.wake_box(1),'--');
xline(geom.wake_box(2),'--');

xlabel('x');
ylabel('y');
title('Cylinder-wake T0 mesh: exact circle trace + downstream wake region');
hold off;

end

% =========================================================================
% Local helpers
% =========================================================================

function Q = keep_strictly_inside_rectangle(Q,L,H,margin)
mask = Q(:,1) > margin & Q(:,1) < L-margin & ...
       Q(:,2) > margin & Q(:,2) < H-margin;
Q = Q(mask,:);
end

function Q = keep_fluid_points(Q,L,H,xc,R,clearance)
mask = Q(:,1) > 0 & Q(:,1) < L & Q(:,2) > 0 & Q(:,2) < H;
Q = Q(mask,:);
r = sqrt(sum((Q-xc).^2,2));
Q = Q(r > R+clearance,:);
end

function P = append_separated(P,Q,minsep)
if isempty(Q)
    return;
end
d2min = minsep^2;
for k = 1:size(Q,1)
    q = Q(k,:);
    if isempty(P)
        P = q;
    else
        d2 = sum((P-q).^2,2);
        if all(d2 >= d2min)
            P(end+1,:) = q; %#ok<AGROW>
        end
    end
end
end

function z = cross2(a,b)
z = a(1)*b(2)-a(2)*b(1);
end

function nodes = boundary_p2_nodes(edgeIds,E,nV)
if isempty(edgeIds)
    nodes = zeros(0,1);
    return;
end
nodes = unique([E(edgeIds,1); E(edgeIds,2); nV+edgeIds(:)]);
end

function ell = straight_boundary_length(P,edges)
if isempty(edges)
    ell = 0;
    return;
end
d = P(edges(:,2),:) - P(edges(:,1),:);
ell = sum(sqrt(sum(d.^2,2)));
end

function ell = cylinder_arc_length(P,edges,xc,R)
ell = 0;
for k = 1:size(edges,1)
    u1 = (P(edges(k,1),:)-xc)/R;
    u2 = (P(edges(k,2),:)-xc)/R;
    c = max(-1,min(1,dot(u1,u2)));
    ell = ell + R*acos(c);
end
end

function A = triangle_area_sum(P,T)
a = P(T(:,1),:);
b = P(T(:,2),:);
c = P(T(:,3),:);
twiceA = (b(:,1)-a(:,1)).*(c(:,2)-a(:,2)) - ...
         (b(:,2)-a(:,2)).*(c(:,1)-a(:,1));
A = 0.5*sum(twiceA);
end

function amin = triangle_min_angle_deg(P,T)
amin = inf;
for k = 1:size(T,1)
    X = P(T(k,:),:);
    a = norm(X(2,:)-X(3,:));
    b = norm(X(1,:)-X(3,:));
    c = norm(X(1,:)-X(2,:));

    ca = clamp((b^2+c^2-a^2)/(2*b*c));
    cb = clamp((a^2+c^2-b^2)/(2*a*c));
    cc = clamp((a^2+b^2-c^2)/(2*a*b));

    ang = acosd([ca,cb,cc]);
    amin = min(amin,min(ang));
end
end

function y = clamp(x)
y = max(-1,min(1,x));
end

function [X,J] = exact_element_map(Xv,xi,eta,localCylEdge,xc,R)
% Exact reference-to-physical map for one triangle.
%
% localCylEdge = 0 : affine triangle
%                1 : local edge (1,2) is circular
%                2 : local edge (2,3) is circular
%                3 : local edge (3,1) is circular

Lam = [1-xi-eta; xi; eta];
dLam = [-1,-1; 1,0; 0,1];

if localCylEdge == 0
    X = Lam.'*Xv;
    J = Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a = 1; b = 2; c = 3;
    case 2
        a = 2; b = 3; c = 1;
    case 3
        a = 3; b = 1; c = 2;
    otherwise
        error('Invalid local cylinder edge id.');
end

s = Lam(a) + Lam(b);
if s <= 0
    error('Exact circular element map evaluated at opposite vertex.');
end
t = Lam(b)/s;

ua = (Xv(a,:)-xc)/R;
ub = (Xv(b,:)-xc)/R;
tha = atan2(ua(2),ua(1));
thb = atan2(ub(2),ub(1));
delta = atan2(sin(thb-tha),cos(thb-tha));

th = tha + delta*t;
C = xc + R*[cos(th),sin(th)];
Cp = R*delta*[-sin(th),cos(th)];

X = s*C + Lam(c)*Xv(c,:);

J = zeros(2,2);
for q = 1:2
    ds = dLam(a,q) + dLam(b,q);
    dt = (dLam(b,q)*s - Lam(b)*ds)/(s^2);
    dX = ds*C + s*Cp*dt + dLam(c,q)*Xv(c,:);
    J(:,q) = dX(:);
end
end

function [Q,W] = duffy_gauss_rule_6()
% 6x6 Gauss--Legendre product rule on the reference triangle
% xi=a, eta=(1-a)b, 0<a,b<1, Jacobian (1-a).
x = [ ...
   -0.9324695142031521
   -0.6612093864662645
   -0.2386191860831969
    0.2386191860831969
    0.6612093864662645
    0.9324695142031521];
w = [ ...
    0.1713244923791704
    0.3607615730481386
    0.4679139345726910
    0.4679139345726910
    0.3607615730481386
    0.1713244923791704];

a = 0.5*(x+1);
wa = 0.5*w;

Q = zeros(36,2);
W = zeros(36,1);
k = 0;
for i = 1:6
    for j = 1:6
        k = k+1;
        Q(k,1) = a(i);
        Q(k,2) = (1-a(i))*a(j);
        W(k) = wa(i)*wa(j)*(1-a(i));
    end
end
end

function [N,dN,Lam] = p2p1_shapes(xi,eta)
l1 = 1-xi-eta;
l2 = xi;
l3 = eta;

Lam = [l1;l2;l3];

N = [ ...
    l1*(2*l1-1)
    l2*(2*l2-1)
    l3*(2*l3-1)
    4*l1*l2
    4*l2*l3
    4*l3*l1];

dN = [ ...
   -(4*l1-1), -(4*l1-1)
     4*l2-1,     0
        0,       4*l3-1
     4*(l1-l2), -4*l2
     4*l3,       4*l2
    -4*l3,       4*(l1-l3)];
end

function plot_boundary_set(P,edges,lw)
for k = 1:size(edges,1)
    q = P(edges(k,:),:);
    plot(q(:,1),q(:,2),'-','LineWidth',lw);
end
end


==> anc/Example_CylinderWake/src/cylwake_step01_geometry_th_coarseE.m <==
function M = cylwake_step01_geometry_th_coarseE()
%CYLWAKE_STEP01_GEOMETRY_TH
% Step 01 for the Cylinder-Wake / Oseen / Newton--Kleinman example.
%
% Purpose of this step:
%   * build a deterministic boundary-fitted mesh of a 2-D channel with a
%     circular cylinder,
%   * construct P2/P1 Taylor--Hood topology,
%   * represent the cylinder by an exact analytic circular edge map,
%   * assemble ONLY geometry / FE backbone matrices M, K and G,
%   * perform geometry, boundary, positivity and inf-sup-structure audits.
%
% No Navier--Stokes solve, no Oseen operator, no actuator, no output and
% no LQ/NK work are done here.
%
% Geometry: Schaefer--Turek-like start configuration
%
%       Omega = (0,L) x (0,H) \ B_R(xc)
%
% with L=2.2, H=0.41, xc=(0.2,0.2), R=0.05.
%
% The circle is not treated merely as a polygon for the FE geometry.
% For every cylinder-adjacent triangle, the reference edge is mapped by the
% exact circular arc and blended to the opposite vertex.  Hence the physical
% cylinder boundary itself is represented exactly (up to floating-point
% evaluation of sin/cos).  P2 interpolation nodes on the cylinder are also
% placed on that exact arc.  The bulk integrals use this analytic curvilinear
% map, not the straight P1 polygon.
%
% The mesh is intentionally only a T0 start mesh.  The final geometry and
% resolution are NOT fixed until the open-loop spectral/visual gates pass.
%
% Output
%   M : structure containing geometry, mesh, Taylor--Hood topology,
%       boundary sets, assembled FE matrices and diagnostics.
%
% Requires only core MATLAB functionality, including delaunayTriangulation.
%
% Run:
%   M = cylwake_step01_geometry_th();

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE: GEOMETRY + TAYLOR--HOOD DISCRETIZATION\n');
fprintf('============================================================\n');

%% ------------------------------------------------------------------------
% Geometry: benchmark-like initial candidate
% -------------------------------------------------------------------------
L  = 2.20;
H  = 0.41;
xc = [0.20, 0.20];
R  = 0.05;
D  = 2*R;

if xc(1)-R <= 0 || xc(1)+R >= L || xc(2)-R <= 0 || xc(2)+R >= H
    error('Cylinder must lie strictly inside the channel.');
end

geom.type = 'channel_with_circular_cylinder';
geom.L = L;
geom.H = H;
geom.xc = xc;
geom.R = R;
geom.D = D;
geom.description = ...
    'Schaefer--Turek-like start geometry; not fixed before spectral gate';
geom.exact_area = L*H - pi*R^2;
geom.wake_box = [xc(1)+R, 1.40, 0.02, H-0.02];

%% ------------------------------------------------------------------------
% Deterministic point cloud + constrained Delaunay mesh
%
% Outer boundary is exact and piecewise straight.
% Cylinder boundary vertices are exact points on the circle.
% Additional radial rings and a downstream wake cloud improve the T0 mesh.
% -------------------------------------------------------------------------
hOuter = 0.055;
nBx = ceil(L/hOuter);
nBy = ceil(H/hOuter);

xb = linspace(0,L,nBx+1).';
yb = linspace(0,H,nBy+1).';

% Counter-clockwise outer boundary without duplicated corners.
Pbottom = [xb(1:end-1), zeros(nBx,1)];
Pright  = [L*ones(nBy,1), yb(1:end-1)];
Ptop    = [flipud(xb(2:end)), H*ones(nBx,1)];
Pleft   = [zeros(nBy,1), flipud(yb(2:end))];

Pouter = [Pbottom; Pright; Ptop; Pleft];
nOuter = size(Pouter,1);

Couter = [(1:nOuter).', [2:nOuter,1].'];

% Exact circle vertices.  A relatively fine angular trace is cheap and
% makes the subsequent quadratic curved-boundary geometry highly accurate.
nCirc = 56;
theta = (0:nCirc-1).'*(2*pi/nCirc);
Pcirc = xc + R*[cos(theta),sin(theta)];

iCirc = nOuter + (1:nCirc);
Ccirc = [iCirc(:), iCirc([2:end,1]).'];

P = [Pouter;Pcirc];
C = [Couter;Ccirc];

% Radial rings around the cylinder.
ringOffset = [0.013,0.030,0.055,0.085];
for j = 1:numel(ringOffset)
    rr = R + ringOffset(j);
    th = theta + 0.5*mod(j,2)*(2*pi/nCirc);
    Q = xc + rr*[cos(th),sin(th)];
    Q = keep_strictly_inside_rectangle(Q,L,H,2e-4);
    P = append_separated(P,Q,0.006);
end

% Downstream wake cloud.
hWake = 0.035;
xw = (xc(1)+R+0.025):hWake:1.40;
yw = 0.030:hWake:(H-0.030);
[Xw,Yw] = meshgrid(xw,yw);
Q = [Xw(:),Yw(:)];
Q = keep_fluid_points(Q,L,H,xc,R,0.008);
P = append_separated(P,Q,0.011);

% Coarser background cloud.
hFar = 0.0675;
xf = hFar:hFar:(L-hFar);
yf = hFar:hFar:(H-hFar);
[Xf,Yf] = meshgrid(xf,yf);
Q = [Xf(:),Yf(:)];
Q = keep_fluid_points(Q,L,H,xc,R,0.012);
P = append_separated(P,Q,0.020);

% Constrained Delaunay triangulation.  The cylinder constraints prevent
% triangles from crossing the circular trace.  Triangles in the interior
% polygon of the cylinder are removed afterwards.
DT = delaunayTriangulation(P,C);
Traw = DT.ConnectivityList;

cent = (P(Traw(:,1),:) + P(Traw(:,2),:) + P(Traw(:,3),:))/3;
rc = sqrt(sum((cent-xc).^2,2));

insideRectangle = cent(:,1) > -1e-13 & cent(:,1) < L+1e-13 & ...
                  cent(:,2) > -1e-13 & cent(:,2) < H+1e-13;
inFluid = insideRectangle & rc > R*(1+1e-10);
T = Traw(inFluid,:);

% Remove unused points.
used = unique(T(:));
old2new = zeros(size(P,1),1);
old2new(used) = 1:numel(used);
P = P(used,:);
T = old2new(T);

% Counter-clockwise orientation.
for k = 1:size(T,1)
    a = P(T(k,1),:);
    b = P(T(k,2),:);
    c = P(T(k,3),:);
    if cross2(b-a,c-a) < 0
        T(k,[2 3]) = T(k,[3 2]);
    end
end

nV = size(P,1);
nT = size(T,1);

%% ------------------------------------------------------------------------
% Global edge table
% -------------------------------------------------------------------------
Eall = [T(:,[1 2]); T(:,[2 3]); T(:,[3 1])];
Esort = sort(Eall,2);
[E,~,ic] = unique(Esort,'rows');

nE = size(E,1);
edgeCount = accumarray(ic,1,[nE,1]);

eid12 = ic(1:nT);
eid23 = ic(nT+(1:nT));
eid31 = ic(2*nT+(1:nT));
edgeId = [eid12,eid23,eid31];

boundaryEdgeId = find(edgeCount==1);
BE = E(boundaryEdgeId,:);

p1 = P(BE(:,1),:);
p2 = P(BE(:,2),:);
tol = 2e-10;

r1 = sqrt(sum((p1-xc).^2,2));
r2 = sqrt(sum((p2-xc).^2,2));

isCylinder = abs(r1-R) < tol & abs(r2-R) < tol;
isInlet    = ~isCylinder & abs(p1(:,1)) < tol & abs(p2(:,1)) < tol;
isOutlet   = ~isCylinder & abs(p1(:,1)-L) < tol & abs(p2(:,1)-L) < tol;
isBottom   = ~isCylinder & abs(p1(:,2)) < tol & abs(p2(:,2)) < tol;
isTop      = ~isCylinder & abs(p1(:,2)-H) < tol & abs(p2(:,2)-H) < tol;

tagCount = sum([isInlet,isOutlet,isBottom,isTop,isCylinder],2);
if any(tagCount ~= 1)
    bad = find(tagCount ~= 1,1,'first');
    error('Boundary classification failed at boundary edge %d.',boundaryEdgeId(bad));
end

B.inlet.edge_id    = boundaryEdgeId(isInlet);
B.outlet.edge_id   = boundaryEdgeId(isOutlet);
B.bottom.edge_id   = boundaryEdgeId(isBottom);
B.top.edge_id      = boundaryEdgeId(isTop);
B.wall.edge_id     = boundaryEdgeId(isBottom | isTop);
B.cylinder.edge_id = boundaryEdgeId(isCylinder);

B.inlet.edges    = E(B.inlet.edge_id,:);
B.outlet.edges   = E(B.outlet.edge_id,:);
B.bottom.edges   = E(B.bottom.edge_id,:);
B.top.edges      = E(B.top.edge_id,:);
B.wall.edges     = E(B.wall.edge_id,:);
B.cylinder.edges = E(B.cylinder.edge_id,:);

%% ------------------------------------------------------------------------
% P2 nodes and Taylor--Hood topology
%
% Standard edge midpoints are used away from the cylinder.  Cylinder edge
% midpoints are put on the exact analytic circle.  In the bulk assembly,
% cylinder-adjacent elements use an exact circular-edge map rather than a
% polynomial approximation of the circle.
% -------------------------------------------------------------------------
Pmid = 0.5*(P(E(:,1),:) + P(E(:,2),:));

allEdgeP1 = P(E(:,1),:);
allEdgeP2 = P(E(:,2),:);
er1 = sqrt(sum((allEdgeP1-xc).^2,2));
er2 = sqrt(sum((allEdgeP2-xc).^2,2));
edgeOnCylinder = abs(er1-R) < tol & abs(er2-R) < tol;

cylEdgeIds = find(edgeOnCylinder);
for q = 1:numel(cylEdgeIds)
    e = cylEdgeIds(q);
    u1 = (P(E(e,1),:)-xc)/R;
    u2 = (P(E(e,2),:)-xc)/R;
    um = u1 + u2;
    nu = norm(um);
    if nu < 1e-13
        error('Cylinder edge spans an inadmissible half-circle.');
    end
    Pmid(e,:) = xc + R*(um/nu);
end

P2 = [P;Pmid];
T6 = [T,nV+edgeId];
nP2 = size(P2,1);

B.inlet.p2_nodes    = boundary_p2_nodes(B.inlet.edge_id,E,nV);
B.outlet.p2_nodes   = boundary_p2_nodes(B.outlet.edge_id,E,nV);
B.bottom.p2_nodes   = boundary_p2_nodes(B.bottom.edge_id,E,nV);
B.top.p2_nodes      = boundary_p2_nodes(B.top.edge_id,E,nV);
B.wall.p2_nodes     = boundary_p2_nodes(B.wall.edge_id,E,nV);
B.cylinder.p2_nodes = boundary_p2_nodes(B.cylinder.edge_id,E,nV);

% Exact circle check for all P2 trace nodes on the cylinder.
rc2 = sqrt(sum((P2(B.cylinder.p2_nodes,:)-xc).^2,2));
circleNodeDefect = max(abs(rc2-R));

%% ------------------------------------------------------------------------
% Exact boundary-length audits
% -------------------------------------------------------------------------
lenIn  = straight_boundary_length(P,B.inlet.edges);
lenOut = straight_boundary_length(P,B.outlet.edges);
lenBot = straight_boundary_length(P,B.bottom.edges);
lenTop = straight_boundary_length(P,B.top.edges);
lenCyl = cylinder_arc_length(P,B.cylinder.edges,xc,R);

boundaryLengthDefect = max([ ...
    abs(lenIn-H), abs(lenOut-H), abs(lenBot-L), abs(lenTop-L), ...
    abs(lenCyl-2*pi*R)]);

if boundaryLengthDefect > 5e-11
    error('Boundary-length audit failed: defect %.3e.',boundaryLengthDefect);
end
if circleNodeDefect > 5e-12
    error('Cylinder P2-node circle defect %.3e is too large.',circleNodeDefect);
end

%% ------------------------------------------------------------------------
% FE assembly on the exact boundary-fitted curvilinear geometry
%
% Scalar P2 mass/stiffness, P1 pressure mass, and divergence matrix
%
%       G [u_x;u_y] = int q div(u)
%
% are assembled.  Interior triangles are affine.  A triangle touching the
% cylinder is mapped by
%
%       F = s*C(t) + lambda_c*x_corn,
%
% where C(t) is the exact circular arc between its two cylinder vertices,
% lambda_c is the barycentric coordinate of the opposite vertex, and
% s=1-lambda_c.  The two noncircular edges remain straight.
% -------------------------------------------------------------------------
[qRef,wRef] = duffy_gauss_rule_6();
nQ = size(qRef,1);

triCyl = edgeOnCylinder(edgeId);
nCylPerTri = sum(triCyl,2);
if any(nCylPerTri > 1)
    error('A fluid triangle has more than one cylinder boundary edge.');
end
triCylLocalEdge = zeros(nT,1);
for k = 1:nT
    j = find(triCyl(k,:),1,'first');
    if ~isempty(j)
        triCylLocalEdge(k) = j;
    end
end

nnM = 36*nT;
IM = zeros(nnM,1); JM = zeros(nnM,1);
VM = zeros(nnM,1); VK = zeros(nnM,1);

nnP = 9*nT;
IP = zeros(nnP,1); JP = zeros(nnP,1); VP = zeros(nnP,1);

nnG = 18*nT;
IG = zeros(nnG,1); JG = zeros(nnG,1);
VGx = zeros(nnG,1); VGy = zeros(nnG,1);

areaCurved = 0;
minDetJ = inf;

cM = 0; cP = 0; cG = 0;

for k = 1:nT
    lv = T(k,:);
    lu = T6(k,:);
    Xv = P(lv,:);

    Mloc = zeros(6,6);
    Kloc = zeros(6,6);
    Ploc = zeros(3,3);
    Gxloc = zeros(3,6);
    Gyloc = zeros(3,6);

    for iq = 1:nQ
        xi  = qRef(iq,1);
        eta = qRef(iq,2);
        wt  = wRef(iq);

        [N,dN,Lam] = p2p1_shapes(xi,eta);
        [~,Jmap] = exact_element_map(Xv,xi,eta, ...
            triCylLocalEdge(k),xc,R);

        detJ = det(Jmap);
        minDetJ = min(minDetJ,detJ);

        if ~(isfinite(detJ) && detJ > 0)
            error('Non-positive curved element Jacobian in triangle %d.',k);
        end

        gradN = dN/Jmap;

        fac = wt*detJ;
        areaCurved = areaCurved + fac;

        Mloc = Mloc + fac*(N*N.');
        Kloc = Kloc + fac*(gradN*gradN.');
        Ploc = Ploc + fac*(Lam*Lam.');
        Gxloc = Gxloc + fac*(Lam*gradN(:,1).');
        Gyloc = Gyloc + fac*(Lam*gradN(:,2).');
    end

    [rr,cc] = ndgrid(lu,lu);
    ids = cM + (1:36);
    IM(ids) = rr(:);
    JM(ids) = cc(:);
    VM(ids) = Mloc(:);
    VK(ids) = Kloc(:);
    cM = cM + 36;

    [rr,cc] = ndgrid(lv,lv);
    ids = cP + (1:9);
    IP(ids) = rr(:);
    JP(ids) = cc(:);
    VP(ids) = Ploc(:);
    cP = cP + 9;

    [rr,cc] = ndgrid(lv,lu);
    ids = cG + (1:18);
    IG(ids) = rr(:);
    JG(ids) = cc(:);
    VGx(ids) = Gxloc(:);
    VGy(ids) = Gyloc(:);
    cG = cG + 18;
end

M2 = sparse(IM,JM,VM,nP2,nP2);
K2 = sparse(IM,JM,VK,nP2,nP2);
Mp = sparse(IP,JP,VP,nV,nV);
Gx = sparse(IG,JG,VGx,nV,nP2);
Gy = sparse(IG,JG,VGy,nV,nP2);
G  = [Gx,Gy];

Mv = blkdiag(M2,M2);
Kv = blkdiag(K2,K2);

%% ------------------------------------------------------------------------
% FE / geometry diagnostics
% -------------------------------------------------------------------------
areaP1 = triangle_area_sum(P,T);
areaExact = geom.exact_area;

areaP1RelDefect = abs(areaP1-areaExact)/areaExact;
areaP2RelDefect = abs(areaCurved-areaExact)/areaExact;

massSymDef = norm(M2-M2.','fro')/max(1,norm(M2,'fro'));
stiffSymDef = norm(K2-K2.','fro')/max(1,norm(K2,'fro'));
pressMassSymDef = norm(Mp-Mp.','fro')/max(1,norm(Mp,'fro'));

[~,pMass] = chol(M2);
[~,pPressMass] = chol(Mp);

essentialScalar = unique([ ...
    B.inlet.p2_nodes(:); ...
    B.wall.p2_nodes(:); ...
    B.cylinder.p2_nodes(:)]);
freeScalar = setdiff((1:nP2).',essentialScalar);

[~,pKfree] = chol(K2(freeScalar,freeScalar));

freeVelocity = [freeScalar; nP2+freeScalar];
rankG = sprank(G(:,freeVelocity));

if pMass ~= 0
    error('P2 scalar mass matrix is not SPD.');
end
if pPressMass ~= 0
    error('P1 pressure mass matrix is not SPD.');
end
if pKfree ~= 0
    error('Dirichlet P2 stiffness matrix is not SPD.');
end
if rankG < nV-1
    error('Divergence block has insufficient structural rank: %d / %d.',rankG,nV);
end

minAngle = triangle_min_angle_deg(P,T);
if minAngle < 5
    warning('T0 mesh has a small minimum P1 angle: %.3f deg.',minAngle);
end

% With inlet/walls/cylinder essential and do-nothing outlet natural, the
% outlet traction fixes the absolute pressure level in the later Stokes/NS
% problem.  If a future formulation reintroduces a pressure gauge, we will
% impose it explicitly rather than silently deleting a pressure unknown.
if rankG == nV
    pressureNote = 'full structural row rank; outlet traction fixes pressure level';
else
    pressureNote = 'one structural pressure null direction; explicit gauge needed later';
end

%% ------------------------------------------------------------------------
% Report
% -------------------------------------------------------------------------
fprintf('geometry                       : channel with circular cylinder\n');
fprintf('L / H / D                      : %.3f / %.3f / %.3f\n',L,H,D);
fprintf('cylinder center                : (%.3f, %.3f)\n',xc(1),xc(2));
fprintf('P1 vertices                    : %d\n',nV);
fprintf('triangles                      : %d\n',nT);
fprintf('global edges                   : %d\n',nE);
fprintf('P2 velocity nodes              : %d\n',nP2);
fprintf('velocity dofs                  : %d\n',2*nP2);
fprintf('pressure dofs                  : %d\n',nV);
fprintf('boundary edges in/out          : %d / %d\n', ...
    numel(B.inlet.edge_id),numel(B.outlet.edge_id));
fprintf('boundary edges walls/cylinder  : %d / %d\n', ...
    numel(B.wall.edge_id),numel(B.cylinder.edge_id));
fprintf('exact fluid area               : %.12e\n',areaExact);
fprintf('P1 polygon area rel. defect    : %.3e\n',areaP1RelDefect);
fprintf('exact-map quadrature area def. : %.3e\n',areaP2RelDefect);
fprintf('cylinder P2 trace defect       : %.3e\n',circleNodeDefect);
fprintf('boundary length max defect     : %.3e\n',boundaryLengthDefect);
fprintf('minimum curved det(J)          : %.3e\n',minDetJ);
fprintf('minimum P1 triangle angle      : %.3f deg\n',minAngle);
fprintf('mass symmetry defect           : %.3e\n',massSymDef);
fprintf('stiffness symmetry defect      : %.3e\n',stiffSymDef);
fprintf('pressure-mass symmetry defect  : %.3e\n',pressMassSymDef);
fprintf('P2 mass SPD                    : PASS\n');
fprintf('P1 pressure mass SPD           : PASS\n');
fprintf('Dirichlet stiffness SPD        : PASS\n');
fprintf('sprank(G_free)                 : %d / %d\n',rankG,nV);
fprintf('pressure handling              : %s\n',pressureNote);
fprintf('boundary partition             : PASS\n');
fprintf('curved cylinder geometry       : PASS\n');
fprintf('STEP 01                        : PASS\n');
fprintf('============================================================\n\n');

%% ------------------------------------------------------------------------
% Pack model
% -------------------------------------------------------------------------
M.geometry = geom;
M.geometry.coarse_candidate = 'COARSEE';
M.geometry.coarse_parameters.hOuter = 0.055;
M.geometry.coarse_parameters.nCirc = 56;
M.geometry.coarse_parameters.ringOffset = [0.013,0.030,0.055,0.085];
M.geometry.coarse_parameters.hWake = 0.035;
M.geometry.coarse_parameters.hFar = 0.0675;

M.mesh.P = P;
M.mesh.T = T;
M.mesh.E = E;
M.mesh.edge_id = edgeId;
M.mesh.boundary_edge_id = boundaryEdgeId;

M.th.P2 = P2;
M.th.T6 = T6;
M.th.n_velocity_scalar = nP2;
M.th.n_velocity = 2*nP2;
M.th.n_pressure = nV;

M.boundary = B;

M.bc.baseflow_essential_scalar = essentialScalar;
M.bc.baseflow_free_scalar = freeScalar;
M.bc.baseflow_free_velocity = freeVelocity;
M.bc.outlet_type = 'natural stress / do-nothing';

M.fe.M2 = M2;
M.fe.K2 = K2;
M.fe.Mp = Mp;
M.fe.Gx = Gx;
M.fe.Gy = Gy;
M.fe.G = G;
M.fe.Mv = Mv;
M.fe.Kv = Kv;

M.audit.area_exact = areaExact;
M.audit.area_p1 = areaP1;
M.audit.area_exact_map_quadrature = areaCurved;
M.audit.area_p1_relative_defect = areaP1RelDefect;
M.audit.area_p2_relative_defect = areaP2RelDefect;
M.audit.circle_node_defect = circleNodeDefect;
M.audit.boundary_length_defect = boundaryLengthDefect;
M.audit.min_curved_detJ = minDetJ;
M.audit.min_triangle_angle_deg = minAngle;
M.audit.mass_symmetry_defect = massSymDef;
M.audit.stiffness_symmetry_defect = stiffSymDef;
M.audit.pressure_mass_symmetry_defect = pressMassSymDef;
M.audit.rank_G_free = rankG;
M.audit.pressure_note = pressureNote;

M.hierarchy.level = 0;
M.hierarchy.note = ...
    ['T0 mesh only.  Geometry/resolution are not fixed until the ' ...
     'open-loop spectral and visual gates pass.'];

%% ------------------------------------------------------------------------
% Plot
% -------------------------------------------------------------------------
figure('Name','Cylinder wake Step 01: T0 Taylor--Hood geometry');
triplot(T,P(:,1),P(:,2));
axis equal tight;
hold on;

plot_boundary_set(P,B.inlet.edges,2.0);
plot_boundary_set(P,B.outlet.edges,2.0);
plot_boundary_set(P,B.wall.edges,2.0);

tt = linspace(0,2*pi,500);
plot(xc(1)+R*cos(tt),xc(2)+R*sin(tt),'LineWidth',2.5);

xline(geom.wake_box(1),'--');
xline(geom.wake_box(2),'--');

xlabel('x');
ylabel('y');
title('Cylinder-wake T0 mesh: exact circle trace + downstream wake region');
hold off;

end

% =========================================================================
% Local helpers
% =========================================================================

function Q = keep_strictly_inside_rectangle(Q,L,H,margin)
mask = Q(:,1) > margin & Q(:,1) < L-margin & ...
       Q(:,2) > margin & Q(:,2) < H-margin;
Q = Q(mask,:);
end

function Q = keep_fluid_points(Q,L,H,xc,R,clearance)
mask = Q(:,1) > 0 & Q(:,1) < L & Q(:,2) > 0 & Q(:,2) < H;
Q = Q(mask,:);
r = sqrt(sum((Q-xc).^2,2));
Q = Q(r > R+clearance,:);
end

function P = append_separated(P,Q,minsep)
if isempty(Q)
    return;
end
d2min = minsep^2;
for k = 1:size(Q,1)
    q = Q(k,:);
    if isempty(P)
        P = q;
    else
        d2 = sum((P-q).^2,2);
        if all(d2 >= d2min)
            P(end+1,:) = q; %#ok<AGROW>
        end
    end
end
end

function z = cross2(a,b)
z = a(1)*b(2)-a(2)*b(1);
end

function nodes = boundary_p2_nodes(edgeIds,E,nV)
if isempty(edgeIds)
    nodes = zeros(0,1);
    return;
end
nodes = unique([E(edgeIds,1); E(edgeIds,2); nV+edgeIds(:)]);
end

function ell = straight_boundary_length(P,edges)
if isempty(edges)
    ell = 0;
    return;
end
d = P(edges(:,2),:) - P(edges(:,1),:);
ell = sum(sqrt(sum(d.^2,2)));
end

function ell = cylinder_arc_length(P,edges,xc,R)
ell = 0;
for k = 1:size(edges,1)
    u1 = (P(edges(k,1),:)-xc)/R;
    u2 = (P(edges(k,2),:)-xc)/R;
    c = max(-1,min(1,dot(u1,u2)));
    ell = ell + R*acos(c);
end
end

function A = triangle_area_sum(P,T)
a = P(T(:,1),:);
b = P(T(:,2),:);
c = P(T(:,3),:);
twiceA = (b(:,1)-a(:,1)).*(c(:,2)-a(:,2)) - ...
         (b(:,2)-a(:,2)).*(c(:,1)-a(:,1));
A = 0.5*sum(twiceA);
end

function amin = triangle_min_angle_deg(P,T)
amin = inf;
for k = 1:size(T,1)
    X = P(T(k,:),:);
    a = norm(X(2,:)-X(3,:));
    b = norm(X(1,:)-X(3,:));
    c = norm(X(1,:)-X(2,:));

    ca = clamp((b^2+c^2-a^2)/(2*b*c));
    cb = clamp((a^2+c^2-b^2)/(2*a*c));
    cc = clamp((a^2+b^2-c^2)/(2*a*b));

    ang = acosd([ca,cb,cc]);
    amin = min(amin,min(ang));
end
end

function y = clamp(x)
y = max(-1,min(1,x));
end

function [X,J] = exact_element_map(Xv,xi,eta,localCylEdge,xc,R)
% Exact reference-to-physical map for one triangle.
%
% localCylEdge = 0 : affine triangle
%                1 : local edge (1,2) is circular
%                2 : local edge (2,3) is circular
%                3 : local edge (3,1) is circular

Lam = [1-xi-eta; xi; eta];
dLam = [-1,-1; 1,0; 0,1];

if localCylEdge == 0
    X = Lam.'*Xv;
    J = Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a = 1; b = 2; c = 3;
    case 2
        a = 2; b = 3; c = 1;
    case 3
        a = 3; b = 1; c = 2;
    otherwise
        error('Invalid local cylinder edge id.');
end

s = Lam(a) + Lam(b);
if s <= 0
    error('Exact circular element map evaluated at opposite vertex.');
end
t = Lam(b)/s;

ua = (Xv(a,:)-xc)/R;
ub = (Xv(b,:)-xc)/R;
tha = atan2(ua(2),ua(1));
thb = atan2(ub(2),ub(1));
delta = atan2(sin(thb-tha),cos(thb-tha));

th = tha + delta*t;
C = xc + R*[cos(th),sin(th)];
Cp = R*delta*[-sin(th),cos(th)];

X = s*C + Lam(c)*Xv(c,:);

J = zeros(2,2);
for q = 1:2
    ds = dLam(a,q) + dLam(b,q);
    dt = (dLam(b,q)*s - Lam(b)*ds)/(s^2);
    dX = ds*C + s*Cp*dt + dLam(c,q)*Xv(c,:);
    J(:,q) = dX(:);
end
end

function [Q,W] = duffy_gauss_rule_6()
% 6x6 Gauss--Legendre product rule on the reference triangle
% xi=a, eta=(1-a)b, 0<a,b<1, Jacobian (1-a).
x = [ ...
   -0.9324695142031521
   -0.6612093864662645
   -0.2386191860831969
    0.2386191860831969
    0.6612093864662645
    0.9324695142031521];
w = [ ...
    0.1713244923791704
    0.3607615730481386
    0.4679139345726910
    0.4679139345726910
    0.3607615730481386
    0.1713244923791704];

a = 0.5*(x+1);
wa = 0.5*w;

Q = zeros(36,2);
W = zeros(36,1);
k = 0;
for i = 1:6
    for j = 1:6
        k = k+1;
        Q(k,1) = a(i);
        Q(k,2) = (1-a(i))*a(j);
        W(k) = wa(i)*wa(j)*(1-a(i));
    end
end
end

function [N,dN,Lam] = p2p1_shapes(xi,eta)
l1 = 1-xi-eta;
l2 = xi;
l3 = eta;

Lam = [l1;l2;l3];

N = [ ...
    l1*(2*l1-1)
    l2*(2*l2-1)
    l3*(2*l3-1)
    4*l1*l2
    4*l2*l3
    4*l3*l1];

dN = [ ...
   -(4*l1-1), -(4*l1-1)
     4*l2-1,     0
        0,       4*l3-1
     4*(l1-l2), -4*l2
     4*l3,       4*l2
    -4*l3,       4*(l1-l3)];
end

function plot_boundary_set(P,edges,lw)
for k = 1:size(edges,1)
    q = P(edges(k,:),:);
    plot(q(:,1),q(:,2),'-','LineWidth',lw);
end
end


==> anc/Example_CylinderWake/src/cylwake_step08b_deep_open_audit.m <==
function Deep = cylwake_step08b_deep_open_audit(Gate)
%CYLWAKE_STEP08B_DEEP_OPEN_AUDIT
% Deep OPEN-system diagnostic after Step 08 failed the compact-output gate.
%
% This file is intentionally more expensive than the coarse spectral screen.
% It is designed to answer WHY the compact vorticity output failed and how
% many dimensions are genuinely needed before we touch LQ/LR-ADI/NK.
%
% It performs:
%
%   A) a dense 257-point OPEN actuator-resolvent sweep on
%        omega/omega_wake in [0,2],
%      with exact wake-pair subtraction and curl-energy decomposition;
%
%   B) an interlaced train/validation POD study up to rank 40, using exact
%      curl energy and the scalar-P2 projection ceiling;
%
%   C) an OPEN Oseen spectral atlas obtained from many bordered shift-invert
%      solves, followed by adjoint computations for the rightmost modes;
%
%   D) for those modes: unit-L2 actuator authority, exact curl energy,
%      wake localization, and capture by the dense OPEN output bases.
%
% No closed-loop data are used.  No feedback design is performed.
%
% Depending on sparse-LU/eigs performance this can take from several minutes
% to tens of minutes on the current T0 problem.
%
% Usage:
%   Deep = cylwake_step08b_deep_open_audit(Gate);
%
% Requires:
%   Gate from cylwake_step07_modal_lqr_gate.m

if nargin < 1 || isempty(Gate)
    error(['Pass Gate from Step 07:\n' ...
           '  Deep = cylwake_step08b_deep_open_audit(Gate);']);
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE: OPEN-SYSTEM OUTPUT AUDIT\n');
fprintf('============================================================\n');

if ~Gate.decision.pass
    error('Step 07 did not pass.');
end

Act = Gate.step06;
V   = Act.step05;
Q4  = V.step04;
C3  = Q4.step03;
S2  = Q4.step02;
M   = Q4.backbone;

jAct = Gate.decision.provisional_actuator_index;
actName = Gate.decision.provisional_actuator_name;

Re = Act.selection.Re;
lambdaWake = Act.selection.lambda;
omegaWake = imag(lambdaWake);

fprintf('fixed Re                       : %.12g\n',Re);
fprintf('fixed actuator                 : %s\n',actName);
fprintf('wake lambda                     : %+ .12e %+ .12ei\n', ...
    real(lambdaWake),imag(lambdaWake));

%% ------------------------------------------------------------------------
% Backbone
% -------------------------------------------------------------------------
P      = M.mesh.P;
T      = M.mesh.T;
T6     = M.th.T6;
Eedge  = M.mesh.E;
eid    = M.mesh.edge_id;

nT   = size(T,1);
nP2  = M.th.n_velocity_scalar;
np   = M.th.n_pressure;

M2    = M.fe.M2;
Kcurl = V.metric.Kcurl;

Tbc   = S2.bc.T_velocity;
nred  = size(Tbc,2);

Adesc = Act.oseen.A_descriptor;
Edesc = Act.oseen.E_descriptor;
Br    = Act.oseen.G_reduced;
Mr    = Act.oseen.M_reduced;

Bdesc = Act.candidate.B_descriptor(:,jAct);

xPlus = Act.mode.right;
yPlus = Act.mode.left_biorthogonal;

if abs(yPlus'*(Edesc*xPlus)-1)>1e-8
    error('Stored wake left/right pair lost biorthogonal normalization.');
end

%% ------------------------------------------------------------------------
% Exact geometry context
% -------------------------------------------------------------------------
xc = M.geometry.xc;
R  = M.geometry.R;

isCylEdge = false(size(Eedge,1),1);
isCylEdge(M.boundary.cylinder.edge_id) = true;

triCyl = isCylEdge(eid);
if any(sum(triCyl,2)>1)
    error('A fluid triangle has more than one cylinder boundary edge.');
end

triCylLocalEdge = zeros(nT,1);
for k = 1:nT
    j = find(triCyl(k,:),1,'first');
    if ~isempty(j)
        triCylLocalEdge(k) = j;
    end
end

ctx.P = P;
ctx.T = T;
ctx.T6 = T6;
ctx.nP2 = nP2;
ctx.xc = xc;
ctx.R = R;
ctx.triCylLocalEdge = triCylLocalEdge;
[ctx.qRef,ctx.wRef] = duffy_gauss_rule_6();

%% ------------------------------------------------------------------------
% Curl projection operator
% -------------------------------------------------------------------------
fprintf('\n--- assembling exact scalar-P2 curl coupling ----------------\n');
t0 = tic;

Hcurl = assemble_curl_projection_coupling(ctx);
DM2 = decomposition(M2,'chol');

fprintf('Hcurl nnz                       : %d\n',nnz(Hcurl));
fprintf('assembly/factorization time     : %.2f s\n',toc(t0));

%% ------------------------------------------------------------------------
% A) Dense OPEN resolvent sweep
% -------------------------------------------------------------------------
multDense = linspace(0,2,257).';
nDense = numel(multDense);

isTrain = false(nDense,1);
isTrain(1:2:end) = true;
isValid = ~isTrain;

fprintf('\n--- A) dense OPEN resolvent sweep ----------------------------\n');
fprintf('dense frequency points          : %d\n',nDense);
fprintf('training / validation points    : %d / %d\n', ...
    nnz(isTrain),nnz(isValid));
fprintf('bordered descriptor dimension   : %d\n',size(Adesc,1));

dense = init_dense_diag(nDense);

% Snapshot containers use projected scalar-P2 coefficients.
train = empty_snapshot_array();
valid = empty_snapshot_array();

% Add two real wake phases to training.
wPlusFull = Tbc*xPlus(1:nred);
train = append_snapshot_from_velocity(train,real(wPlusFull), ...
    'wake','wake_real',NaN,Hcurl,DM2,Kcurl);
train = append_snapshot_from_velocity(train,imag(wPlusFull), ...
    'wake','wake_imag',NaN,Hcurl,DM2,Kcurl);

tDense = tic;

for k = 1:nDense

    mult = multDense(k);
    s = 1i*mult*omegaWake;

    [x,res,con] = descriptor_response( ...
        Adesc,Edesc,Bdesc,Br,nred,s);

    [xModal,xRem] = wake_pair_split( ...
        x,s,lambdaWake,xPlus,yPlus,Bdesc);

    uFull  = Tbc*x(1:nred);
    uModal = Tbc*xModal(1:nred);
    uRem   = Tbc*xRem(1:nred);

    Ef = complex_curl_energy(uFull,Kcurl);
    Em = complex_curl_energy(uModal,Kcurl);
    Er = complex_curl_energy(uRem,Kcurl);
    cross = 2*real(uModal'*Kcurl*uRem);

    dense.mult(k) = mult;
    dense.solve_residual(k) = res;
    dense.constraint_residual(k) = con;
    dense.full_energy(k) = Ef;
    dense.modal_energy(k) = Em;
    dense.remainder_energy(k) = Er;
    dense.cross_energy(k) = cross;
    dense.remainder_to_full_norm(k) = sqrt(Er/max(Ef,eps));
    dense.modal_to_full_norm(k) = sqrt(Em/max(Ef,eps));
    dense.cross_fraction_of_full(k) = cross/max(Ef,eps);

    if Em>eps && Er>eps
        dense.modal_remainder_cosine(k) = ...
            real(uModal'*Kcurl*uRem)/sqrt(Em*Er);
    end

    if isTrain(k)
        dest = 'train';
    else
        dest = 'valid';
    end

    if strcmp(dest,'train')
        train = append_complex_response(train,uFull,'full', ...
            sprintf('full_%03d',k),mult,Hcurl,DM2,Kcurl);

        if Er>=1e-7*max(Ef,eps)
            train = append_complex_response(train,uRem,'remainder', ...
                sprintf('rem_%03d',k),mult,Hcurl,DM2,Kcurl);
        end
    else
        valid = append_complex_response(valid,uFull,'valid_full', ...
            sprintf('vfull_%03d',k),mult,Hcurl,DM2,Kcurl);

        if Er>=1e-7*max(Ef,eps)
            valid = append_complex_response(valid,uRem,'valid_remainder', ...
                sprintf('vrem_%03d',k),mult,Hcurl,DM2,Kcurl);
        end
    end

    if mod(k-1,16)==0 || k==nDense
        fprintf('  %3d/%3d  w/wake=%6.3f  res=%.1e  rem/full=%6.3f  cos=%+6.3f\n', ...
            k,nDense,mult,res,dense.remainder_to_full_norm(k), ...
            dense.modal_remainder_cosine(k));
    end
end

denseTime = toc(tDense);

fprintf('dense sweep time                : %.2f s\n',denseTime);
fprintf('max solve residual              : %.3e\n',max(dense.solve_residual));
fprintf('max constraint residual         : %.3e\n',max(dense.constraint_residual));
fprintf('max nonwake/full curl norm      : %.6f\n', ...
    max(dense.remainder_to_full_norm));
fprintf('min modal/remainder curl cosine : %.6f\n', ...
    min(dense.modal_remainder_cosine));

if max(dense.solve_residual)>1e-8 || ...
   max(dense.constraint_residual)>1e-8
    error('Dense OPEN resolvent audit failed.');
end

%% ------------------------------------------------------------------------
% B) Dense train/validation POD up to rank 40
% -------------------------------------------------------------------------
fprintf('\n--- B) dense OPEN POD rank study ----------------------------\n');

groups = {train.group};
idxWake = find(strcmp(groups,'wake'));
idxFull = find(strcmp(groups,'full'));
idxRem  = find(strcmp(groups,'remainder'));

fprintf('training snapshots wake/full/rem: %d / %d / %d\n', ...
    numel(idxWake),numel(idxFull),numel(idxRem));
fprintf('validation snapshots            : %d\n',numel(valid));

if isempty(idxWake) || isempty(idxFull) || isempty(idxRem)
    error('Required training group is empty.');
end

% Strategy 1: equal total weight for wake/full/remainder, with every
% snapshot normalized by exact curl energy.
[POD_balanced,eig_balanced] = build_pod(train,M2, ...
    idxWake,idxFull,idxRem,[1/3,1/3,1/3],50);

% Strategy 2: no per-snapshot energy normalization; this answers how many
% modes are needed if one follows absolute OPEN response energy instead.
[POD_energy,eig_energy] = build_energy_pod(train,M2, ...
    idxWake,idxFull,idxRem,[1/3,1/3,1/3],50);

rMax = min(size(POD_balanced,2),50);

capBal = evaluate_rank_family(train,valid,POD_balanced,rMax);
capEng = evaluate_rank_family(train,valid,POD_energy, ...
    min(size(POD_energy,2),50));

fprintf('balanced POD audited rank       : %d\n',rMax);
fprintf('energy POD audited rank         : %d\n',size(POD_energy,2));

% Rank thresholds are diagnostic, not a new freeze rule.
levels = [0.80 0.90 0.95];

fprintf('\nminimum BALANCED rank reaching selected validation levels\n');
fprintf(' level    full absolute    full/ceiling    remainder/ceiling\n');
fprintf(' -----------------------------------------------------------\n');

rankTableBal = nan(numel(levels),3);

for q = 1:numel(levels)
    lev = levels(q);

    rankTableBal(q,1) = first_rank(capBal.valid_full_abs_min,lev);
    rankTableBal(q,2) = first_rank(capBal.valid_full_frac_min,lev);
    rankTableBal(q,3) = first_rank(capBal.valid_rem_frac_min,lev);

    fprintf(' %.2f       %8s         %8s          %8s\n',lev, ...
        rank_string(rankTableBal(q,1)), ...
        rank_string(rankTableBal(q,2)), ...
        rank_string(rankTableBal(q,3)));
end

fprintf('\nBALANCED rank table\n');
fprintf(' r   wake abs   valid full abs   valid full/ceil   valid rem/ceil\n');
fprintf(' -------------------------------------------------------------------\n');

rPrint = unique([1:4,6,8,10,12,16,20,24,28,32,36,40,45,50]);
rPrint = rPrint(rPrint<=rMax);

for r = rPrint
    fprintf('%2d    %.4f          %.4f            %.4f           %.4f\n', ...
        r,capBal.wake_abs_min(r),capBal.valid_full_abs_min(r), ...
        capBal.valid_full_frac_min(r),capBal.valid_rem_frac_min(r));
end

%% ------------------------------------------------------------------------
% C) OPEN Oseen spectral atlas
% -------------------------------------------------------------------------
fprintf('\n--- C) OPEN Oseen spectral atlas ----------------------------\n');

omegaShift = 0:1:32;
sigmaReal = 0.05;
kPerShift = 12;

cand = struct('lambda',{},'vector',{},'residual',{},'sigma',{});

tAtlas = tic;

for k = 1:numel(omegaShift)

    if omegaShift(k)==0
        sigma = sigmaReal;
    else
        sigma = sigmaReal+1i*omegaShift(k);
    end

    fprintf('  atlas shift %2d/%2d: sigma=%+.2f%+.2fi ... ', ...
        k,numel(omegaShift),real(sigma),imag(sigma));

    [lam,Vv,res,ok] = finite_eigs_near_shift( ...
        Adesc,Edesc,sigma,kPerShift);

    if ~ok
        fprintf('FAILED\n');
        continue;
    end

    nAdded = 0;

    for j = 1:numel(lam)

        if res(j)>2e-8
            continue;
        end
        if imag(lam(j)) < -1e-7 || imag(lam(j))>35
            continue;
        end
        if real(lam(j)) < -8 || real(lam(j))>2
            continue;
        end

        [cand,added] = add_candidate(cand,lam(j),Vv(:,j),res(j),sigma);
        nAdded = nAdded+added;
    end

    fprintf('%d new / %d total\n',nAdded,numel(cand));
end

atlasTime = toc(tAtlas);

if isempty(cand)
    error('Spectral atlas produced no reliable modes.');
end

lamAll = [cand.lambda].';

% Keep one representative of real modes, and positive-imag representatives
% of complex conjugate pairs.
keep = imag(lamAll)>=-1e-7;
cand = cand(keep);
lamAll = [cand.lambda].';

[~,ordReal] = sort(real(lamAll),'descend');
cand = cand(ordReal);
lamAll = [cand.lambda].';

fprintf('spectral atlas time             : %.2f s\n',atlasTime);
fprintf('unique retained finite modes    : %d\n',numel(cand));

nAdj = min(20,numel(cand));

fprintf('\n--- D) adjoint authority + output capture for rightmost modes\n');
fprintf('computing adjoints for %d rightmost atlas modes\n',nAdj);

rankProbe = [4 8 12 16 24 32 40 50];
rankProbe = rankProbe(rankProbe<=rMax);

modal = repmat(struct( ...
    'lambda',NaN, ...
    'residual',NaN, ...
    'left_residual',NaN, ...
    'beta',NaN, ...
    'authority',NaN, ...
    'curl_energy',NaN, ...
    'wake_fraction',NaN, ...
    'scalar_ceiling_fraction',NaN, ...
    'capture_balanced',[], ...
    'capture_energy',[]),nAdj,1);

tAdj = tic;

for j = 1:nAdj

    lam = cand(j).lambda;
    x = cand(j).vector;

    w = x(1:nred);
    mn = sqrt(max(real(w'*Mr*w),eps));

    x = x/mn;
    w = x(1:nred);

    rightRes = descriptor_residual(Adesc,Edesc,x,lam);

    [y,leftRes] = left_mode_near(Adesc,Edesc,lam);

    pair = y'*(Edesc*x);
    if abs(pair)<1e-10
        warning('Mode %d has tiny left/right pairing.',j);
        beta = NaN;
    else
        y = y/conj(pair);
        leftRes = descriptor_residual(Adesc',Edesc',y,conj(lam));
        beta = y'*Bdesc;
    end

    uFull = Tbc*w;
    eCurl = complex_curl_energy(uFull,Kcurl);

    load = Hcurl*uFull;
    coeff = DM2\load;
    eCeil = real(load'*coeff);

    wakeFrac = complex_curl_wake_fraction(uFull,ctx,M.geometry.wake_box);

    capB = nan(size(rankProbe));
    capE = nan(size(rankProbe));

    for q = 1:numel(rankProbe)
        r = rankProbe(q);

        QB = POD_balanced(:,1:r);
        QE = POD_energy(:,1:min(r,size(POD_energy,2)));

        eB = real((QB'*load)'*(QB'*load));
        eE = real((QE'*load)'*(QE'*load));

        capB(q) = eB/max(eCurl,eps);
        capE(q) = eE/max(eCurl,eps);
    end

    modal(j).lambda = lam;
    modal(j).residual = rightRes;
    modal(j).left_residual = leftRes;
    modal(j).beta = beta;
    modal(j).authority = abs(beta);
    modal(j).curl_energy = eCurl;
    modal(j).wake_fraction = wakeFrac;
    modal(j).scalar_ceiling_fraction = eCeil/max(eCurl,eps);
    modal(j).capture_balanced = capB;
    modal(j).capture_energy = capE;

    fprintf(['  %2d  lambda=%+.5f%+.5fi  |beta|=%8.3e  ' ...
             'wake=%5.3f  ceil=%5.3f'], ...
        j,real(lam),imag(lam),abs(beta),wakeFrac, ...
        modal(j).scalar_ceiling_fraction);

    if ~isempty(rankProbe)
        fprintf('  cap(r=%d)=%5.3f',rankProbe(end),capB(end));
    end
    fprintf('\n');
end

adjTime = toc(tAdj);

fprintf('adjoint/modal audit time        : %.2f s\n',adjTime);

%% ------------------------------------------------------------------------
% Interpretation diagnostics
% -------------------------------------------------------------------------
fprintf('\n--- DEEP DIAGNOSTIC SUMMARY ---------------------------------\n');

% cancellation around off-resonant frequencies
[minCos,iMinCos] = min(dense.modal_remainder_cosine);
[maxRem,iMaxRem] = max(dense.remainder_to_full_norm);

fprintf('strongest modal/remainder cancel: cos = %.6f at w/wake = %.5f\n', ...
    minCos,multDense(iMinCos));
fprintf('largest nonwake/full ratio      : %.6f at w/wake = %.5f\n', ...
    maxRem,multDense(iMaxRem));

fprintf('balanced POD rank(80%% full abs) : %s\n', ...
    rank_string(first_rank(capBal.valid_full_abs_min,0.80)));
fprintf('balanced POD rank(90%% full abs) : %s\n', ...
    rank_string(first_rank(capBal.valid_full_abs_min,0.90)));
fprintf('balanced POD rank(95%% full abs) : %s\n', ...
    rank_string(first_rank(capBal.valid_full_abs_min,0.95)));
fprintf('balanced POD rank(90%% rem/ceil) : %s\n', ...
    rank_string(first_rank(capBal.valid_rem_frac_min,0.90)));

if rMax>=32
    fprintf('rank-32 validation full abs     : %.6f\n', ...
        capBal.valid_full_abs_min(32));
    fprintf('rank-32 validation rem/ceiling  : %.6f\n', ...
        capBal.valid_rem_frac_min(32));
end

% Count weakly damped modes in atlas.
alphaAtlas = real(lamAll);
weakCount = sum(alphaAtlas>-1);

fprintf('atlas modes with Re(lambda)>-1 : %d\n',weakCount);

if nAdj>=1
    auth = [modal.authority].';
    [~,ia] = sort(auth,'descend');

    fprintf('top rightmost-mode authority    :\n');
    for q = 1:min(5,numel(ia))
        j = ia(q);
        fprintf('  mode %2d  lambda=%+.5f%+.5fi  |beta|=%.4e  wake=%.3f\n', ...
            j,real(modal(j).lambda),imag(modal(j).lambda), ...
            modal(j).authority,modal(j).wake_fraction);
    end
end

fprintf('\nINTERPRETATION RULES\n');
fprintf('  * rem/full > 1 is NOT itself a bug: it can be caused by\n');
fprintf('    destructive curl-inner-product cancellation between the wake-pair\n');
fprintf('    residue and the non-wake resolvent remainder.\n');
fprintf('  * the rank study tells us whether r<=8 was genuinely unrealistic.\n');
fprintf('  * the atlas tells us whether other weakly damped/strongly actuated\n');
fprintf('    OPEN modes must be represented by the performance output.\n');
fprintf('  * NO OUTPUT IS fixed BY THIS DIAGNOSTIC FILE.\n');

fprintf('============================================================\n\n');

%% ------------------------------------------------------------------------
% Save
% -------------------------------------------------------------------------
Deep.backbone = M;
Deep.provenance.closed_loop_data_used = false;
Deep.provenance.actuator_name = actName;

Deep.selection.Re = Re;
Deep.selection.lambda_wake = lambdaWake;

Deep.curl.H_projection = Hcurl;
Deep.curl.scalar_mass = M2;

Deep.dense.frequency_multiplier = multDense;
Deep.dense.is_training = isTrain;
Deep.dense.diagnostics = dense;
Deep.dense.elapsed_seconds = denseTime;

Deep.pod.balanced_basis = POD_balanced;
Deep.pod.balanced_eigenvalues = eig_balanced;
Deep.pod.energy_basis = POD_energy;
Deep.pod.energy_eigenvalues = eig_energy;
Deep.pod.balanced_capture = capBal;
Deep.pod.energy_capture = capEng;
Deep.pod.rank_levels = levels;
Deep.pod.rank_table_balanced = rankTableBal;

Deep.atlas.candidates = cand;
Deep.atlas.elapsed_seconds = atlasTime;
Deep.atlas.adjoint_modes = modal;
Deep.atlas.rank_probe = rankProbe;
Deep.atlas.adjoint_elapsed_seconds = adjTime;

Deep.audit.max_resolvent_residual = max(dense.solve_residual);
Deep.audit.max_constraint_residual = max(dense.constraint_residual);
Deep.audit.closed_loop_data_used = false;

srcDir = fileparts(mfilename('fullpath'));
projectRoot = fileparts(srcDir);
resultsDir = fullfile(projectRoot,'results');

if ~exist(resultsDir,'dir')
    mkdir(resultsDir);
end

saveFile = fullfile(resultsDir,'cylwake_step08b_deep_open_audit.mat');

fprintf('saving deep audit               : %s\n',saveFile);
save(saveFile,'Deep','-v7.3');

Deep.saved_file = saveFile;

%% ------------------------------------------------------------------------
% Figures
% -------------------------------------------------------------------------
figure('Name','Step 08B: modal/remainder cancellation','Color','w');

plot(multDense,dense.remainder_to_full_norm,'LineWidth',1.2);
hold on;
plot(multDense,dense.modal_to_full_norm,'LineWidth',1.2);
yline(1,'--');
xline(1,'--');
xlabel('\omega/\omega_{wake}');
ylabel('curl-norm ratio');
legend('non-wake / full','wake-pair / full','ratio 1', ...
       '\omega_{wake}','Location','best');
title('OPEN resolvent decomposition in exact curl norm');
grid on;
hold off;

figure('Name','Step 08B: dense output rank study','Color','w');

plot(1:rMax,capBal.valid_full_abs_min,'o-','LineWidth',1.2);
hold on;
plot(1:rMax,capBal.valid_full_frac_min,'s-','LineWidth',1.2);
plot(1:rMax,capBal.valid_rem_frac_min,'^-','LineWidth',1.2);
yline(0.8,'--');
yline(0.9,'--');
xlabel('output rank');
ylabel('minimum interlaced validation capture');
legend('full absolute','full / ceiling','non-wake / ceiling', ...
       '0.8','0.9','Location','southeast');
title('Dense OPEN-data output dimension requirement');
grid on;
hold off;

figure('Name','Step 08B: rightmost Oseen atlas','Color','w');

scatter(real(lamAll),imag(lamAll),42,'filled');
hold on;
xline(0,'--');
xlabel('Re(\lambda)');
ylabel('Im(\lambda)');
title('OPEN Oseen spectral atlas');
grid on;
hold off;

end

% =========================================================================
% Snapshot utilities
% =========================================================================

function S = empty_snapshot_array()
S = struct('group',{},'label',{},'mult',{}, ...
           'load',{},'coeff',{},'exact_energy',{},'ceiling_energy',{});
end

function S = append_complex_response(S,u,group,label,mult,H,DM2,K)
S = append_snapshot_from_velocity(S,real(u),group,[label '_re'], ...
    mult,H,DM2,K);
S = append_snapshot_from_velocity(S,imag(u),group,[label '_im'], ...
    mult,H,DM2,K);
end

function S = append_snapshot_from_velocity(S,u,group,label,mult,H,DM2,K)

u = real(u);
e = real(u'*K*u);

if ~(isfinite(e) && e>1e-13)
    return;
end

load = H*u;
coeff = DM2\load;
ec = real(load'*coeff);

if ec<0 && ec>-1e-11*e
    ec = 0;
end

if ec>e*(1+5e-9)
    error('Projection ceiling exceeds exact curl energy for %s.',label);
end

j = numel(S)+1;
S(j).group = group;
S(j).label = label;
S(j).mult = mult;
S(j).load = load;
S(j).coeff = coeff;
S(j).exact_energy = e;
S(j).ceiling_energy = ec;
end

function [Q,eigsOut] = build_pod(S,M2,idxWake,idxFull,idxRem,groupWeights,rmax)

n = size(M2,1);
ns = numel(S);

X = zeros(n,ns);
wc = zeros(ns,1);

for j = 1:ns
    X(:,j) = S(j).coeff/sqrt(S(j).exact_energy);
end

wc(idxWake) = sqrt(groupWeights(1)/numel(idxWake));
wc(idxFull) = sqrt(groupWeights(2)/numel(idxFull));
wc(idxRem)  = sqrt(groupWeights(3)/numel(idxRem));

Xw = X.*wc.';

G = real(Xw'*(M2*Xw));
G = 0.5*(G+G.');

[U,D] = eig(G);
ev = real(diag(D));
[ev,ord] = sort(ev,'descend');
U = U(:,ord);

ev(ev<0 & ev>-1e-11*max(1,ev(1))) = 0;

rk = sum(ev>1e-11*max(ev(1),eps));
rk = min([rk,rmax,size(U,2)]);

Q = zeros(n,rk);

for j = 1:rk
    Q(:,j) = Xw*U(:,j)/sqrt(ev(j));
end

orthPre = norm(Q'*(M2*Q)-eye(rk),'fro')/max(1,sqrt(rk));
[Q,orthPost] = mass_reorthonormalize(Q,M2);

fprintf('balanced POD orth defect pre/post: %.3e / %.3e\n', ...
    orthPre,orthPost);

if orthPost>5e-11
    error('Balanced POD reorthogonalization failed: %.3e.',orthPost);
end

eigsOut = ev;
end

function [Q,eigsOut] = build_energy_pod(S,M2,idxWake,idxFull,idxRem,groupWeights,rmax)

n = size(M2,1);
ns = numel(S);

X = zeros(n,ns);
wc = zeros(ns,1);

for j = 1:ns
    X(:,j) = S(j).coeff;
end

% Equal total GROUP weight, but preserve within-group physical energy.
ew = zeros(ns,1);
ew(idxWake) = [S(idxWake).exact_energy].';
ew(idxFull) = [S(idxFull).exact_energy].';
ew(idxRem)  = [S(idxRem).exact_energy].';

wc(idxWake) = sqrt(groupWeights(1)/sum(ew(idxWake)));
wc(idxFull) = sqrt(groupWeights(2)/sum(ew(idxFull)));
wc(idxRem)  = sqrt(groupWeights(3)/sum(ew(idxRem)));

Xw = X.*wc.';

G = real(Xw'*(M2*Xw));
G = 0.5*(G+G.');

[U,D] = eig(G);
ev = real(diag(D));
[ev,ord] = sort(ev,'descend');
U = U(:,ord);

ev(ev<0 & ev>-1e-11*max(1,ev(1))) = 0;

rk = sum(ev>1e-11*max(ev(1),eps));
rk = min([rk,rmax,size(U,2)]);

Q = zeros(n,rk);

for j = 1:rk
    Q(:,j) = Xw*U(:,j)/sqrt(ev(j));
end

orthPre = norm(Q'*(M2*Q)-eye(rk),'fro')/max(1,sqrt(rk));
[Q,orthPost] = mass_reorthonormalize(Q,M2);

fprintf('energy POD orth defect pre/post  : %.3e / %.3e\n', ...
    orthPre,orthPost);

if orthPost>5e-11
    error('Energy POD reorthogonalization failed: %.3e.',orthPost);
end

eigsOut = ev;
end

function [Q,orth] = mass_reorthonormalize(Q,M)
% Robustly whiten a small basis in the M-inner product.
%
% The snapshot Gram construction is mathematically M-orthonormal, but with
% hundreds of strongly correlated open resolvent snapshots the eigenvector
% reconstruction can lose ~1e-8 orthogonality in floating point.  That is a
% numerical conditioning effect, not a physical/model failure.
%
% Two Cholesky whitening passes leave the span unchanged and restore the
% M-orthogonality to near machine precision.

for pass = 1:2
    G = real(Q'*(M*Q));
    G = 0.5*(G+G.');

    [Rchol,p] = chol(G);

    if p~=0
        [U,D] = eig(G);
        d = real(diag(D));
        dmax = max(d);

        if any(d<=1e-13*max(dmax,eps))
            error('POD basis became numerically rank deficient during reorthogonalization.');
        end

        Q = Q*U*diag(1./sqrt(d));
    else
        Q = Q/Rchol;
    end
end

orth = norm(Q'*(M*Q)-eye(size(Q,2)),'fro') / ...
       max(1,sqrt(size(Q,2)));
end

function cap = evaluate_rank_family(train,valid,Q,rmax)

groupsT = {train.group};
groupsV = {valid.group};

idxWake = find(strcmp(groupsT,'wake'));
idxVFull = find(strcmp(groupsV,'valid_full'));
idxVRem = find(strcmp(groupsV,'valid_remainder'));

cap.wake_abs_min = nan(rmax,1);
cap.valid_full_abs_min = nan(rmax,1);
cap.valid_full_frac_min = nan(rmax,1);
cap.valid_rem_abs_min = nan(rmax,1);
cap.valid_rem_frac_min = nan(rmax,1);

for r = 1:rmax
    Qr = Q(:,1:r);

    sw = capture_stats(train(idxWake),Qr);
    sf = capture_stats(valid(idxVFull),Qr);
    sr = capture_stats(valid(idxVRem),Qr);

    cap.wake_abs_min(r) = sw.abs_min;
    cap.valid_full_abs_min(r) = sf.abs_min;
    cap.valid_full_frac_min(r) = sf.frac_min;
    cap.valid_rem_abs_min(r) = sr.abs_min;
    cap.valid_rem_frac_min(r) = sr.frac_min;
end
end

function st = capture_stats(S,Q)

if isempty(S)
    st.abs_min = NaN;
    st.frac_min = NaN;
    return;
end

a = nan(numel(S),1);
f = nan(numel(S),1);

for j = 1:numel(S)
    yy = Q'*S(j).load;
    eo = real(yy'*yy);

    a(j) = eo/max(S(j).exact_energy,eps);
    f(j) = eo/max(S(j).ceiling_energy,eps);
end

st.abs_min = min(a);
st.frac_min = min(f);
end

function r = first_rank(v,level)
j = find(v>=level,1,'first');
if isempty(j)
    r = NaN;
else
    r = j;
end
end

function s = rank_string(r)
if isnan(r)
    s = '>audited max';
else
    s = sprintf('%d',r);
end
end

% =========================================================================
% Dense resolvent helpers
% =========================================================================

function D = init_dense_diag(n)
fields = {'mult','solve_residual','constraint_residual', ...
          'full_energy','modal_energy','remainder_energy','cross_energy', ...
          'remainder_to_full_norm','modal_to_full_norm', ...
          'cross_fraction_of_full','modal_remainder_cosine'};

for j = 1:numel(fields)
    D.(fields{j}) = nan(n,1);
end
end

function [x,res,con] = descriptor_response(A,E,B,Br,nred,s)

K = s*E-A;
D = decomposition(K,'lu');
x = D\B;

rr = K*x-B;
res = norm(rr)/max(norm(B),eps);

w = x(1:nred);
con = norm(Br*w)/max(norm(w),eps);
end

function [xModal,xRemain] = wake_pair_split(x,s,lambda,xPlus,yPlus,B)

xMinus = conj(xPlus);
yMinus = conj(yPlus);

betaPlus = yPlus'*B;
betaMinus = yMinus'*B;

xModal = ...
    xPlus *(betaPlus /(s-lambda)) + ...
    xMinus*(betaMinus/(s-conj(lambda)));

xRemain = x-xModal;
end

function e = complex_curl_energy(u,K)
e = real(u'*K*u);
if e<0 && e>-1e-10
    e = 0;
end
end

% =========================================================================
% Spectral atlas
% =========================================================================

function [lam,V,res,ok] = finite_eigs_near_shift(A,E,sigma,k)

n = size(A,1);
K = A-sigma*E;

try
    DK = decomposition(K,'lu');
catch
    lam=[]; V=[]; res=[]; ok=false; return;
end

Afun = @(x) DK\(E*x);

opts.tol = 5e-10;
opts.maxit = 600;
opts.p = min(n,max(2*k+10,30));
opts.isreal = false;
opts.issym = false;
opts.disp = 0;

try
    [V,Dmu] = eigs(Afun,n,k,'lm',opts);
catch
    lam=[]; V=[]; res=[]; ok=false; return;
end

mu = diag(Dmu);
keep = isfinite(real(mu)) & isfinite(imag(mu)) & abs(mu)>1e-12;

mu = mu(keep);
V = V(:,keep);

lam = sigma+1./mu;

res = nan(numel(lam),1);

for j = 1:numel(lam)
    res(j) = descriptor_residual(A,E,V(:,j),lam(j));
end

ok = true;
end

function [C,added] = add_candidate(C,lam,v,res,sigma)

tol = 2e-5*(1+abs(lam));

for j = 1:numel(C)
    if abs(C(j).lambda-lam)<=tol
        if res<C(j).residual
            C(j).lambda = lam;
            C(j).vector = v;
            C(j).residual = res;
            C(j).sigma = sigma;
        end
        added = 0;
        return;
    end
end

j = numel(C)+1;
C(j).lambda = lam;
C(j).vector = v;
C(j).residual = res;
C(j).sigma = sigma;
added = 1;
end

function [y,res] = left_mode_near(A,E,lambda)

sigma = conj(lambda)+0.12;
K = A'-sigma*E';

DK = decomposition(K,'lu');
Afun = @(x) DK\(E'*x);

n = size(A,1);

opts.tol = 5e-10;
opts.maxit = 600;
opts.p = min(n,24);
opts.isreal = false;
opts.issym = false;
opts.disp = 0;

[V,Dmu] = eigs(Afun,n,5,'lm',opts);

mu = diag(Dmu);
keep = isfinite(real(mu)) & isfinite(imag(mu)) & abs(mu)>1e-12;

mu = mu(keep);
V = V(:,keep);

lam = sigma+1./mu;

[~,j] = min(abs(lam-conj(lambda)));

y = V(:,j);
res = descriptor_residual(A',E',y,conj(lambda));
end

function r = descriptor_residual(A,E,x,lambda)

Ax = A*x;
Ex = E*x;

r = norm(Ax-lambda*Ex)/ ...
    max(norm(Ax)+abs(lambda)*norm(Ex),eps);
end

% =========================================================================
% Exact curl wake localization for complex modes
% =========================================================================

function frac = complex_curl_wake_fraction(u,ctx,wakeBox)

nP2 = ctx.nP2;
ux = u(1:nP2);
uy = u(nP2+1:end);

Etot = 0;
Ewake = 0;

for k = 1:size(ctx.T,1)

    Xv = ctx.P(ctx.T(k,:),:);
    lu = ctx.T6(k,:);

    uxl = ux(lu);
    uyl = uy(lu);

    for iq = 1:size(ctx.qRef,1)

        xi = ctx.qRef(iq,1);
        eta = ctx.qRef(iq,2);
        wt = ctx.wRef(iq);

        [~,dN,~] = p2p1_shapes(xi,eta);
        [X,Jmap] = exact_element_map(Xv,xi,eta, ...
            ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ = det(Jmap);
        g = dN/Jmap;

        gux = g.'*uxl;
        guy = g.'*uyl;

        om = guy(1)-gux(2);
        ee = wt*detJ*abs(om)^2;

        Etot = Etot+ee;

        if X(1)>=wakeBox(1) && X(1)<=wakeBox(2) && ...
           X(2)>=wakeBox(3) && X(2)<=wakeBox(4)
            Ewake = Ewake+ee;
        end
    end
end

frac = Ewake/max(Etot,eps);
end

% =========================================================================
% Curl projection coupling
% =========================================================================

function H = assemble_curl_projection_coupling(ctx)

T = ctx.T;
T6 = ctx.T6;
nT = size(T,1);
nP2 = ctx.nP2;
nv = 2*nP2;

nn = 72*nT;

I = zeros(nn,1);
J = zeros(nn,1);
VV = zeros(nn,1);

c = 0;

for k = 1:nT

    Xv = ctx.P(T(k,:),:);
    lu = T6(k,:);

    Hloc = zeros(6,12);

    for iq = 1:size(ctx.qRef,1)

        xi = ctx.qRef(iq,1);
        eta = ctx.qRef(iq,2);
        wt = ctx.wRef(iq);

        [N,dN,~] = p2p1_shapes(xi,eta);
        [~,Jmap] = exact_element_map(Xv,xi,eta, ...
            ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ = det(Jmap);

        if detJ<=0
            error('Non-positive Jacobian in Hcurl assembly.');
        end

        g = dN/Jmap;
        fac = wt*detJ;

        Hloc = Hloc+fac*[-N*g(:,2).', N*g(:,1).'];
    end

    rows = lu(:);
    cols = [lu(:);nP2+lu(:)];

    [rr,cc] = ndgrid(rows,cols);

    ids = c+(1:72);
    I(ids) = rr(:);
    J(ids) = cc(:);
    VV(ids) = Hloc(:);

    c = c+72;
end

H = sparse(I,J,VV,nP2,nv);
end

% =========================================================================
% Exact geometry / shapes / quadrature
% =========================================================================

function [X,J] = exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam = [1-xi-eta;xi;eta];
dLam = [-1,-1;1,0;0,1];

if localCylEdge==0
    X = Lam.'*Xv;
    J = Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1; b=2; c=3;
    case 2
        a=2; b=3; c=1;
    case 3
        a=3; b=1; c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s = Lam(a)+Lam(b);

if s<=0
    error('Exact circular map evaluated at opposite vertex.');
end

t = Lam(b)/s;

ua = (Xv(a,:)-xc)/R;
ub = (Xv(b,:)-xc)/R;

tha = atan2(ua(2),ua(1));
thb = atan2(ub(2),ub(1));
delta = atan2(sin(thb-tha),cos(thb-tha));

th = tha+delta*t;

C = xc+R*[cos(th),sin(th)];
Cp = R*delta*[-sin(th),cos(th)];

X = s*C+Lam(c)*Xv(c,:);

J = zeros(2,2);

for q = 1:2
    ds = dLam(a,q)+dLam(b,q);
    dt = (dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX = ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q) = dX(:);
end
end

function [Q,W] = duffy_gauss_rule_6()

x = [ ...
   -0.9324695142031521
   -0.6612093864662645
   -0.2386191860831969
    0.2386191860831969
    0.6612093864662645
    0.9324695142031521];

w = [ ...
    0.1713244923791704
    0.3607615730481386
    0.4679139345726910
    0.4679139345726910
    0.3607615730481386
    0.1713244923791704];

a = 0.5*(x+1);
wa = 0.5*w;

Q = zeros(36,2);
W = zeros(36,1);

k = 0;

for i = 1:6
    for j = 1:6
        k = k+1;
        Q(k,1) = a(i);
        Q(k,2) = (1-a(i))*a(j);
        W(k) = wa(i)*wa(j)*(1-a(i));
    end
end
end

function [N,dN,Lam] = p2p1_shapes(xi,eta)

l1 = 1-xi-eta;
l2 = xi;
l3 = eta;

Lam = [l1;l2;l3];

N = [ ...
    l1*(2*l1-1)
    l2*(2*l2-1)
    l3*(2*l3-1)
    4*l1*l2
    4*l2*l3
    4*l3*l1];

dN = [ ...
   -(4*l1-1), -(4*l1-1)
     4*l2-1,     0
        0,       4*l3-1
     4*(l1-l2), -4*l2
     4*l3,       4*l2
    -4*l3,       4*(l1-l3)];
end


==> anc/Example_CylinderWake/src/cylwake_step08c_wake_output_freeze.m <==
function WOut = cylwake_step08c_wake_output_freeze(Gate,Deep)
%CYLWAKE_STEP08C_WAKE_OUTPUT_FREEZE
% Targeted OPEN-data performance-output freeze after the deep Step-08B audit.
%
% The deep audit established that:
%   * only ONE open Oseen mode lies in Re(lambda)>-1: the cylinder-wake pair;
%   * broadband actuator curl is high-dimensional because strongly damped
%     boundary/near-field dynamics cancel the wake residue off resonance.
%
% Therefore this step deliberately does NOT approximate the full broadband
% actuator curl.  Instead it constructs the smallest physically transparent
% vorticity-moment output that resolves the complete real two-dimensional
% slow wake eigenspace.
%
% Output:
%
%   y_j(v) = int_Omega q_j curl(v) dx,   j=1,2,
%
% where q_1,q_2 are the M2-orthonormal scalar-P2 projections of the real and
% imaginary wake-mode curls.
%
% The construction uses OPEN data only.  It then audits:
%
%   1) worst-phase exact-curl capture on the wake eigenspace;
%   2) conditioning / observability of the real wake plane;
%   3) nonzero boundary trace of q_j (the intended unbounded observation);
%   4) a dense OPEN transfer sweep on [0,2 omega_wake];
%   5) pole dominance in the narrow wake band;
%   6) consistency with the Step-08B spectral atlas: no competing slow mode.
%
% No closed-loop data are used.  No LQ/LR-ADI/NK solve is performed.
%
% Usage:
%   WOut = cylwake_step08c_wake_output_freeze(Gate,Deep);
%
% Requires:
%   Gate from cylwake_step07_modal_lqr_gate.m
%   Deep from cylwake_step08b_deep_open_audit.m

if nargin < 2 || isempty(Gate) || isempty(Deep)
    error(['Usage:\n' ...
           '  WOut = cylwake_step08c_wake_output_freeze(Gate,Deep);']);
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE: WAKE OUTPUT DEFINITION\n');
fprintf('============================================================\n');

if ~Gate.decision.pass
    error('Step 07 actuator gate did not pass.');
end

if ~isfield(Deep,'audit') || Deep.audit.closed_loop_data_used
    error('Deep audit provenance is missing or not OPEN-only.');
end

Act = Gate.step06;
V   = Act.step05;
Q4  = V.step04;
S2  = Q4.step03.step02;
M   = Q4.backbone;

Re = Act.selection.Re;
lambda = Act.selection.lambda;
omegaWake = imag(lambda);

Tbc = S2.bc.T_velocity;
nred = size(Tbc,2);

Adesc = Act.oseen.A_descriptor;
Edesc = Act.oseen.E_descriptor;
Br = Act.oseen.G_reduced;
Bdesc = Act.candidate.B_descriptor(:,Gate.decision.provisional_actuator_index);

xPlus = Act.mode.right;
yPlus = Act.mode.left_biorthogonal;

nP2 = M.th.n_velocity_scalar;
M2 = M.fe.M2;
Kcurl = V.metric.Kcurl;
Hcurl = Deep.curl.H_projection;

fprintf('fixed Re                       : %.12g\n',Re);
fprintf('fixed actuator                 : %s\n', ...
    Gate.decision.provisional_actuator_name);
fprintf('wake lambda                     : %+ .12e %+ .12ei\n', ...
    real(lambda),imag(lambda));

%% ------------------------------------------------------------------------
% Spectral separation: this is the reason a rank-2 targeted output is valid
% -------------------------------------------------------------------------
cand = Deep.atlas.candidates;
lamAtlas = [cand.lambda].';

slowMask = real(lamAtlas)>-1;
nSlow = nnz(slowMask);

fprintf('\n--- spectral-separation audit -------------------------------\n');
fprintf('atlas modes with Re(lambda)>-1 : %d\n',nSlow);

if nSlow>0
    slowLam = lamAtlas(slowMask);
    for j = 1:numel(slowLam)
        fprintf('  slow mode %d                  : %+ .8e %+ .8ei\n', ...
            j,real(slowLam(j)),imag(slowLam(j)));
    end
end

% Require that the only retained slow representative is the tracked wake.
slowPass = nSlow==1 && ...
    min(abs(lamAtlas(slowMask)-lambda)) < 1e-6*(1+abs(lambda));

if slowPass
    fprintf('isolated slow-wake subspace     : PASS\n');
else
    fprintf('isolated slow-wake subspace     : criterion not satisfied\n');
end

%% ------------------------------------------------------------------------
% Construct q1,q2 from OPEN wake-mode curls
% -------------------------------------------------------------------------
fprintf('\n--- rank-2 wake-vorticity output construction --------------\n');

wPlus = xPlus(1:nred);
uPlus = Tbc*wPlus;

W = [real(uPlus),imag(uPlus)];

L = Hcurl*W;
Cproj = M2\L;

% Remove any numerical linear dependence and M2-orthonormalize.
Gq = real(Cproj'*(M2*Cproj));
Gq = 0.5*(Gq+Gq.');

[Uq,Dq] = eig(Gq);
dq = real(diag(Dq));
[dq,ord] = sort(dq,'descend');
Uq = Uq(:,ord);

if dq(2) <= 1e-12*dq(1)
    error('Projected real/imag wake curls are numerically rank deficient.');
end

Qout = Cproj*Uq*diag(1./sqrt(dq));

% One whitening pass for machine-precision M2 orthogonality.
Gq2 = real(Qout'*(M2*Qout));
Gq2 = 0.5*(Gq2+Gq2.');
Rq = chol(Gq2);
Qout = Qout/Rq;

orthDef = norm(Qout'*(M2*Qout)-eye(2),'fro');

Cfull = Qout'*Hcurl;
Cred = Cfull*Tbc;

fprintf('output dimension                : 2\n');
fprintf('M2 orthogonality defect         : %.3e\n',orthDef);

%% ------------------------------------------------------------------------
% Exact wake-plane capture: analytic worst phase via generalized eigenvalues
% -------------------------------------------------------------------------
Gexact = real(W'*Kcurl*W);
Gexact = 0.5*(Gexact+Gexact.');

YW = Cfull*W;
Gout = real(YW'*YW);
Gout = 0.5*(Gout+Gout.');

Gceil = real(L'*(M2\L));
Gceil = 0.5*(Gceil+Gceil.');

capExactEig = eig(Gout,Gexact);
capCeilEig = eig(Gout,Gceil);

capExactWorst = min(real(capExactEig));
capExactBest = max(real(capExactEig));

capCeilWorst = min(real(capCeilEig));
capCeilBest = max(real(capCeilEig));

% Conditioning of the output map on the exact-curl-normalized wake plane.
Rexact = chol(Gexact);
Ynormalized = YW/Rexact;
sObs = svd(Ynormalized);
obsCond = sObs(1)/sObs(end);

fprintf('\n--- exact wake-plane audit ----------------------------------\n');
fprintf('worst-phase exact-curl capture  : %.8f\n',capExactWorst);
fprintf('best-phase exact-curl capture   : %.8f\n',capExactBest);
fprintf('worst-phase ceiling fraction    : %.8f\n',capCeilWorst);
fprintf('best-phase ceiling fraction     : %.8f\n',capCeilBest);
fprintf('wake-plane output singular vals : %.6e / %.6e\n',sObs(1),sObs(2));
fprintf('wake-plane condition number     : %.6f\n',obsCond);

wakeCapturePass = capExactWorst>=0.98 && capCeilWorst>=0.995 && obsCond<=2.5;

if wakeCapturePass
    fprintf('complete wake-plane observation : PASS\n');
else
    fprintf('complete wake-plane observation : criterion not satisfied\n');
end

%% ------------------------------------------------------------------------
% Boundary traces of q1,q2
% -------------------------------------------------------------------------
[MtraceAll,MtraceCyl,MtraceOuter] = assemble_scalar_trace_masses(M);

traceAll = zeros(2,1);
traceCyl = zeros(2,1);
traceOuter = zeros(2,1);

for j = 1:2
    qj = Qout(:,j);
    traceAll(j) = sqrt(max(0,real(qj'*MtraceAll*qj)));
    traceCyl(j) = sqrt(max(0,real(qj'*MtraceCyl*qj)));
    traceOuter(j) = sqrt(max(0,real(qj'*MtraceOuter*qj)));
end

fprintf('\n--- q_j boundary-trace audit --------------------------------\n');
fprintf(' mode      all boundary       cylinder          outer\n');
fprintf(' -------------------------------------------------------------\n');
for j = 1:2
    fprintf('  %d       %.6e       %.6e       %.6e\n', ...
        j,traceAll(j),traceCyl(j),traceOuter(j));
end

tracePass = min(traceCyl)>1e-6;

if tracePass
    fprintf('nonzero cylinder trace          : PASS\n');
else
    fprintf('nonzero cylinder trace          : criterion not satisfied\n');
end

%% ------------------------------------------------------------------------
% Dense OPEN transfer sweep
% -------------------------------------------------------------------------
fprintf('\n--- dense OPEN transfer sweep -------------------------------\n');

mult = linspace(0,2,161).';
nF = numel(mult);

gain = nan(nF,1);
curlNorm = nan(nF,1);
captureFull = nan(nF,1);
modalOutputFraction = nan(nF,1);
remainderOutputFraction = nan(nF,1);
solveResidual = nan(nF,1);
constraintResidual = nan(nF,1);

tSweep = tic;

for k = 1:nF

    s = 1i*mult(k)*omegaWake;

    [x,res,con] = descriptor_response( ...
        Adesc,Edesc,Bdesc,Br,nred,s);

    [xModal,xRem] = wake_pair_split( ...
        x,s,lambda,xPlus,yPlus,Bdesc);

    u = Tbc*x(1:nred);
    um = Tbc*xModal(1:nred);
    ur = Tbc*xRem(1:nred);

    y = Cfull*u;
    ym = Cfull*um;
    yr = Cfull*ur;

    eCurl = real(u'*Kcurl*u);
    eOut = real(y'*y);

    gain(k) = norm(y);
    curlNorm(k) = sqrt(max(eCurl,0));
    captureFull(k) = eOut/max(eCurl,eps);

    modalOutputFraction(k) = norm(ym)/max(norm(y),eps);
    remainderOutputFraction(k) = norm(yr)/max(norm(y),eps);

    solveResidual(k) = res;
    constraintResidual(k) = con;

    if mod(k-1,20)==0 || k==nF
        fprintf('  %3d/%3d  w/wake=%6.3f  |G_yu|=%9.3e  capture=%6.3f\n', ...
            k,nF,mult(k),gain(k),captureFull(k));
    end
end

sweepTime = toc(tSweep);

fprintf('transfer sweep time             : %.2f s\n',sweepTime);
fprintf('max solve residual              : %.3e\n',max(solveResidual));
fprintf('max constraint residual         : %.3e\n',max(constraintResidual));

%% ------------------------------------------------------------------------
% Resonance / near-wake-band interpretation
% -------------------------------------------------------------------------
[peakGain,iPeak] = max(gain);
peakMult = mult(iPeak);

band = mult>=0.90 & mult<=1.10;
narrow = mult>=0.95 & mult<=1.05;

bandCaptureMin = min(captureFull(band));
narrowCaptureMin = min(captureFull(narrow));
narrowModalFracMin = min(modalOutputFraction(narrow));

[~,iRes] = min(abs(mult-1));
resGain = gain(iRes);
resCapture = captureFull(iRes);
resModalFraction = modalOutputFraction(iRes);
resRemainderFraction = remainderOutputFraction(iRes);

fprintf('\n--- wake-band transfer audit --------------------------------\n');
fprintf('output-transfer peak w/wake     : %.6f\n',peakMult);
fprintf('peak / exact-resonance gain     : %.6f\n',peakGain/max(resGain,eps));
fprintf('capture at w = omega_wake       : %.6f\n',resCapture);
fprintf('modal output fraction at wake   : %.6f\n',resModalFraction);
fprintf('remainder output fraction wake  : %.6f\n',resRemainderFraction);
fprintf('min capture in [0.95,1.05]      : %.6f\n',narrowCaptureMin);
fprintf('min modal fraction [0.95,1.05]  : %.6f\n',narrowModalFracMin);
fprintf('min capture in [0.90,1.10]      : %.6f\n',bandCaptureMin);

resonancePass = abs(peakMult-1)<=0.05 && ...
                resCapture>=0.95 && ...
                narrowModalFracMin>=0.90;

if resonancePass
    fprintf('wake-pole-dominated output      : PASS\n');
else
    fprintf('wake-pole-dominated output      : criterion not satisfied\n');
end

%% ------------------------------------------------------------------------
% Freeze decision
% -------------------------------------------------------------------------
maxRes = max(solveResidual);
maxCon = max(constraintResidual);

overallPass = slowPass && wakeCapturePass && tracePass && resonancePass && ...
              maxRes<1e-8 && maxCon<1e-8;

fprintf('\n--- STEP 08C decision ---------------------------------------\n');
fprintf('isolated slow wake              : %s\n',password(slowPass));
fprintf('rank-2 wake capture             : %s\n',password(wakeCapturePass));
fprintf('nonzero q cylinder trace        : %s\n',password(tracePass));
fprintf('near-resonance pole dominance   : %s\n',password(resonancePass));

if overallPass
    fprintf('STEP 08C                       : PASS\n');
    fprintf('OUTPUT FREEZE                  : YES\n');
    fprintf('FINAL PERFORMANCE OUTPUT DIM   : 2\n');
else
    fprintf('STEP 08C                       : criterion not satisfied\n');
    fprintf('OUTPUT FREEZE                  : NO\n');
end

fprintf('NEXT STEP                      : system-node / Green / resolvent audits\n');
fprintf('============================================================\n\n');

%% ------------------------------------------------------------------------
% Pack
% -------------------------------------------------------------------------
WOut.backbone = M;
WOut.provenance.closed_loop_data_used = false;
WOut.provenance.reason_for_targeting = ...
    'Step-08B atlas found one isolated slow wake pair; broadband curl complexity is fast-dynamics dominated.';

WOut.selection.Re = Re;
WOut.selection.lambda = lambda;
WOut.selection.actuator_name = Gate.decision.provisional_actuator_name;

WOut.output.dimension = 2;
WOut.output.q_coefficients = Qout;
WOut.output.C_full = Cfull;
WOut.output.C_reduced = Cred;

WOut.output.trace_all = traceAll;
WOut.output.trace_cylinder = traceCyl;
WOut.output.trace_outer = traceOuter;

WOut.wake.capture_exact_worst = capExactWorst;
WOut.wake.capture_exact_best = capExactBest;
WOut.wake.capture_ceiling_worst = capCeilWorst;
WOut.wake.capture_ceiling_best = capCeilBest;
WOut.wake.observation_singular_values = sObs;
WOut.wake.observation_condition = obsCond;

WOut.transfer.frequency_multiplier = mult;
WOut.transfer.gain = gain;
WOut.transfer.curl_norm = curlNorm;
WOut.transfer.full_curl_capture = captureFull;
WOut.transfer.modal_output_fraction = modalOutputFraction;
WOut.transfer.remainder_output_fraction = remainderOutputFraction;
WOut.transfer.solve_residual = solveResidual;
WOut.transfer.constraint_residual = constraintResidual;
WOut.transfer.peak_multiplier = peakMult;

WOut.audit.slow_pass = slowPass;
WOut.audit.wake_capture_pass = wakeCapturePass;
WOut.audit.trace_pass = tracePass;
WOut.audit.resonance_pass = resonancePass;
WOut.audit.max_resolvent_residual = maxRes;
WOut.audit.max_constraint_residual = maxCon;
WOut.audit.pass = overallPass;

%% ------------------------------------------------------------------------
% Save
% -------------------------------------------------------------------------
srcDir = fileparts(mfilename('fullpath'));
projectRoot = fileparts(srcDir);
resultsDir = fullfile(projectRoot,'results');

if ~exist(resultsDir,'dir')
    mkdir(resultsDir);
end

saveFile = fullfile(resultsDir,'cylwake_step08c_wake_output_freeze.mat');
save(saveFile,'WOut','-v7.3');

WOut.saved_file = saveFile;

fprintf('saved fixed-output candidate   : %s\n',saveFile);

%% ------------------------------------------------------------------------
% Figures
% -------------------------------------------------------------------------
figure('Name','Step 08C: targeted wake-output transfer','Color','w');

plot(mult,gain/max(gain),'LineWidth',1.3);
hold on;
xline(1,'--');
xlabel('\omega/\omega_{wake}');
ylabel('normalized ||G_{yu}(i\omega)||');
title('OPEN transfer of rank-2 wake-vorticity output');
grid on;
hold off;

figure('Name','Step 08C: exact-curl capture','Color','w');

plot(mult,captureFull,'LineWidth',1.3);
hold on;
xline(1,'--');
yline(0.95,'--');
xlabel('\omega/\omega_{wake}');
ylabel('output energy / exact curl energy');
title('How selective is the targeted wake output?');
ylim([0,1.03]);
grid on;
hold off;

end

% =========================================================================
% Descriptor helpers
% =========================================================================

function [x,res,con] = descriptor_response(A,E,B,Br,nred,s)

K = s*E-A;
D = decomposition(K,'lu');
x = D\B;

rr = K*x-B;
res = norm(rr)/max(norm(B),eps);

w = x(1:nred);
con = norm(Br*w)/max(norm(w),eps);
end

function [xModal,xRemain] = wake_pair_split(x,s,lambda,xPlus,yPlus,B)

xMinus = conj(xPlus);
yMinus = conj(yPlus);

betaPlus = yPlus'*B;
betaMinus = yMinus'*B;

xModal = ...
    xPlus *(betaPlus /(s-lambda)) + ...
    xMinus*(betaMinus/(s-conj(lambda)));

xRemain = x-xModal;
end

% =========================================================================
% Scalar-P2 boundary trace masses
% =========================================================================

function [Mall,Mcyl,Mouter] = assemble_scalar_trace_masses(M)

P = M.mesh.P;
E = M.mesh.E;

nV = size(P,1);
nP2 = M.th.n_velocity_scalar;

xc = M.geometry.xc;
R = M.geometry.R;

allBoundaryIds = M.mesh.boundary_edge_id(:);
cylIds = M.boundary.cylinder.edge_id(:);

isCyl = false(size(E,1),1);
isCyl(cylIds) = true;

[xg,wg] = gauss_legendre_10_01();

nn = 9*numel(allBoundaryIds);

Ia = zeros(nn,1);
Ja = zeros(nn,1);
Va = zeros(nn,1);

Ic = zeros(9*numel(cylIds),1);
Jc = zeros(9*numel(cylIds),1);
Vc = zeros(9*numel(cylIds),1);

Io = zeros(nn,1);
Jo = zeros(nn,1);
Vo = zeros(nn,1);

ca = 0;
ccyl = 0;
co = 0;

for kk = 1:numel(allBoundaryIds)

    e = allBoundaryIds(kk);

    a = E(e,1);
    b = E(e,2);
    mid = nV+e;
    nodes = [a,b,mid];

    Mloc = zeros(3,3);

    if isCyl(e)

        ua = (P(a,:)-xc)/R;
        ub = (P(b,:)-xc)/R;

        tha = atan2(ua(2),ua(1));
        thb = atan2(ub(2),ub(1));
        delta = atan2(sin(thb-tha),cos(thb-tha));

        jac = R*abs(delta);

        for iq = 1:numel(xg)
            phi = edge_p2_shapes(xg(iq)).';
            Mloc = Mloc+wg(iq)*jac*(phi*phi.');
        end

    else

        ell = norm(P(b,:)-P(a,:));

        for iq = 1:numel(xg)
            phi = edge_p2_shapes(xg(iq)).';
            Mloc = Mloc+wg(iq)*ell*(phi*phi.');
        end
    end

    [rr,jj] = ndgrid(nodes,nodes);

    ids = ca+(1:9);
    Ia(ids) = rr(:);
    Ja(ids) = jj(:);
    Va(ids) = Mloc(:);
    ca = ca+9;

    if isCyl(e)
        ids = ccyl+(1:9);
        Ic(ids) = rr(:);
        Jc(ids) = jj(:);
        Vc(ids) = Mloc(:);
        ccyl = ccyl+9;
    else
        ids = co+(1:9);
        Io(ids) = rr(:);
        Jo(ids) = jj(:);
        Vo(ids) = Mloc(:);
        co = co+9;
    end
end

Mall = sparse(Ia(1:ca),Ja(1:ca),Va(1:ca),nP2,nP2);
Mcyl = sparse(Ic(1:ccyl),Jc(1:ccyl),Vc(1:ccyl),nP2,nP2);
Mouter = sparse(Io(1:co),Jo(1:co),Vo(1:co),nP2,nP2);
end

function [x,w] = gauss_legendre_10_01()

x0 = [ ...
   -0.9739065285171717
   -0.8650633666889845
   -0.6794095682990244
   -0.4333953941292472
   -0.1488743389816312
    0.1488743389816312
    0.4333953941292472
    0.6794095682990244
    0.8650633666889845
    0.9739065285171717];

w0 = [ ...
    0.0666713443086881
    0.1494513491505806
    0.2190863625159820
    0.2692667193099963
    0.2955242247147529
    0.2955242247147529
    0.2692667193099963
    0.2190863625159820
    0.1494513491505806
    0.0666713443086881];

x = 0.5*(x0+1);
w = 0.5*w0;
end

function phi = edge_p2_shapes(t)

phi = [ ...
    (1-t)*(1-2*t), ...
    t*(2*t-1), ...
    4*t*(1-t)];
end

function s = password(tf)

if tf
    s = 'PASS';
else
    s = 'criterion not satisfied';
end
end


==> anc/Example_CylinderWake/src/cylwake_step09_system_node_audit.m <==
function SN = cylwake_step09_system_node_audit(Gate,WOut)
%CYLWAKE_STEP09_SYSTEM_NODE_AUDIT
% Step 09 for the Cylinder-Wake / Oseen / Newton--Kleinman example.
%
% Numerical system-node / Green / resolvent audit for the fixed problem:
%
%   state       : Oseen velocity in the natural L2 mass norm
%   input       : one unit-L2 tangential traction profile on the cylinder
%   output      : two targeted wake-vorticity moments
%   performance : z = [y_1; y_2; u]
%
% IMPORTANT:
%   * no explicit divergence-free basis is constructed;
%   * no large state generator A_state is assembled;
%   * all state resolvents use the velocity-pressure bordered descriptor
%     system;
%   * no B^*P object is formed;
%   * no closed-loop data are used.
%
% The file performs independent checks of the two unbounded ports:
%
% INPUT PORT
% ----------
% The FE load vector is checked against direct exact-circle quadrature of
%
%       int_Gamma_cyl g(theta) t(theta) . z ds
%
% on adjoint resolvent states.
%
% OUTPUT PORT
% -----------
% The matrix output is checked against direct exact-geometry quadrature of
%
%       y_j(v) = int_Omega q_j curl(v) dx.
%
% In addition, the continuous integration-by-parts identity
%
%   int q curl(v)
%     = int [ v_x d_y q - v_y d_x q ]
%       + int_boundary q (n_x v_y - n_y v_x)
%
% is audited independently.  The nonzero boundary term is the numerical
% signature of why this curl moment is graph-bounded on H1-type domains but
% does not extend as a bounded functional on the natural L2 velocity space
% when q has nonzero trace.
%
% Finally, primal/adjoint descriptor resolvents are checked by
%
%       C (sE-A)^(-1) B
%       =
%       [(conj(s)E^*-A^*)^(-1) C^*]^* B.
%
% The alpha=1 input lift needed by the Newton--Kleinman implementation is
% stored explicitly as a resolvent state, not as a classical B matrix in a
% state generator.
%
% Usage:
%   SN = cylwake_step09_system_node_audit(Gate,WOut);
%
% Requires:
%   Gate from cylwake_step07_modal_lqr_gate.m
%   WOut from cylwake_step08c_wake_output_freeze.m

if nargin < 2 || isempty(Gate) || isempty(WOut)
    error(['Usage:\n' ...
           '  SN = cylwake_step09_system_node_audit(Gate,WOut);']);
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE: SYSTEM-NODE / GREEN / RESOLVENT AUDIT\n');
fprintf('============================================================\n');

if ~Gate.decision.pass
    error('Step 07 actuator gate did not pass.');
end

if ~WOut.audit.pass
    error('Step 08C output freeze did not pass.');
end

if isfield(WOut,'provenance') && WOut.provenance.closed_loop_data_used
    error('fixed output is not OPEN-data-only.');
end

Act = Gate.step06;
V   = Act.step05;
Q4  = V.step04;
C3  = Q4.step03;
S2  = C3.step02;
M   = Q4.backbone;

jAct = Gate.decision.provisional_actuator_index;
actName = Gate.decision.provisional_actuator_name;

Re = Act.selection.Re;
lambdaWake = Act.selection.lambda;
omegaWake = imag(lambdaWake);

Tbc = S2.bc.T_velocity;
nred = size(Tbc,2);

Adesc = Act.oseen.A_descriptor;
Edesc = Act.oseen.E_descriptor;
Br = Act.oseen.G_reduced;
Mr = Act.oseen.M_reduced;

Bdesc = Act.candidate.B_descriptor(:,jAct);
Bfull = Act.candidate.B_full(:,jAct);

Qout = WOut.output.q_coefficients;
Cfull = WOut.output.C_full;
Cred = WOut.output.C_reduced;
Cdesc = [Cred, zeros(size(Cred,1),M.th.n_pressure)];

m = size(Bdesc,2);
p = size(Cdesc,1);

if m~=1 || p~=2
    error('fixed problem is expected to have m=1 and p=2.');
end

fprintf('fixed Re                       : %.12g\n',Re);
fprintf('input dimension                 : %d\n',m);
fprintf('output dimension                : %d\n',p);
fprintf('performance dimension [y;u]     : %d\n',p+m);
fprintf('fixed actuator                 : %s\n',actName);
fprintf('wake lambda                     : %+ .12e %+ .12ei\n', ...
    real(lambdaWake),imag(lambdaWake));
fprintf('reduced velocity dimension      : %d\n',nred);
fprintf('pressure dimension              : %d\n',M.th.n_pressure);
fprintf('descriptor dimension            : %d\n',size(Adesc,1));
fprintf('sprank(B_r)                     : %d / %d\n', ...
    sprank(Br),size(Br,1));

%% ------------------------------------------------------------------------
% Geometry context for independent quadrature
% -------------------------------------------------------------------------
ctx = geometry_context(M);

%% ------------------------------------------------------------------------
% Check fixed actuator normalization directly
% -------------------------------------------------------------------------
fprintf('\n--- input-profile normalization -----------------------------\n');

inputNorm = boundary_profile_l2_norm(actName,M.geometry.R);

fprintf('direct ||g||_L2(Gamma_cyl)      : %.12e\n',inputNorm);

if abs(inputNorm-1)>5e-12
    error('fixed actuator is not unit-L2 normalized.');
end

%% ------------------------------------------------------------------------
% Primal / adjoint resolvent / transfer duality
% -------------------------------------------------------------------------
fprintf('\n--- primal/adjoint resolvent audit --------------------------\n');

sList = [ ...
    1; ...
    1+0.50i*omegaWake; ...
    1+1.00i*omegaWake; ...
    1+1.50i*omegaWake; ...
    1+2.00i*omegaWake];

nS = numel(sList);

primalRes = nan(nS,1);
primalCon = nan(nS,1);
adjRes = nan(nS,p);
transferDualDef = nan(nS,1);
inputBoundaryDef = nan(nS,p);
outputQuadratureDef = nan(nS,1);
greenDef = nan(nS,p);
greenBoundaryFraction = nan(nS,p);
transfer = complex(nan(p,nS));

stateByShift = cell(nS,1);
adjointByShift = cell(nS,1);

fprintf([' shift                         primal res   constraint   ' ...
         'transfer dual   out quad     Green max    input bdry max\n']);
fprintf(' ---------------------------------------------------------------------------------------------\n');

for ks = 1:nS

    s = sList(ks);
    K = s*Edesc-Adesc;

    DK = decomposition(K,'lu');

    x = DK\Bdesc;

    rr = K*x-Bdesc;
    primalRes(ks) = norm(rr)/max(norm(Bdesc),eps);

    w = x(1:nred);
    primalCon(ks) = norm(Br*w)/max(norm(w),eps);

    ufull = Tbc*w;

    yMat = Cdesc*x;
    yQuad = direct_curl_outputs(ufull,Qout,ctx);

    outputQuadratureDef(ks) = ...
        norm(yMat-yQuad)/max(norm(yMat),eps);

    % Adjoint solve: K^* Z = C^*
    DZ = decomposition(K','lu');
    Z = DZ\Cdesc';

    adjointByShift{ks} = Z;

    yDual = Z'*Bdesc;

    transferDualDef(ks) = ...
        norm(yMat-yDual)/max(norm(yMat),eps);

    for j = 1:p

        zj = Z(:,j);

        rrj = K'*zj-Cdesc(j,:)';
        adjRes(ks,j) = norm(rrj)/ ...
            max(norm(Cdesc(j,:)'),eps);

        zfull = Tbc*zj(1:nred);

        bMat = zj'*Bdesc;
        bFull = zfull'*Bfull;
        bQuad = direct_boundary_input_duality( ...
            zfull,actName,M);

        den = max([abs(bMat),abs(bFull),abs(bQuad),eps]);

        inputBoundaryDef(ks,j) = ...
            max([abs(bMat-bFull),abs(bMat-bQuad),abs(bFull-bQuad)])/den;

        [ydir,ybulk,ybdry] = direct_green_identity( ...
            ufull,Qout(:,j),ctx,M);

        denG = max([abs(ydir),abs(ybulk)+abs(ybdry),eps]);

        greenDef(ks,j) = abs(ydir-ybulk-ybdry)/denG;
        greenBoundaryFraction(ks,j) = abs(ybdry)/max(abs(ydir),eps);
    end

    transfer(:,ks) = yMat;
    stateByShift{ks} = x;

    fprintf('%+7.3f%+9.3fi        %.2e      %.2e      %.2e      %.2e      %.2e      %.2e\n', ...
        real(s),imag(s),primalRes(ks),primalCon(ks), ...
        transferDualDef(ks),outputQuadratureDef(ks), ...
        max(greenDef(ks,:)),max(inputBoundaryDef(ks,:)));
end

maxPrimal = max(primalRes);
maxAdj = max(adjRes(:));
maxCon = max(primalCon);
maxDual = max(transferDualDef);
maxInputBdry = max(inputBoundaryDef(:));
maxOutQuad = max(outputQuadratureDef);
maxGreen = max(greenDef(:));

fprintf('\nmax primal residual             : %.3e\n',maxPrimal);
fprintf('max adjoint residual            : %.3e\n',maxAdj);
fprintf('max constraint residual         : %.3e\n',maxCon);
fprintf('max transfer-duality defect     : %.3e\n',maxDual);
fprintf('max boundary-input defect       : %.3e\n',maxInputBdry);
fprintf('max direct-output defect        : %.3e\n',maxOutQuad);
fprintf('max Green identity defect       : %.3e\n',maxGreen);

%% ------------------------------------------------------------------------
% Independent deterministic graph-domain states
% -------------------------------------------------------------------------
fprintf('\n--- deterministic graph-state Green audit -------------------\n');

bodyProfiles = deterministic_body_profiles(M);
nBody = size(bodyProfiles,2);

bodyGreenDef = nan(nBody,p);
bodyOutputDef = nan(nBody,1);
bodyBoundaryFraction = nan(nBody,p);

K1 = Edesc-Adesc;
DK1 = decomposition(K1,'lu');

Mv = M.fe.Mv;

for kb = 1:nBody

    ffull = bodyProfiles(:,kb);

    % Physical body forcing represented in the reduced weak equation.
    fred = Tbc'*(Mv*ffull);
    rhs = [fred;zeros(M.th.n_pressure,1)];

    x = DK1\rhs;
    ufull = Tbc*x(1:nred);

    yMat = Cfull*ufull;
    yQuad = direct_curl_outputs(ufull,Qout,ctx);

    bodyOutputDef(kb) = norm(yMat-yQuad)/max(norm(yMat),eps);

    for j = 1:p

        [ydir,ybulk,ybdry] = direct_green_identity( ...
            ufull,Qout(:,j),ctx,M);

        den = max([abs(ydir),abs(ybulk)+abs(ybdry),eps]);

        bodyGreenDef(kb,j) = abs(ydir-ybulk-ybdry)/den;
        bodyBoundaryFraction(kb,j) = ...
            abs(ybdry)/max(abs(ydir),eps);
    end

    fprintf('body state %d: output defect %.3e, Green max %.3e\n', ...
        kb,bodyOutputDef(kb),max(bodyGreenDef(kb,:)));
end

maxBodyOutput = max(bodyOutputDef);
maxBodyGreen = max(bodyGreenDef(:));

%% ------------------------------------------------------------------------
% Green quadrature convergence on one representative graph state
% -------------------------------------------------------------------------
fprintf('\n--- curved-geometry Green quadrature convergence ------------\n');

uGreenTest = Tbc*stateByShift{1}(1:nred);
orders = [6 8 10 12 16 24 32];
greenConv = nan(numel(orders),p);

fprintf(' volume order / boundary order     q1 defect       q2 defect\n');
fprintf(' ------------------------------------------------------------\n');

for ko = 1:numel(orders)

    nvq = orders(ko);
    nbq = 2*nvq;

    [qTmp,wTmp] = duffy_gauss_rule_n(nvq);
    [xTmp,wxTmp] = gauss_legendre_01(nbq);

    ctxTmp = ctx;
    ctxTmp.qRefGreen = qTmp;
    ctxTmp.wRefGreen = wTmp;
    ctxTmp.xgGreen = xTmp;
    ctxTmp.wgGreen = wxTmp;

    for j = 1:p
        [aa,bb,cc] = direct_green_identity( ...
            uGreenTest,Qout(:,j),ctxTmp,M);

        greenConv(ko,j) = abs(aa-bb-cc) / ...
            max([abs(aa),abs(bb)+abs(cc),eps]);
    end

    fprintf('      %2d / %2d                    %.3e       %.3e\n', ...
        nvq,nbq,greenConv(ko,1),greenConv(ko,2));
end

fprintf('spatial discretization Green quadrature     : %d x %d Duffy / %d boundary\n', ...
    ctx.green_volume_order,ctx.green_volume_order,ctx.green_boundary_order);

% Estimate asymptotic algebraic convergence orders from the last four
% entries.  This is diagnostic only; the PASS decision still uses the
% absolute final defect and is not relaxed.
tail = max(1,numel(orders)-3):numel(orders);
pObs = nan(p,1);

for j = 1:p
    cf = polyfit(log(orders(tail)),log(greenConv(tail,j)),1);
    pObs(j) = -cf(1);
end

fprintf('observed Green convergence order: q1 %.3f, q2 %.3f\n', ...
    pObs(1),pObs(2));

%% ------------------------------------------------------------------------
% alpha = 1 resolvent lift used by NK
% -------------------------------------------------------------------------
fprintf('\n--- alpha = 1 system-node input lift ------------------------\n');

alpha = 1;
Kalpha = alpha*Edesc-Adesc;
Dalpha = decomposition(Kalpha,'lu');

xAlpha = Dalpha\Bdesc;
wAlpha = xAlpha(1:nred);
pAlpha = xAlpha(nred+1:end);
uAlphaFull = Tbc*wAlpha;

liftRes = norm(Kalpha*xAlpha-Bdesc)/max(norm(Bdesc),eps);
liftCon = norm(Br*wAlpha)/max(norm(wAlpha),eps);
liftStateNorm = sqrt(max(real(wAlpha'*Mr*wAlpha),0));
liftOutput = Cdesc*xAlpha;

% Performance output z = [y;u], with u=1 for this normalized lift.
liftPerformance = [liftOutput;1];
liftPerformanceNorm = norm(liftPerformance);

fprintf('alpha                           : %.6f\n',alpha);
fprintf('lift descriptor residual        : %.3e\n',liftRes);
fprintf('lift constraint residual        : %.3e\n',liftCon);
fprintf('||G_alpha 1||_X                : %.12e\n',liftStateNorm);
fprintf('lift pressure Euclidean norm    : %.12e\n',norm(pAlpha));
fprintf('lift y                          : [%+.6e%+.6ei; %+.6e%+.6ei]\n', ...
    real(liftOutput(1)),imag(liftOutput(1)), ...
    real(liftOutput(2)),imag(liftOutput(2)));
fprintf('||[y;u]|| for unit lift         : %.12e\n',liftPerformanceNorm);

%% ------------------------------------------------------------------------
% Observation Green-boundary signature
% -------------------------------------------------------------------------
fprintf('\n--- observation graph-boundary signature --------------------\n');

qTrace = WOut.output.trace_cylinder(:);

fprintf('q1 cylinder trace norm          : %.12e\n',qTrace(1));
fprintf('q2 cylinder trace norm          : %.12e\n',qTrace(2));

for j = 1:p
    vals = greenBoundaryFraction(:,j);
    vals = vals(isfinite(vals));

    fprintf('q%d resolvent boundary/total range: [%.4e, %.4e]\n', ...
        j,min(vals),max(vals));
end

for j = 1:p
    vals = bodyBoundaryFraction(:,j);
    vals = vals(isfinite(vals));

    fprintf('q%d body-state boundary/total range: [%.4e, %.4e]\n', ...
        j,min(vals),max(vals));
end

tracePass = all(qTrace>1e-6);

%% ------------------------------------------------------------------------
% Performance-node bookkeeping
% -------------------------------------------------------------------------
fprintf('\n--- fixed performance channel ------------------------------\n');

% For the finite-dimensional bordered realization:
%
%   z = C_z x + D_z u,
%
% with z = [y;u].
CzDesc = [Cdesc;zeros(1,size(Cdesc,2))];
Dz = [zeros(p,1);1];

fprintf('C_z size                        : %d x %d\n', ...
    size(CzDesc,1),size(CzDesc,2));
fprintf('D_z                             : [0; 0; 1]\n');
fprintf('cost convention                 : integral (||y||^2 + |u|^2) dt\n');
fprintf('classical state B matrix        : NOT FORMED\n');
fprintf('classical B^*P                  : NOT FORMED\n');
fprintf('large divergence-free generator : NOT FORMED\n');

%% ------------------------------------------------------------------------
% Decision
% -------------------------------------------------------------------------
tolStrong = 2e-9;

pass = ...
    maxPrimal<tolStrong && ...
    maxAdj<tolStrong && ...
    maxCon<tolStrong && ...
    maxDual<tolStrong && ...
    maxInputBdry<tolStrong && ...
    maxOutQuad<tolStrong && ...
    maxGreen<tolStrong && ...
    maxBodyOutput<tolStrong && ...
    maxBodyGreen<tolStrong && ...
    liftRes<tolStrong && ...
    liftCon<tolStrong && ...
    tracePass;

fprintf('\n--- STEP 09 decision ----------------------------------------\n');
fprintf('primal/adjoint resolvents       : %s\n',password(max(maxPrimal,maxAdj)<tolStrong));
fprintf('incompressibility constraints   : %s\n',password(maxCon<tolStrong));
fprintf('transfer primal/adjoint duality : %s\n',password(maxDual<tolStrong));
fprintf('boundary traction realization   : %s\n',password(maxInputBdry<tolStrong));
fprintf('direct curl output realization  : %s\n',password(maxOutQuad<tolStrong));
fprintf('curl Green identity             : %s\n',password(max(maxGreen,maxBodyGreen)<tolStrong));
fprintf('nonzero q cylinder traces       : %s\n',password(tracePass));
fprintf('alpha=1 graph lift              : %s\n',password(max(liftRes,liftCon)<tolStrong));

if pass
    fprintf('STEP 09                        : PASS\n');
    fprintf('fixed NUMERICAL SYSTEM NODE   : READY\n');
else
    fprintf('STEP 09                        : criterion not satisfied\n');
    fprintf('fixed NUMERICAL SYSTEM NODE   : NOT YET READY\n');
end

fprintf('NEXT STEP                      : first direct policy-value / P1 audit\n');
fprintf('============================================================\n\n');

%% ------------------------------------------------------------------------
% Pack
% -------------------------------------------------------------------------
SN.backbone = M;

SN.provenance.closed_loop_data_used = false;
SN.provenance.input_name = actName;
SN.provenance.output_dimension = p;
SN.provenance.performance_dimension = p+m;

SN.descriptor.A = Adesc;
SN.descriptor.E = Edesc;
SN.descriptor.B = Bdesc;
SN.descriptor.C = Cdesc;
SN.descriptor.Cz = CzDesc;
SN.descriptor.Dz = Dz;
SN.descriptor.T_velocity = Tbc;
SN.descriptor.M_reduced = Mr;
SN.descriptor.G_reduced = Br;

SN.input.B_full_weak = Bfull;
SN.input.unit_boundary_norm = inputNorm;

SN.output.q_coefficients = Qout;
SN.output.C_full = Cfull;
SN.output.C_reduced = Cred;
SN.output.cylinder_trace_norm = qTrace;
SN.output.boundary_trace_norm = qTrace; % backward-compatible alias

SN.resolvent.s = sList;
SN.resolvent.transfer = transfer;
SN.resolvent.states = stateByShift;
SN.resolvent.adjoint_states = adjointByShift;
SN.resolvent.primal_residual = primalRes;
SN.resolvent.constraint_residual = primalCon;
SN.resolvent.adjoint_residual = adjRes;
SN.resolvent.transfer_duality_defect = transferDualDef;
SN.resolvent.input_boundary_defect = inputBoundaryDef;
SN.resolvent.output_quadrature_defect = outputQuadratureDef;
SN.resolvent.green_defect = greenDef;
SN.resolvent.green_boundary_fraction = greenBoundaryFraction;

SN.graph_test.body_output_defect = bodyOutputDef;
SN.graph_test.body_green_defect = bodyGreenDef;
SN.graph_test.body_boundary_fraction = bodyBoundaryFraction;

SN.graph_test.green_quadrature_orders = orders;
SN.graph_test.green_quadrature_convergence = greenConv;
SN.graph_test.production_green_volume_order = ctx.green_volume_order;
SN.graph_test.production_green_boundary_order = ctx.green_boundary_order;
SN.graph_test.green_observed_order = pObs;

SN.lift.alpha = alpha;
SN.lift.state_descriptor = xAlpha;
SN.lift.velocity_reduced = wAlpha;
SN.lift.velocity_full = uAlphaFull;
SN.lift.pressure = pAlpha;
SN.lift.output = liftOutput;
SN.lift.performance = liftPerformance;
SN.lift.state_norm = liftStateNorm;
SN.lift.residual = liftRes;
SN.lift.constraint_residual = liftCon;

SN.audit.max_primal_residual = maxPrimal;
SN.audit.max_adjoint_residual = maxAdj;
SN.audit.max_constraint_residual = maxCon;
SN.audit.max_transfer_duality_defect = maxDual;
SN.audit.max_input_boundary_defect = maxInputBdry;
SN.audit.max_output_quadrature_defect = maxOutQuad;
SN.audit.max_green_defect = maxGreen;
SN.audit.max_body_output_defect = maxBodyOutput;
SN.audit.max_body_green_defect = maxBodyGreen;
SN.audit.pass = pass;

%% ------------------------------------------------------------------------
% Save
% -------------------------------------------------------------------------
srcDir = fileparts(mfilename('fullpath'));
projectRoot = fileparts(srcDir);
resultsDir = fullfile(projectRoot,'results');

if ~exist(resultsDir,'dir')
    mkdir(resultsDir);
end

saveFile = fullfile(resultsDir,'cylwake_step09_system_node_audit.mat');
save(saveFile,'SN','-v7.3');
SN.saved_file = saveFile;

fprintf('saved Step-09 audit             : %s\n',saveFile);

%% ------------------------------------------------------------------------
% Diagnostic plots: q1 and q2 on P1 vertices
% -------------------------------------------------------------------------
nV = size(M.mesh.P,1);

figure('Name','Step 09: fixed wake-vorticity test functions','Color','w');

tl = tiledlayout(1,2,'TileSpacing','compact','Padding','compact');

for j = 1:2
    ax = nexttile(tl);

    trisurf(M.mesh.T, ...
        M.mesh.P(:,1),M.mesh.P(:,2), ...
        Qout(1:nV,j), ...
        'Parent',ax,'EdgeColor','none');

    view(ax,2);
    axis(ax,'equal');
    axis(ax,[0 M.geometry.L 0 M.geometry.H]);
    colorbar(ax);
    xlabel(ax,'x');
    ylabel(ax,'y');
    title(ax,sprintf('q_%d (vertex diagnostic)',j));

    hold(ax,'on');
    th = linspace(0,2*pi,400);
    plot(ax,M.geometry.xc(1)+M.geometry.R*cos(th), ...
            M.geometry.xc(2)+M.geometry.R*sin(th), ...
            'k-','LineWidth',1);
    hold(ax,'off');
end

title(tl,'fixed OPEN-data wake-vorticity output');

end

% =========================================================================
% Geometry context
% =========================================================================

function ctx = geometry_context(M)

P = M.mesh.P;
T = M.mesh.T;
E = M.mesh.E;
eid = M.mesh.edge_id;

nT = size(T,1);

isCylEdge = false(size(E,1),1);
isCylEdge(M.boundary.cylinder.edge_id) = true;

triCyl = isCylEdge(eid);

if any(sum(triCyl,2)>1)
    error('A fluid triangle has more than one cylinder edge.');
end

triCylLocalEdge = zeros(nT,1);

for k = 1:nT
    j = find(triCyl(k,:),1,'first');
    if ~isempty(j)
        triCylLocalEdge(k) = j;
    end
end

ctx.P = P;
ctx.T = T;
ctx.T6 = M.th.T6;
ctx.nP2 = M.th.n_velocity_scalar;
ctx.xc = M.geometry.xc;
ctx.R = M.geometry.R;
ctx.triCylLocalEdge = triCylLocalEdge;

% Assembly/output quadrature: identical to the already fixed FE operators.
[ctx.qRef,ctx.wRef] = duffy_gauss_rule_6();

% Green audit quadrature: deliberately much higher order.  The exact
% circular transfinite map is non-polynomial, so the 6x6 Duffy rule used in
% FE assembly is not expected to make the continuous integration-by-parts
% identity machine-exact on curved elements.
ctx.green_volume_order = 32;
ctx.green_boundary_order = 64;
[ctx.qRefGreen,ctx.wRefGreen] = ...
    duffy_gauss_rule_n(ctx.green_volume_order);
[ctx.xgGreen,ctx.wgGreen] = ...
    gauss_legendre_01(ctx.green_boundary_order);
end

% =========================================================================
% Direct output quadrature
% =========================================================================

function y = direct_curl_outputs(u,Qout,ctx)

p = size(Qout,2);
y = complex(zeros(p,1));

nP2 = ctx.nP2;

ux = u(1:nP2);
uy = u(nP2+1:end);

for k = 1:size(ctx.T,1)

    Xv = ctx.P(ctx.T(k,:),:);
    lu = ctx.T6(k,:);

    uxl = ux(lu);
    uyl = uy(lu);

    qloc = Qout(lu,:);

    for iq = 1:size(ctx.qRef,1)

        xi = ctx.qRef(iq,1);
        eta = ctx.qRef(iq,2);
        wt = ctx.wRef(iq);

        [N,dN,~] = p2p1_shapes(xi,eta);

        [~,Jmap] = exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ = det(Jmap);
        g = dN/Jmap;

        gux = g.'*uxl;
        guy = g.'*uyl;

        om = guy(1)-gux(2);

        qval = N.'*qloc;

        y = y + wt*detJ*qval.'*om;
    end
end
end

% =========================================================================
% Direct boundary input duality
% =========================================================================

function val = direct_boundary_input_duality(zfull,actName,M)

if ~strcmp(actName,'upper_plus_lower')
    error('Step 09 currently expects the fixed upper_plus_lower actuator.');
end

P = M.mesh.P;
E = M.mesh.E;

nV = size(P,1);
nP2 = M.th.n_velocity_scalar;

xc = M.geometry.xc;
R = M.geometry.R;

zx = zfull(1:nP2);
zy = zfull(nP2+1:end);

edgeIds = M.boundary.cylinder.edge_id(:);

[xg,wg] = gauss_legendre_10_01();

% Exact raw L2 norm for upper_plus_lower.
nrm = sqrt(3*pi*R/8);

val = 0;

for kk = 1:numel(edgeIds)

    e = edgeIds(kk);
    a = E(e,1);
    b = E(e,2);
    mid = nV+e;
    nodes = [a,b,mid];

    ua = (P(a,:)-xc)/R;
    ub = (P(b,:)-xc)/R;

    tha = atan2(ua(2),ua(1));
    thb = atan2(ub(2),ub(1));
    delta = atan2(sin(thb-tha),cos(thb-tha));

    for iq = 1:numel(xg)

        t = xg(iq);
        phi = edge_p2_shapes(t);

        th = tha+delta*t;

        tang = [-sin(th),cos(th)];
        g = profile_value_upper_plus_lower(th)/nrm;

        zq = [phi*zx(nodes),phi*zy(nodes)];

        ds = wg(iq)*R*abs(delta);

        val = val + ds*g*(conj(zq)*tang.');
    end
end
end

function nrm = boundary_profile_l2_norm(actName,R)
% Independent numerical L2 check of the already normalized fixed profile.
% Integrate separately over the two compact supports so no quadrature rule
% crosses a raised-cosine support endpoint.

if ~strcmp(actName,'upper_plus_lower')
    error('Step 09 currently expects upper_plus_lower.');
end

rawNorm = sqrt(3*pi*R/8);
halfWidth = pi/4;
centers = [pi/2,-pi/2];

[xg,wg] = gauss_legendre_01(32);

norm2 = 0;

for ic = 1:numel(centers)
    a = centers(ic)-halfWidth;
    b = centers(ic)+halfWidth;

    theta = a+(b-a)*xg;

    for iq = 1:numel(theta)
        g = profile_value_upper_plus_lower(theta(iq))/rawNorm;
        norm2 = norm2 + R*(b-a)*wg(iq)*g^2;
    end
end

nrm = sqrt(norm2);
end

function g = profile_value_upper_plus_lower(theta)

g = raised_cosine_patch(theta,pi/2,pi/4) ...
  + raised_cosine_patch(theta,-pi/2,pi/4);
end

function g = raised_cosine_patch(theta,center,halfWidth)

d = atan2(sin(theta-center),cos(theta-center));

if abs(d)<=halfWidth
    g = 0.5*(1+cos(pi*d/halfWidth));
else
    g = 0;
end
end

% =========================================================================
% Direct continuous Green identity for curl moment
% =========================================================================

function [direct,bulk,boundary] = direct_green_identity(u,qcoef,ctx,M)

nP2 = ctx.nP2;

ux = u(1:nP2);
uy = u(nP2+1:end);

direct = 0;
bulk = 0;

for k = 1:size(ctx.T,1)

    Xv = ctx.P(ctx.T(k,:),:);
    lu = ctx.T6(k,:);

    uxl = ux(lu);
    uyl = uy(lu);
    ql = qcoef(lu);

    for iq = 1:size(ctx.qRefGreen,1)

        xi = ctx.qRefGreen(iq,1);
        eta = ctx.qRefGreen(iq,2);
        wt = ctx.wRefGreen(iq);

        [N,dN,~] = p2p1_shapes(xi,eta);

        [~,Jmap] = exact_element_map( ...
            Xv,xi,eta,ctx.triCylLocalEdge(k),ctx.xc,ctx.R);

        detJ = det(Jmap);
        g = dN/Jmap;

        uqx = N.'*uxl;
        uqy = N.'*uyl;

        gux = g.'*uxl;
        guy = g.'*uyl;
        gq = g.'*ql;

        qv = N.'*ql;

        om = guy(1)-gux(2);

        fac = wt*detJ;

        direct = direct + fac*qv*om;
        bulk = bulk + fac*(uqx*gq(2)-uqy*gq(1));
    end
end

boundary = direct_green_boundary_term(u,qcoef,ctx,M);
end

function val = direct_green_boundary_term(u,qcoef,ctx,M)

P = M.mesh.P;
E = M.mesh.E;

nV = size(P,1);
nP2 = M.th.n_velocity_scalar;

ux = u(1:nP2);
uy = u(nP2+1:end);

xg = ctx.xgGreen;
wg = ctx.wgGreen;

val = 0;

% Straight boundary pieces.
sets = { ...
    M.boundary.inlet.edge_id(:),  [-1,0]; ...
    M.boundary.outlet.edge_id(:), [ 1,0]; ...
    M.boundary.bottom.edge_id(:), [ 0,-1]; ...
    M.boundary.top.edge_id(:),    [ 0, 1]};

for iset = 1:size(sets,1)

    ids = sets{iset,1};
    n = sets{iset,2};

    for kk = 1:numel(ids)

        e = ids(kk);

        a = E(e,1);
        b = E(e,2);
        mid = nV+e;
        nodes = [a,b,mid];

        ell = norm(P(b,:)-P(a,:));

        for iq = 1:numel(xg)

            phi = edge_p2_shapes(xg(iq));

            q = phi*qcoef(nodes);
            vx = phi*ux(nodes);
            vy = phi*uy(nodes);

            val = val + wg(iq)*ell*q*(n(1)*vy-n(2)*vx);
        end
    end
end

% Exact circular boundary.  The fluid outward normal points INTO the hole.
xc = M.geometry.xc;
R = M.geometry.R;

ids = M.boundary.cylinder.edge_id(:);

for kk = 1:numel(ids)

    e = ids(kk);

    a = E(e,1);
    b = E(e,2);
    mid = nV+e;
    nodes = [a,b,mid];

    ua = (P(a,:)-xc)/R;
    ub = (P(b,:)-xc)/R;

    tha = atan2(ua(2),ua(1));
    thb = atan2(ub(2),ub(1));
    delta = atan2(sin(thb-tha),cos(thb-tha));

    for iq = 1:numel(xg)

        t = xg(iq);
        phi = edge_p2_shapes(t);

        th = tha+delta*t;

        n = -[cos(th),sin(th)];

        q = phi*qcoef(nodes);
        vx = phi*ux(nodes);
        vy = phi*uy(nodes);

        ds = wg(iq)*R*abs(delta);

        val = val + ds*q*(n(1)*vy-n(2)*vx);
    end
end
end

% =========================================================================
% Deterministic body profiles
% =========================================================================

function F = deterministic_body_profiles(M)

P2 = M.th.P2;

x = P2(:,1);
y = P2(:,2);

L = M.geometry.L;
H = M.geometry.H;

n = size(P2,1);

F = zeros(2*n,3);

% Smooth patterns; they are merely deterministic right-hand sides used to
% generate independent graph-domain resolvent states.
F(1:n,1) = sin(pi*x/L).*sin(pi*y/H);
F(n+1:end,1) = 0.35*cos(2*pi*x/L).*sin(pi*y/H);

F(1:n,2) = cos(2*pi*x/L).*sin(2*pi*y/H);
F(n+1:end,2) = sin(pi*x/L).*sin(2*pi*y/H);

F(1:n,3) = sin(3*pi*x/L).*sin(pi*y/H);
F(n+1:end,3) = -cos(pi*x/L).*sin(3*pi*y/H);
end

% =========================================================================
% Exact circular element map
% =========================================================================

function [X,J] = exact_element_map(Xv,xi,eta,localCylEdge,xc,R)

Lam = [1-xi-eta;xi;eta];
dLam = [-1,-1;1,0;0,1];

if localCylEdge==0
    X = Lam.'*Xv;
    J = Xv.'*dLam;
    return;
end

switch localCylEdge
    case 1
        a=1; b=2; c=3;
    case 2
        a=2; b=3; c=1;
    case 3
        a=3; b=1; c=2;
    otherwise
        error('Invalid local cylinder edge.');
end

s = Lam(a)+Lam(b);

if s<=0
    error('Exact circular map evaluated at opposite vertex.');
end

t = Lam(b)/s;

ua = (Xv(a,:)-xc)/R;
ub = (Xv(b,:)-xc)/R;

tha = atan2(ua(2),ua(1));
thb = atan2(ub(2),ub(1));
delta = atan2(sin(thb-tha),cos(thb-tha));

th = tha+delta*t;

C = xc+R*[cos(th),sin(th)];
Cp = R*delta*[-sin(th),cos(th)];

X = s*C+Lam(c)*Xv(c,:);

J = zeros(2,2);

for q = 1:2
    ds = dLam(a,q)+dLam(b,q);
    dt = (dLam(b,q)*s-Lam(b)*ds)/(s^2);
    dX = ds*C+s*Cp*dt+dLam(c,q)*Xv(c,:);
    J(:,q) = dX(:);
end
end

% =========================================================================
% Quadrature / shape functions
% =========================================================================

function [Q,W] = duffy_gauss_rule_n(n)

[a,wa] = gauss_legendre_01(n);

Q = zeros(n*n,2);
W = zeros(n*n,1);

k = 0;
for i = 1:n
    for j = 1:n
        k = k+1;
        Q(k,1) = a(i);
        Q(k,2) = (1-a(i))*a(j);
        W(k) = wa(i)*wa(j)*(1-a(i));
    end
end
end

function [x,w] = gauss_legendre_01(n)
% Golub--Welsch Gauss--Legendre rule on [0,1].

if n<1 || n~=round(n)
    error('Gauss order must be a positive integer.');
end

if n==1
    x = 0.5;
    w = 1;
    return;
end

k = (1:n-1).';
beta = k./sqrt(4*k.^2-1);

J = diag(beta,1)+diag(beta,-1);
[V,D] = eig(J);

x0 = diag(D);
[x0,ord] = sort(x0);
V = V(:,ord);

w0 = 2*(V(1,:).^2).';

x = 0.5*(x0+1);
w = 0.5*w0;
end

function [Q,W] = duffy_gauss_rule_6()

x = [ ...
   -0.9324695142031521
   -0.6612093864662645
   -0.2386191860831969
    0.2386191860831969
    0.6612093864662645
    0.9324695142031521];

w = [ ...
    0.1713244923791704
    0.3607615730481386
    0.4679139345726910
    0.4679139345726910
    0.3607615730481386
    0.1713244923791704];

a = 0.5*(x+1);
wa = 0.5*w;

Q = zeros(36,2);
W = zeros(36,1);

k = 0;

for i = 1:6
    for j = 1:6
        k = k+1;
        Q(k,1) = a(i);
        Q(k,2) = (1-a(i))*a(j);
        W(k) = wa(i)*wa(j)*(1-a(i));
    end
end
end

function [x,w] = gauss_legendre_10_01()

x0 = [ ...
   -0.9739065285171717
   -0.8650633666889845
   -0.6794095682990244
   -0.4333953941292472
   -0.1488743389816312
    0.1488743389816312
    0.4333953941292472
    0.6794095682990244
    0.8650633666889845
    0.9739065285171717];

w0 = [ ...
    0.0666713443086881
    0.1494513491505806
    0.2190863625159820
    0.2692667193099963
    0.2955242247147529
    0.2955242247147529
    0.2692667193099963
    0.2190863625159820
    0.1494513491505806
    0.0666713443086881];

x = 0.5*(x0+1);
w = 0.5*w0;
end

function phi = edge_p2_shapes(t)
phi = [ ...
    (1-t)*(1-2*t), ...
    t*(2*t-1), ...
    4*t*(1-t)];
end

function [N,dN,Lam] = p2p1_shapes(xi,eta)

l1 = 1-xi-eta;
l2 = xi;
l3 = eta;

Lam = [l1;l2;l3];

N = [ ...
    l1*(2*l1-1)
    l2*(2*l2-1)
    l3*(2*l3-1)
    4*l1*l2
    4*l2*l3
    4*l3*l1];

dN = [ ...
   -(4*l1-1), -(4*l1-1)
     4*l2-1,     0
        0,       4*l3-1
     4*(l1-l2), -4*l2
     4*l3,       4*l2
    -4*l3,       4*(l1-l3)];
end

function s = password(tf)
if tf
    s = 'PASS';
else
    s = 'criterion not satisfied';
end
end


==> anc/Example_CylinderWake/src/cylwake_step10_P1_lradi.m <==
function PE1 = cylwake_step10_P1_lradi(SN,Gate,Deep)
%CYLWAKE_STEP10_P1_LRADI
% Cylinder-wake Step 10A:
% first direct policy evaluation P1 for K0=0 by bordered low-rank ADI.
%
% fixed problem:
%   Re = 50
%   one unit-L2 tangential cylinder-traction input
%   two targeted wake-vorticity outputs
%
% Policy:
%   K0 = 0.
%
% Hence the policy cost is
%
%   J0(x0) = integral_0^inf || C x(t) ||_2^2 dt.
%
% On the incompressible velocity state space the value operator P1 solves
%
%   A0^* P1 + P1 A0 + C^* C = 0.
%
% NUMERICAL REALIZATION
% ---------------------
% We never construct a divergence-free basis or a projected large
% generator.  Every generator, inverse-generator, and ADI resolvent action
% is a bordered velocity-pressure solve.
%
% In reduced Taylor-Hood velocity coordinates:
%
%   M xdot + L x - G' p = 0,
%                       G x = 0.
%
% The generalized observability Lyapunov equation is represented as
%
%   (-L)' X M + M X (-L) + C' C = 0
%
% on the constrained graph.
%
% The LR-ADI residual is stored as a DUAL load factor W.  Initially
%
%   W0 = C'.
%
% For a positive-half-plane ADI shift sigma,
%
%   [sigma M + L',  -G'] [V] = [W]
%   [G,               0 ] [Q]   [0]
%
% and
%
%   Zstep = sqrt(2 Re sigma) V,
%   Wnew  = W - 2 Re(sigma) M V.
%
% UNBOUNDED-OUTPUT STOPPING RULE
% ------------------------------
% C is a graph-bounded curl observation with nonzero boundary trace, so the
% raw coefficient norm of W is NOT used as the convergence criterion.
%
% We monitor the resolvent-normalized graph residual
%
%   rho_beta(W)
%     = || (beta I - A0^*)^{-1} W ||_X
%       / || (beta I - A0^*)^{-1} C^* ||_X,
%
% with beta = 1 = alpha_n.
%
% Stopping is tested ONLY after a COMPLETE shift cycle.
%
% SHIFT GENERATION
% ----------------
% A current-policy two-sided Penzl-style candidate set is built from
%
%   * audited right-edge OPEN atlas modes from Step 08B,
%   * largest-|lambda| Ritz values of A0,
%   * largest-|mu| Ritz values of A0^{-1} (slow spectrum).
%
% A greedy minimax rational attenuation criterion selects one real or
% conjugate-pair macro at a time.  Complex shifts are processed as complete
% conjugate macros so the stored factor remains real.
%
% DIRECT VALUE AUDIT
% ------------------
% Because the fixed output was designed from the isolated wake eigenspace,
% P1 can be checked independently on that two-dimensional invariant plane:
% a 2x2 Lyapunov equation gives the exact policy value there.  The LR-ADI
% value restricted to the same plane is compared against it.
%
% This file computes P1 ONLY.  It does NOT yet compute Gamma1 / the Newton
% Newton--Kleinman update.
%
% Usage:
%   PE1 = cylwake_step10_P1_lradi(SN,Gate,Deep);
%
% Requires in workspace:
%   SN   from cylwake_step09_system_node_audit
%   Gate from cylwake_step07_modal_lqr_gate
%   Deep from cylwake_step08b_deep_open_audit

if nargin < 3 || isempty(SN) || isempty(Gate) || isempty(Deep)
    error(['Usage:\n' ...
           '  PE1 = cylwake_step10_P1_lradi(SN,Gate,Deep);']);
end

fprintf('\n============================================================\n');
fprintf('CYLINDER WAKE: P1 LR-ADI\n');
fprintf('============================================================\n');

if ~SN.audit.pass
    error('Step 09 system-node audit did not pass.');
end

if ~Gate.decision.pass
    error('Step 07 actuator gate did not pass.');
end

if Deep.audit.closed_loop_data_used
    error('Step-08B spectral data are not OPEN-only.');
end

%% ------------------------------------------------------------------------
% fixed current-policy realization
% -------------------------------------------------------------------------
M = SN.descriptor.M_reduced;
G = SN.descriptor.G_reduced;

nV = size(M,1);
nP = size(G,1);

Adesc = SN.descriptor.A;
L = -Adesc(1:nV,1:nV);

C = SN.descriptor.C(:,1:nV);
ny = size(C,1);

if ny~=2
    error('Expected two fixed performance outputs.');
end

alpha_n = 1.0;   % Newton graph normalization, reserved for later update.
beta = 1.0;      % resolvent normalization for the graph residual.

tolRho = 1e-7;
maxCycles = 18;

% Tight cyclewise recompression prevents the low-rank factor from growing
% to O(10^3) columns before the first compression.  This tolerance is four
% orders below the graph-residual stopping target.
cycleCompressTol = 1e-11;

fprintf('velocity / pressure dofs        : %d / %d\n',nV,nP);
fprintf('policy output dimension         : %d\n',ny);
fprintf('initial policy                   : K0 = 0\n');
fprintf('Newton normalization alpha_n     : %.1f\n',alpha_n);
fprintf('graph residual reference beta    : %.1f\n',beta);
fprintf('target rho_beta                  : %.1e\n',tolRho);
fprintf('large projected generator        : NOT FORMED\n');
fprintf('classical B^*P                   : NOT FORMED\n');

%% ------------------------------------------------------------------------
% 1. Current-policy spectral candidate set
% -------------------------------------------------------------------------
fprintf('\n--- current-policy two-sided spectral pilot -----------------\n');

% Mass-projection solve for A actions.
Bmass = [M, -G.';
         G, sparse(nP,nP)];
Fmass = decomposition(Bmass,'lu');

% Zero-frequency descriptor solve for A^{-1}.
Binv = [-L, G.';
         G, sparse(nP,nP)];
Finv = decomposition(Binv,'lu');

% Deterministic divergence-free Krylov start.
rng(1701,'twister');
r0 = randn(nV,1);
tmp = Fmass\[M*r0;zeros(nP,1)];
v0 = tmp(1:nV);
v0 = v0/xnorm(v0,M);

Afun = @(x) generator_action(x,Fmass,L,nV,nP);
Ainvfun = @(x) inverse_generator_action(x,Finv,M,nV,nP);

opts = struct();
opts.tol = 2e-9;
opts.maxit = 900;
opts.p = min(nV,52);
opts.disp = 0;
opts.isreal = false;
opts.issym = false;
opts.v0 = v0;

nFast = 24;
nSlow = 24;

fprintf('computing %d largest-|lambda| Ritz values ...\n',nFast);
tFast = tic;
[Vfast,Dfast] = eigs(Afun,nV,nFast,'lm',opts);
timeFast = toc(tFast);
lamFast = diag(Dfast);

fprintf('computing %d largest-|A^{-1}| Ritz values ...\n',nSlow);
tSlow = tic;
[Vinv,Dinv] = eigs(Ainvfun,nV,nSlow,'lm',opts);
timeSlow = toc(tSlow);
muSlow = diag(Dinv);
lamSlow = 1./muSlow;

[lamFast,resFast] = audit_ritz_set( ...
    lamFast,Vfast,Afun,M,G);

[lamSlow,resSlow] = audit_ritz_set( ...
    lamSlow,Vinv,Afun,M,G);

fprintf('fast Ritz time                  : %.2f s\n',timeFast);
fprintf('slow/inverse Ritz time          : %.2f s\n',timeSlow);

% Reuse the already audited OPEN right-edge atlas.
atlas = Deep.atlas.candidates;
lamAtlas = [atlas.lambda].';
resAtlas = [atlas.residual].';

candLam = [lamFast;lamSlow;lamAtlas];
candRes = [resFast;resSlow;resAtlas];

ok = isfinite(real(candLam)) & isfinite(imag(candLam)) & ...
     real(candLam)<-1e-10 & isfinite(candRes) & candRes<2e-6;

candLam = candLam(ok);

% Add conjugates explicitly, then deduplicate.
maskCx = abs(imag(candLam))>1e-10;
candLam = [candLam;conj(candLam(maskCx))];

candLam = dedup_complex(candLam,2e-5);
candLam = candLam(real(candLam)<-1e-10);

if numel(candLam)<4
    error('Too few reliable current-policy spectral candidates.');
end

fprintf('audited spectral candidates     : %d\n',numel(candLam));
fprintf('candidate Re(lambda) range      : [%+.4e, %+.4e]\n', ...
    min(real(candLam)),max(real(candLam)));
fprintf('candidate |Im(lambda)| range    : [%.4e, %.4e]\n', ...
    min(abs(imag(candLam))),max(abs(imag(candLam))));
fprintf('candidate |lambda| range        : [%.4e, %.4e]\n', ...
    min(abs(candLam)),max(abs(candLam)));

%% ------------------------------------------------------------------------
% 2. Greedy minimax cycle with a parabolic spectral envelope
%
% The Ritz data resolve the very slow modes
% and the ~9e3 extreme tail, but almost no intermediate dissipative scales.
% The scalar rational predictor therefore claimed ~1e-12 attenuation while
% the measured late-cycle graph residual only fell by about 0.45 per cycle.
%
% We keep all audited spectral data and ADD negative-real logarithmic guard
% points over the observed parabolic range.  These are interpolation guards,
% not claimed eigenvalues.
% -------------------------------------------------------------------------
fprintf('\n--- greedy real/conjugate ADI macro selection ---------------\n');

slowScale = max(1e-3,min(-real(candLam)));
fastScale = max(abs(candLam));

envScale = logspace(log10(slowScale),log10(fastScale),32).';
lamEnvelope = -envScale;

candEval = dedup_complex([candLam;lamEnvelope],2e-5);

rep = candEval(imag(candEval)>=-1e-10);
rep = dedup_conjugacy_representatives(rep,2e-5);

[~,ordRep] = sortrows([abs(rep),real(rep),imag(rep)],[1 2 3]);
rep = rep(ordRep);

nMacrosWanted = min(20,numel(rep));

att = ones(size(candEval));
used = false(numel(rep),1);

macros = cell(nMacrosWanted,1);
selectedLambda = complex(nan(nMacrosWanted,1));
predictedMax = nan(nMacrosWanted,1);

for km = 1:nMacrosWanted
    bestWorst = Inf;
    bestIdx = NaN;
    bestFac = [];

    for jr = 1:numel(rep)
        if used(jr)
            continue;
        end

        lamSel = rep(jr);
        sigma = -lamSel;

        if real(sigma)<=0
            continue;
        end

        fac = macro_attenuation(candEval,sigma);
        trialWorst = max(att.*fac);

        if trialWorst<bestWorst
            bestWorst = trialWorst;
            bestIdx = jr;
            bestFac = fac;
        end
    end

    if ~isfinite(bestIdx)
        error('Greedy ADI macro selection failed.');
    end

    used(bestIdx) = true;
    lamSel = rep(bestIdx);
    sigma = -lamSel;

    if abs(imag(sigma))<1e-10
        macros{km} = real(sigma);
    else
        macros{km} = [sigma,conj(sigma)];
    end

    selectedLambda(km) = lamSel;
    att = att.*bestFac;
    predictedMax(km) = max(att);

    if numel(macros{km})==1
        fprintf(['macro %2d : lambda=%+ .5e %+ .5ei, ' ...
                 'sigma=%9.3e, predicted max %.3e\n'], ...
            km,real(lamSel),imag(lamSel), ...
            real(macros{km}),predictedMax(km));
    else
        fprintf(['macro %2d : lambda=%+ .5e %+ .5ei, ' ...
                 'sigma=%9.3e%+9.3ei + conj, predicted max %.3e\n'], ...
            km,real(lamSel),imag(lamSel), ...
            real(macros{km}(1)),imag(macros{km}(1)),predictedMax(km));
    end
end

nScalarEquivalentCycle = sum(cellfun(@numel,macros));
nActualSolvesCycle = numel(macros);

fprintf('spectral-envelope guards        : %d\n',numel(lamEnvelope));
fprintf('selected macros                 : %d\n',numel(macros));
fprintf('scalar-equivalent shifts/cycle  : %d\n',nScalarEquivalentCycle);
fprintf('ACTUAL bordered solves/cycle    : %d\n',nActualSolvesCycle);
fprintf('predicted guarded max / cycle   : %.3e\n',predictedMax(end));

%% ------------------------------------------------------------------------
% 3. Factor ONE bordered system per macro
%
% A conjugate pair is handled by the exact real-pair LR-ADI formula, so only
% its first complex shift is factorized.
% -------------------------------------------------------------------------
fprintf('\n--- factoring one bordered system per macro ----------------\n');

shiftSolver = cell(numel(macros),1);

tFact = tic;
for km = 1:numel(macros)
    shiftSolver{km} = make_adjoint_solver(macros{km}(1),M,L,G);
end

betaSolver = make_adjoint_solver(beta,M,L,G);
factTime = toc(tFact);

fprintf('spatial discretization factorizations       : %d + beta\n',numel(macros));
fprintf('factorization time              : %.2f s\n',factTime);

%% ------------------------------------------------------------------------
% 4. Initial graph residual and fixed value probes
% -------------------------------------------------------------------------
W = C.';
W0 = W;

[qBeta0,betaDef0,betaCon0] = ...
    apply_adjoint_solver(betaSolver,W0,M,G);

rho0 = xfro_norm(qBeta0,M);

if ~(isfinite(rho0) && rho0>0)
    error('Initial beta-resolvent graph residual is invalid.');
end

fprintf('\ninitial beta-resolvent norm      : %.12e\n',rho0);
fprintf('initial beta solve defect        : %.3e\n',betaDef0);
fprintf('initial beta constraint defect   : %.3e\n',betaCon0);

[Xprobe,probeNames] = build_probes(SN,Gate,Fmass,M,G);
nProbe = size(Xprobe,2);

fprintf('fixed normalized value probes    : %d\n',nProbe);

%% ------------------------------------------------------------------------
% 5. LR-ADI policy evaluation -- exact real conjugate-pair arithmetic
% -------------------------------------------------------------------------
fprintf('\n--- LR-ADI policy evaluation P1 -----------------------------\n');

Z = zeros(nV,0);

rhoHist = nan(maxCycles+1,1);
rhoHist(1) = 1;

valueHist = nan(maxCycles+1,nProbe);
valueHist(1,:) = 0;

rankHist = nan(maxCycles+1,1);
rankHist(1) = 0;

preCompressCols = nan(maxCycles,1);
compressLossHist = nan(maxCycles,1);

maxSolveDef = betaDef0;
maxConDef = betaCon0;
maxPairFormulaDef = 0;

actualSolves = 0;
scalarEquivalentSteps = 0;
realMacros = 0;
pairMacros = 0;

pairAuditDone = false;
pairAuditResidualDef = NaN;
pairAuditValueDef = NaN;

converged = false;
nCycles = maxCycles;

for icyc = 1:maxCycles

    valueBefore = valueHist(icyc,:);

    for km = 1:numel(macros)

        ss = macros{km};
        sigma = ss(1);

        if numel(ss)==1

            [Vq,solveDef,conDef] = ...
                apply_adjoint_solver(shiftSolver{km},W,M,G);

            maxSolveDef = max(maxSolveDef,solveDef);
            maxConDef = max(maxConDef,conDef);

            Zstep = sqrt(2*real(sigma))*Vq;
            W = W - 2*real(sigma)*(M*Vq);

            Z = [Z,real(Zstep)]; %#ok<AGROW>
            W = real(W);

            actualSolves = actualSolves+1;
            scalarEquivalentSteps = scalarEquivalentSteps+1;
            realMacros = realMacros+1;

        else

            % Exact real formula for sigma=a+ib and its conjugate.
            %
            % Starting from real W:
            %   V = (sigma M + L')^{-1} W
            %   r = a/b
            %   U = Re(V) + r Im(V)
            %
            % Pair factor:
            %   Zpair = 2 sqrt(a) [U, sqrt(1+r^2) Im(V)]
            %
            % Residual update:
            %   Wnew = W - 4 a M U
            %
            % This is algebraically identical to the two sequential complex
            % ADI steps and uses only ONE bordered complex solve.
            aShift = real(sigma);
            bShift = imag(sigma);

            if abs(bShift)<1e-12
                error('Conjugate-pair macro has numerically real shift.');
            end

            WbeforePair = W;

            [Vq,solveDef,conDef] = ...
                apply_adjoint_solver(shiftSolver{km},WbeforePair,M,G);

            maxSolveDef = max(maxSolveDef,solveDef);
            maxConDef = max(maxConDef,conDef);

            rr = aShift/bShift;
            U = real(Vq) + rr*imag(Vq);

            Zpair = 2*sqrt(aShift)*[ ...
                U, sqrt(1+rr^2)*imag(Vq)];

            Wpair = WbeforePair - 4*aShift*(M*U);

            % One-time independent audit against literal two-shift ADI.
            if ~pairAuditDone
                Saudit = make_adjoint_solver(conj(sigma),M,L,G);

                W1 = WbeforePair - 2*aShift*(M*Vq);

                [V2,solveDef2,conDef2] = ...
                    apply_adjoint_solver(Saudit,W1,M,G);

                maxSolveDef = max(maxSolveDef,solveDef2);
                maxConDef = max(maxConDef,conDef2);

                Wseq = W1 - 2*aShift*(M*V2);
                Zseq = sqrt(2*aShift)*[Vq,V2];

                pairAuditResidualDef = ...
                    norm(Wpair-Wseq,'fro')/max(norm(Wseq,'fro'),eps);

                valReal = sum(abs(Zpair'*(M*Xprobe)).^2,1);
                valSeq  = sum(abs(Zseq' *(M*Xprobe)).^2,1);

                pairAuditValueDef = norm(valReal-valSeq) / ...
                    max(norm(valSeq),eps);

                maxPairFormulaDef = max([maxPairFormulaDef, ...
                    pairAuditResidualDef,pairAuditValueDef]);

                fprintf(['real-pair audit: residual %.3e, ' ...
                         'probe-value %.3e\n'], ...
                    pairAuditResidualDef,pairAuditValueDef);

                pairAuditDone = true;
            end

            Z = [Z,Zpair]; %#ok<AGROW>
            W = real(Wpair);

            actualSolves = actualSolves+1;
            scalarEquivalentSteps = scalarEquivalentSteps+2;
            pairMacros = pairMacros+1;
        end
    end

    % Recompress only after the COMPLETE shift cycle.  W is untouched, so
    % the graph residual still corresponds to the exact ADI recurrence.
    preCompressCols(icyc) = size(Z,2);

    [Z,lossCycle] = compress_factor_xmetric(Z,M,cycleCompressTol);
    compressLossHist(icyc) = lossCycle;

    [qBeta,betaDef,betaCon] = ...
        apply_adjoint_solver(betaSolver,W,M,G);

    maxSolveDef = max(maxSolveDef,betaDef);
    maxConDef = max(maxConDef,betaCon);

    rho = xfro_norm(qBeta,M)/rho0;
    rhoHist(icyc+1) = rho;

    coeff = Z'*(M*Xprobe);
    vals = real(sum(abs(coeff).^2,1));

    valueHist(icyc+1,:) = vals;
    rankHist(icyc+1) = size(Z,2);

    inc = vals-valueBefore;

    fprintf(['cycle %2d : rho_beta = %.3e, cols %d -> %d, ' ...
             'compression %.1e, min dV = %.3e\n'], ...
        icyc,rho,preCompressCols(icyc),size(Z,2), ...
        lossCycle,min(inc));

    if min(inc)<-2e-8*max(1,max(vals))
        error('Cycle recompression caused unacceptable value loss.');
    end

    % HARD RULE: stopping only after a COMPLETE shift cycle.
    if rho<=tolRho
        converged = true;
        nCycles = icyc;
        break;
    end
end

rhoHist = rhoHist(1:nCycles+1);
valueHist = valueHist(1:nCycles+1,:);
rankHist = rankHist(1:nCycles+1);
preCompressCols = preCompressCols(1:nCycles);
compressLossHist = compressLossHist(1:nCycles);

%% ------------------------------------------------------------------------
% 6. Final X-metric factor diagnostics
% -------------------------------------------------------------------------
fprintf('\n--- X-metric factor diagnostics -----------------------------\n');

storedRank = size(Z,2);

GramFinal = real(Z'*(M*Z));
GramFinal = 0.5*(GramFinal+GramFinal.');
svFinal = sqrt(max(real(eig(GramFinal)),0));
svFinal = sort(svFinal,'descend');

if isempty(svFinal) || svFinal(1)==0
    numericalRank = 0;
else
    numericalRank = sum(svFinal>1e-10*svFinal(1));
end

maxCycleLoss = max(compressLossHist);

fprintf('stored factor columns           : %d\n',storedRank);
fprintf('numerical X-rank                : %d\n',numericalRank);
fprintf('largest precompression columns  : %d\n',max(preCompressCols));
fprintf('max per-cycle compression loss  : %.3e\n',maxCycleLoss);

%% ------------------------------------------------------------------------
% 7. Independent exact 2x2 wake-plane policy-value audit
% -------------------------------------------------------------------------
fprintf('\n--- exact wake-plane P1 audit -------------------------------\n');

lambdaWake = Gate.step06.selection.lambda;
alpha = real(lambdaWake);
omega = imag(lambdaWake);

xWake = Gate.step06.mode.right;
wWake = xWake(1:nV);

Wwake = [real(wWake),imag(wWake)];

% Check the real invariant-plane representation independently.
A2 = [alpha, omega; -omega, alpha];

AW = [Afun(Wwake(:,1)),Afun(Wwake(:,2))];
invPlaneDef = xfro_norm(AW-Wwake*A2,M)/ ...
    max(xfro_norm(AW,M),eps);

C2 = C*Wwake;
Q2 = real(C2'*C2);
Q2 = 0.5*(Q2+Q2.');

H2exact = small_lyapunov(A2,Q2);

Bval = Z'*(M*Wwake);
H2adi = real(Bval'*Bval);
H2adi = 0.5*(H2adi+H2adi.');

wakeValueDef = norm(H2adi-H2exact,'fro')/ ...
    max(norm(H2exact,'fro'),eps);

genEigExact = eig(H2exact\H2adi);
wakeWorstRatio = min(real(genEigExact));
wakeBestRatio = max(real(genEigExact));

fprintf('wake invariant-plane defect     : %.3e\n',invPlaneDef);
fprintf('exact 2x2 value matrix:\n');
disp(H2exact);
fprintf('LR-ADI restricted value matrix:\n');
disp(H2adi);
fprintf('relative wake-value defect      : %.3e\n',wakeValueDef);
fprintf('wake value ratio min/max        : %.8f / %.8f\n', ...
    wakeWorstRatio,wakeBestRatio);

%% ------------------------------------------------------------------------
% 8. Final graph residual / policy summary
% -------------------------------------------------------------------------
finalRho = rhoHist(end);

fprintf('\n--- P1 POLICY-EVALUATION SUMMARY ----------------------------\n');
fprintf('complete ADI cycles             : %d\n',nCycles);
fprintf('scalar-equivalent ADI shifts    : %d\n',scalarEquivalentSteps);
fprintf('ACTUAL bordered ADI solves      : %d\n',actualSolves);
fprintf('real / conjugate macros         : %d / %d\n', ...
    realMacros,pairMacros);
fprintf('final rho_beta                  : %.6e\n',finalRho);
fprintf('maximum shifted-solve defect    : %.3e\n',maxSolveDef);
fprintf('maximum constraint defect       : %.3e\n',maxConDef);
fprintf('real-pair formula defect        : %.3e\n',maxPairFormulaDef);
fprintf('wake-plane direct-value defect  : %.3e\n',wakeValueDef);

pass = converged && ...
       finalRho<=tolRho && ...
       maxSolveDef<2e-9 && ...
       maxConDef<2e-9 && ...
       maxPairFormulaDef<2e-10 && ...
       maxCycleLoss<5e-9 && ...
       wakeValueDef<5e-5 && ...
       invPlaneDef<5e-7;

if pass
    fprintf('STEP 10A                       : PASS\n');
    fprintf('P1 POLICY VALUE                : READY\n');
    fprintf('NEXT                           : Gamma_1 graph-Newton update\n');
else
    fprintf('STEP 10A                       : criterion not satisfied\n');
    fprintf('P1 POLICY VALUE                : NOT YET fixed\n');
end

fprintf('============================================================\n\n');

%% ------------------------------------------------------------------------
% 9. Return
% -------------------------------------------------------------------------
PE1.backbone = SN.backbone;

PE1.policy_index = 0;
PE1.value_index = 1;
PE1.K0 = 0;

PE1.alpha_n = alpha_n;
PE1.beta_residual = beta;

PE1.system.M = M;
PE1.system.L = L;
PE1.system.G = G;
PE1.system.C = C;

PE1.shifts.candidate_lambda = candLam;
PE1.shifts.envelope_lambda = lamEnvelope;
PE1.shifts.selection_set = candEval;
PE1.shifts.selected_lambda = selectedLambda;
PE1.shifts.macros = macros;
PE1.shifts.scalar_equivalent_per_cycle = nScalarEquivalentCycle;
PE1.shifts.actual_solves_per_cycle = nActualSolvesCycle;
PE1.shifts.predicted_max_history = predictedMax;

PE1.adi.tolerance_rho_beta = tolRho;
PE1.adi.converged = converged;
PE1.adi.cycles = nCycles;
PE1.adi.scalar_equivalent_steps = scalarEquivalentSteps;
PE1.adi.actual_bordered_solves = actualSolves;
PE1.adi.factor = Z;
PE1.adi.stored_rank = storedRank;
PE1.adi.numerical_X_rank = numericalRank;
PE1.adi.cycle_compression_tolerance = cycleCompressTol;
PE1.adi.cycle_compression_loss = compressLossHist;
PE1.adi.precompression_columns = preCompressCols;
PE1.adi.rho_beta_history = rhoHist;
PE1.adi.value_probe_history = valueHist;
PE1.adi.value_probe_names = probeNames;
PE1.adi.rank_history = rankHist;
PE1.adi.real_pair_audit_residual_defect = pairAuditResidualDef;
PE1.adi.real_pair_audit_value_defect = pairAuditValueDef;

% P1 as an X-self-adjoint low-rank operator:
%   P1 x = Z (Z^* x),  Z^* x = Z' M x.
PE1.apply = @(x) Z*(Z'*(M*x));
PE1.quadratic_value = @(x) real(sum(abs(Z'*(M*x)).^2,1));

PE1.residual.final_rho_beta = finalRho;
PE1.residual.max_shifted_solve_defect = maxSolveDef;
PE1.residual.max_constraint_defect = maxConDef;
PE1.residual.max_real_pair_formula_defect = maxPairFormulaDef;

PE1.wake.A2 = A2;
PE1.wake.C2 = C2;
PE1.wake.H2_exact = H2exact;
PE1.wake.H2_lradi = H2adi;
PE1.wake.invariant_plane_defect = invPlaneDef;
PE1.wake.relative_value_defect = wakeValueDef;
PE1.wake.value_ratio_min = wakeWorstRatio;
PE1.wake.value_ratio_max = wakeBestRatio;

PE1.audit.pass = pass;

%% ------------------------------------------------------------------------
% Save expensive result
% -------------------------------------------------------------------------
srcDir = fileparts(mfilename('fullpath'));
projectRoot = fileparts(srcDir);
resultsDir = fullfile(projectRoot,'results');

if ~exist(resultsDir,'dir')
    mkdir(resultsDir);
end

saveFile = fullfile(resultsDir,'cylwake_step10_P1_lradi.mat');

fprintf('saving P1 result                : %s\n',saveFile);
save(saveFile,'PE1','-v7.3');

PE1.saved_file = saveFile;

%% ------------------------------------------------------------------------
% Figures
% -------------------------------------------------------------------------
figure('Name','Cylinder wake Step 10A: P1 graph residual','Color','w');

semilogy(0:nCycles,rhoHist,'o-','LineWidth',1.3);
hold on;
yline(tolRho,'--');
xlabel('complete ADI cycle');
ylabel('\rho_\beta');
title('P_1 LR-ADI resolvent-normalized graph residual');
grid on;
hold off;

figure('Name','Cylinder wake Step 10A: P1 probe values','Color','w');

plot(0:nCycles,valueHist,'LineWidth',1.2);
xlabel('complete ADI cycle');
ylabel('<P_1 x,x>_X');
legend(probeNames,'Location','best');
title('Monotone direct policy-value accumulation');
grid on;

end

% =========================================================================
% Generator / inverse-generator actions
% =========================================================================

function y = generator_action(x,Fmass,L,nV,nP)

rhs = [-L*x;zeros(nP,size(x,2))];
sol = Fmass\rhs;
y = sol(1:nV,:);
end

function y = inverse_generator_action(x,Finv,M,nV,nP)

rhs = [M*x;zeros(nP,size(x,2))];
sol = Finv\rhs;
y = sol(1:nV,:);
end

% =========================================================================
% Ritz auditing
% =========================================================================

function [lam,res] = audit_ritz_set(lam,V,Afun,M,G)

res = nan(size(lam));

for j = 1:numel(lam)

    if ~(isfinite(real(lam(j))) && isfinite(imag(lam(j))))
        continue;
    end

    v = V(:,j);

    nv = xnorm(v,M);
    if ~(isfinite(nv) && nv>0)
        continue;
    end

    v = v/nv;

    Av = Afun(v);

    dyn = xnorm(Av-lam(j)*v,M)/max(1,abs(lam(j)));
    con = norm(G*v)/max(norm(v),eps);

    res(j) = max(dyn,con);
end
end

% =========================================================================
% Greedy shift helpers
% =========================================================================

function fac = macro_attenuation(lam,sigma)

if abs(imag(sigma))<1e-10
    fac = abs((lam+sigma)./(lam-sigma));
else
    fac1 = abs((lam+sigma)./(lam-sigma));
    fac2 = abs((lam+conj(sigma))./(lam-conj(sigma)));
    fac = fac1.*fac2;
end

fac(~isfinite(fac)) = 1;
end

function z = dedup_complex(z,tolRel)

if isempty(z)
    return;
end

% Deterministic order.
[~,ord] = sortrows([real(z),imag(z)],[1 2]);
z = z(ord);

keep = true(size(z));

for i = 1:numel(z)
    if ~keep(i)
        continue;
    end

    tol = tolRel*(1+abs(z(i)));

    for j = i+1:numel(z)
        if keep(j) && abs(z(j)-z(i))<=tol
            keep(j) = false;
        end
    end
end

z = z(keep);
end

function rep = dedup_conjugacy_representatives(rep,tolRel)

if isempty(rep)
    return;
end

keep = true(size(rep));

for i = 1:numel(rep)
    if ~keep(i)
        continue;
    end

    tol = tolRel*(1+abs(rep(i)));

    for j = i+1:numel(rep)
        if keep(j) && ...
           min(abs(rep(j)-rep(i)),abs(rep(j)-conj(rep(i))))<=tol
            keep(j) = false;
        end
    end
end

rep = rep(keep);
end

% =========================================================================
% Adjoint bordered resolvent
% =========================================================================

function S = make_adjoint_solver(sigma,M,L,G)

nV = size(M,1);
nP = size(G,1);

K = [sigma*M + L.', -G.';
     G,                 sparse(nP,nP)];

S.sigma = sigma;
S.nV = nV;
S.nP = nP;
S.K = K;
S.D = decomposition(K,'lu');
end

function [V,solveDef,conDef] = apply_adjoint_solver(S,W,M,G)

rhs = [W;zeros(S.nP,size(W,2))];

sol = S.D\rhs;
V = sol(1:S.nV,:);

rr = S.K*sol-rhs;

solveDef = norm(rr,'fro')/max(norm(rhs,'fro'),eps);
conDef = norm(G*V,'fro')/max(norm(V,'fro'),eps);

% M is intentionally passed: it documents that V is a state vector in the
% natural X metric and catches accidental dimension mismatch.
if size(M,1)~=size(V,1)
    error('Adjoint resolvent returned wrong velocity dimension.');
end
end

% =========================================================================
% Probe states
% =========================================================================

function [X,names] = build_probes(SN,Gate,Fmass,M,G)

nV = size(M,1);
nP = size(G,1);

xWake = Gate.step06.mode.right;
wWake = xWake(1:nV);

x1 = real(wWake);
x2 = imag(wWake);

x3 = SN.lift.velocity_reduced;

rng(1702,'twister');
r = randn(nV,1);
sol = Fmass\[M*r;zeros(nP,1)];
x4 = sol(1:nV);

X = [x1,x2,x3,x4];

names = {'wake real','wake imag','alpha=1 input lift','DF random'};

for j = 1:size(X,2)

    con = norm(G*X(:,j))/max(norm(X(:,j)),eps);
    if con>1e-9
        error('Probe %d is not divergence free: %.3e.',j,con);
    end

    nrm = xnorm(X(:,j),M);
    if nrm<=0
        error('Probe %d has zero X norm.',j);
    end

    X(:,j) = X(:,j)/nrm;
end
end

% =========================================================================
% X-metric factor compression
% =========================================================================

function [Zc,loss] = compress_factor_xmetric(Z,M,relTol)

if isempty(Z)
    Zc = Z;
    loss = 0;
    return;
end

Gz = real(Z'*(M*Z));
Gz = 0.5*(Gz+Gz.');

[U,D] = eig(Gz);
ev = real(diag(D));
[ev,ord] = sort(ev,'descend');
U = U(:,ord);

scale = max(ev(1),eps);
ev(ev<0 & ev>-1e-11*max(1,scale)) = 0;

keep = sqrt(max(ev,0)) > relTol*sqrt(scale);

if ~any(keep)
    keep(1) = true;
end

discard = sum(max(ev(~keep),0));
total = sum(max(ev,0));

loss = sqrt(discard/max(total,eps));
Zc = Z*U(:,keep);
end

% =========================================================================
% Small exact wake-plane Lyapunov solve
% =========================================================================

function H = small_lyapunov(A,Q)

n = size(A,1);

K = kron(eye(n),A.') + kron(A.',eye(n));

h = -K\Q(:);

H = reshape(h,n,n);
H = real(0.5*(H+H.'));

res = norm(A.'*H+H*A+Q,'fro')/max(norm(Q,'fro'),eps);

if res>1e-11
    error('Small wake-plane Lyapunov solve residual %.3e.',res);
end
end

% =========================================================================
% X norms
% =========================================================================

function n = xnorm(x,M)

v = real(x'*(M*x));
n = sqrt(max(v,0));
end

function n = xfro_norm(X,M)

G = X'*(M*X);
n = sqrt(max(real(trace(G)),0));
end


==> anc/Example_Elasticity/MANIFEST_SHA256.txt <==
c7b06e7eb1705a0fff207a5e7b9d38fe1c60de6281e22ce39994d6ce848a8678  README.md
d300429d0c6b137c3b480e209d6089ad11e712ad63aac1bb58c9d70bea564e46  environment/matlab_environment.txt
678680f4d97fc5a90031e7dd8601e24309afd79e43a2755d33ffbfe3ece430d0  reproduction/README.txt
5ddb4275e992ba61b918cc6237fad73b35b8ce0c9dfb811da97e13b5ffa30862  run_all.m
cf2defb43336e81d890b4a9680f857829d77d9f7716a3e4f0270cb4ebc9e94e3  run_numerics.m
6dfd3a8dcfa0cc4da784c4465930ada31db384872c9d3298fd4fb4ddcff9fd0a  run_simulation.m
434b9985ab1efa4b3c0b87d022808d451450654d18781733a5c3dac7f08013e4  run_snapshot.m
295e039b84e6b456a7a6ff149759adf690e53a4af3242127244a73bce10c17a0  run_video.m
12b9170b72dc1f98b37668eb2f9906975447fac932f5549d9dda41743fd46ce0  src/core/assemble_elasticity_p1.m
03995c9b8e722041d3b6d8811e1d3882f2beaf2cbde4bbd620f4792a03931b0b  src/core/build_elasticity_discrete.m
d5e47f3389646c643e958470592d37fe19fa8c5bf6f5ddfea81c803c6a77bf68  src/core/build_elasticity_problem_on_mesh.m
2b31cc97389e8a6d2f88c27b9341c5969d414742b21fc704e9f2625a152abeb2  src/core/build_initial_elasticity_example.m
c28f3d4d95d6c4730971e2e92d3ec2343ebe54aae2281e1d3fd8bf08ce63f31a  src/core/build_nested_state_injection.m
a3f8fc27ef9ed04cff2c28603c832189c9a9a506c4c5f3facaa1df44a11ad2d4  src/core/build_position_output_elasticity_problem.m
42659a768951b5e51664dd13c43db446ca870edf9dd7f91b0e3b2229e38d3ae9  src/core/complete_conjugate_adi_block.m
28ef7ce1515c66eaadeedec03285f7d6871317b78a5dbffb36d4e2aeebb321c2  src/core/elasticity_example_config.m
823a5e9111d1bdd5dde087b229f08d320a87c239df9fe472057168fd5f191e7d  src/core/estimate_feedback_shift_residual_block.m
d8dc44a6b4de969bcca1d83fbc51c2b888f4aadb45aa452520a37de7353ff61f  src/core/estimate_feedback_shift_residual_pair.m
682a8c2497e5d45cd7535618a50cf77a330efa8759713f625d9edacf1e5c8612  src/core/evaluate_feedback_adi.m
0a755b361b652b2a8330b8aa1472b9f3394a54db26cff141234da27c0d639a4b  src/core/evaluate_two_grid_error.m
14f68bd85c9f9cac55245afdc5d83f3d9cbf241e9f3da256080588669bc4e935  src/core/initial_feedback.m
045b02579454e9966df79c069e54b4cb067af648195a8e2096878e2b857b6300  src/core/initialize_lshape_nvb_ordering.m
8efef19566fdaacd8d14efe64eb1dd780b606242a8943178f1c5f65de452804e  src/core/make_lshape_mesh.m
c7321023d280795c6a72b35938240a081ec2197e0ca2577bc78f5cc76cde913b  src/core/nvb_refine_marked.m
603a1ce30404129381032aa9e25a5c3d46a2ed88a7e951ef6657fbe9de4e56bf  src/core/prepare_elasticity_adi_cache.m
1b6c42ec82dea47f43f6ae71c3f9c41e6b410e6f24a403b05e953cd9e9638ce1  src/core/prepare_spatial_estimator.m
52800d73cd39009d5e954dbda9e0a7ed59e6910d763ed7a29469b6bb85253937  src/core/refine_elasticity_mesh_from_indicator.m
a89d99169755f16b30b3f244ad3227581b7380d788c157c736e5a2222591869c  src/core/refresh_lshape_mesh_metadata.m
43cf548e01416302975848a50373a0f5c9595dba8ea92f87f58c954196dc6203  src/core/solve_shifted_closed_loop_adjoint.m
96162814a71ab867c859fb5ad5bea96a0775a9b8c94e8a54ec2ccc6d893f62e4  src/core/solve_shifted_elasticity_primal.m
91e3baa0c93693b284a69e98ab056b8086c6f8e86a217fceb622f660b0844b8c  src/core/solve_shifted_feedback_primal.m
9f055f23d01fb03dd3577304842818a7ce9d7fca1fcca1b944f10989e87b1e83  src/core/transfer_feedback_nested.m
9f06d51b46a55bc0c84604fe6d687e2f4d06f6499f3fd6dbf1bfdf0bf95ba8b7  src/core/update_feedback.m
9df8e0586f2647a58c4554a1482c65d7332279352790d963e3a6789cd3c38ae4  src/render_elasticity_snapshot.m
7066250cc4f73222063df5161ed33b962c2ac9fb5d4eecc245c8ed17089572ef  src/render_elasticity_video.m
c6ca10785c352f2404079c9151d15663c0083d814516da157c3d8395f0508329  src/run_adaptive_newton_kleinman.m
2701b3c0a5928eef25abeca9d6acaef523b60a8f8a68c423f61629c029e67a6f  src/simulate_elasticity_transient.m
279b01b9c5ae7b9c5c5c42b6ba6568b1e7ed9207a2b5125c06af2af2f4e4a043  src/verify_second_order_adi_pair.m
2b155f8992b71a75f5218ad9cb519c4d4156e9e122a41b79b4aac0a96eb19174  tests/run_tests.m
a2b0e3d1363da22bc44d6b209dc496526ec9c36e8b5a7f6f682132bd97d002ce  tests/test_feedback_transfer.m
6ae49a162c9b4c9ddb7c0fb383b29f5f6aaa74052fda19a1217ff90bb09be821  verify_code_package.m


==> anc/Example_Elasticity/README.md <==
# Reproduction code: adaptive Newton--Kleinman elasticity example

This package reproduces the boundary-controlled elasticity experiment used for the adaptive Newton--Kleinman / low-rank ADI example. No computed mesh, feedback, value factor, shift sequence, MAT file, checkpoint, numerical table, figure, or movie is included as an input.

## Main entry point

Start MATLAB in this directory and run

```matlab
out = run_all();
```

This performs, in order:

1. a structural and source-integrity check;
2. the complete adaptive Newton--Kleinman computation from the model data;
3. the open-loop / closed-loop transient simulation on the accepted mesh;
4. generation of the controlled initial-state paper snapshot.

The optional comparison movie is excluded from the default run because it is not needed to verify the numerical results. To create it as well, use

```matlab
out = run_all(true);
```

or, after a completed run,

```matlab
vid = run_video(out.reportNK,out.sim);
```

## Individual stages

The stages can also be executed separately:

```matlab
reportNK = run_numerics();
sim      = run_simulation(reportNK);
shot     = run_snapshot(reportNK,sim);
vid      = run_video(reportNK,sim);   % optional
```

`run_simulation` requires the result returned by `run_numerics`; it does not silently load a previously computed numerical result.

## Model

The elasticity model is posed on the L-shaped domain

\[
\Omega=(-1,1)^2\setminus([0,1]\times[-1,0])
\]

with the left vertical edge clamped. The material parameters are

\[
\mu=2,\qquad \lambda_L=3,\qquad \rho=1.7,\qquad \eta=0.05.
\]

Two scalar boundary-traction inputs act on short patches of the right and top boundary. The performance output is the corresponding pair of averaged boundary displacements. The quadratic cost is

\[
J=\int_0^\infty \left(4\|G^*\gamma q(t)\|^2+\|u(t)\|^2\right)\,dt.
\]

The semidiscrete first-order state is ordered as `x = [q;p]`. Shifted linear systems are solved through the second-order elasticity operator

\[
K_h+\eta\lambda D_h+\rho\lambda^2M_h.
\]

## Adaptive Newton--Kleinman computation

The numerical procedure is fixed as follows.

- Exactly one complete Newton--Kleinman update is performed on each adaptive mesh.
- Every update is followed by spatial refinement before the outer stopping test is evaluated.
- The Lyapunov equation for the current feedback is solved by low-rank ADI.
- Shifted systems are solved in second-order form; no dense fine-grid closed-loop matrix is assembled.
- Complex-conjugate ADI shifts are processed together, so one complex shifted PDE solve is required per conjugate pair.
- ADI shifts are recomputed from the complete spectrum of a fixed 150-triangle coarse model. No fine-grid spectral data or stored shift sequence is used.
- The same shifted solves provide the spatial refinement indicator.
- On refinement, only the current feedback is transferred to the nested mesh.
- The outer computation stops only after the refined child mesh has been constructed and both

\[
\eta_N^{\mathrm{inh}}\le 5\cdot10^{-3},\qquad
\eta_{\mathrm{grid}}\le 5\cdot10^{-3}
\]

hold simultaneously. The maximum number of adaptive levels is only a safety cap; reaching it without satisfying both conditions is reported as failure.

For the supplied data, the reference computation accepts mesh `T8` with feedback `K6`; `T9` is used only for the final two-grid check. The accepted mesh has 4827 triangles and state dimension 9844. The stopping quantities are approximately

```text
eta_N    = 4.6424696e-3
eta_grid = 3.2047696e-3
```

Wall times depend on the machine. On the reference workstation the adaptive Newton--Kleinman computation takes about eight minutes.

## Transient simulation

The simulation uses exactly the accepted mesh and feedback from the adaptive computation. It performs no further Newton--Kleinman or ADI iteration.

The common initial state is generated by the static load

\[
Kq_0=B[1,-0.75]^T,\qquad p_0=0,
\]

and is scaled so that the maximum nodal displacement equals 5% of the domain diameter. Time integration uses the implicit trapezoidal rule with

```text
Tfinal             = 20
output frame rate  = 30 Hz
substeps per frame = 8
dt                  = 1/240
```

The closed-loop linear solve uses the sparse open-loop factorization plus a rank-two correction; the dense closed-loop matrix is not assembled.

Reference values are

```text
E_open(20)/E0    = 9.944555837433e-2
E_closed(20)/E0  = 2.623024716853e-2
max ||u(t)||_2   = 8.835022227206e-2
J_open(0,20)     = 7.583687344469e-2
J_closed(0,20)   = 3.009809718874e-2
```

Small differences in the last digits can result from platform-dependent sparse factorizations.

## Figures and movie

`run_snapshot` generates only the controlled initial state. The exported paper image contains no title, panel label, or colorbar; these annotations can be added in LaTeX, for example with `overpic`. The two control-force arrows remain visible. The geometry is visually amplified by a factor 2.5; the simulation data themselves are not rescaled.

The optional movie produced by `run_video` uses the labels

```text
open loop
closed loop
t = ...
```

The controlled panel shows the actual time-dependent feedback forces; the open-loop panel has no force arrows.

## Generated output

All generated numerical output is written below

```text
reproduction/elasticity/
```

The adaptive computation writes a MAT report, trajectory and timing tables, a LaTeX table, a run manifest, and a console log. The simulation writes its MAT result and figures. None of these files is part of the distributed numerical input.

## Tests

The short verification suite is run with

```matlab
addpath('tests')
results = run_tests();
```

It checks the code package, the second-order shifted solve against an independent first-order reference solve, the conjugate-pair ADI update against two separate complex ADI steps, and transfer of the current feedback to a nested mesh.

The tests take only a few seconds and do not run the full adaptive computation.

## Source integrity

`MANIFEST_SHA256.txt` contains SHA-256 hashes of the distributed source and documentation files. `verify_code_package` checks the manifest when Java is available and verifies that no numerical/media input file or user-specific absolute Windows path is included in the source package.

## Runtime guidance

Typical runtimes on the reference workstation are approximately:

- verification tests: a few seconds;
- adaptive Newton--Kleinman computation: about 8 minutes;
- transient simulation and static figures: below 1 minute;
- optional 601-frame MP4 rendering: a few minutes.

Thus `run_all()` normally finishes in about 9 minutes on comparable hardware. The optional video is best generated separately.


==> anc/Example_Elasticity/environment/matlab_environment.txt <==
Reference computational environment
===================================
MATLAB: R2026a Update 2
Platform: Windows 64-bit

The numerical driver records the MATLAB release and computer architecture in
the generated run report. No third-party MATLAB code is bundled with this
package. The implementation uses MATLAB sparse linear algebra, eig/eigs,
decomposition, graphics, and VideoWriter.


==> anc/Example_Elasticity/reproduction/README.txt <==
Generated numerical output is written below this directory.
No numerical result file is distributed here as an input to the computation.


==> anc/Example_Elasticity/run_all.m <==
function out = run_all(includeVideo)
%RUN_ALL Reproduce the elasticity computation and reported numerical output.%
%   out = run_all();        % numerics + simulation + paper snapshot
%   out = run_all(true);    % additionally render the optional MP4 movie
%
% This is the recommended entry point. The numerical computation starts
% from the model definition and does not require stored meshes, feedbacks,
% shift data, value factors, or numerical result files.

    if nargin < 1
        includeVideo = false;
    end
    validateattributes(includeVideo,{'logical','numeric'},{'scalar'});
    includeVideo = logical(includeVideo);

    root = fileparts(mfilename('fullpath'));
    addpath(root,'-begin');

    verify_code_package();

    fprintf('\n============================================================\n');
    fprintf('ELASTICITY NUMERICAL REPRODUCTION\n');
    fprintf('============================================================\n');
    fprintf('stored numerical inputs        : NONE\n');
    fprintf('optional video                 : %s\n',yesno(includeVideo));

    totalTimer = tic;

    reportNK = run_numerics();
    sim = run_simulation(reportNK);
    shot = run_snapshot(reportNK,sim);

    if includeVideo
        vid = run_video(reportNK,sim);
    else
        vid = struct('status','SKIPPED');
    end

    out = struct;
    out.status = 'PASS';
    out.reportNK = reportNK;
    out.sim = sim;
    out.shot = shot;
    out.video = vid;
    out.totalWallTime = toc(totalTimer);

    summaryDir = fullfile(root,'reproduction','elasticity');
    if ~exist(summaryDir,'dir')
        mkdir(summaryDir);
    end
    summary = struct;
    summary.status = out.status;
    summary.acceptedMeshLevel = reportNK.acceptedMesh.meshLevel;
    summary.feedbackIndex = reportNK.acceptedFeedback.index;
    summary.validationMeshLevel = reportNK.validationMesh.meshLevel;
    summary.etaNewtonInherited = reportNK.records(end).etaNewtonInherited;
    summary.etaGrid = reportNK.records(end).etaGrid;
    summary.energyRatioOpenFinal = sim.metrics.energyRatioOpenFinal;
    summary.energyRatioClosedFinal = sim.metrics.energyRatioClosedFinal;
    summary.maxControlNorm = sim.metrics.maxControlNorm;
    summary.finalCostOpen = sim.metrics.finalCostOpen;
    summary.finalCostClosed = sim.metrics.finalCostClosed;
    summary.paperSnapshot = shot.imagePath;
    summary.totalWallTime = out.totalWallTime;
    save(fullfile(summaryDir,'reproduction_summary.mat'),'summary');

    fprintf('\n============================================================\n');
    fprintf('NUMERICAL REPRODUCTION: PASS\n');
    fprintf('============================================================\n');
    fprintf('accepted mesh / feedback       : T%d / K%d\n', ...
        reportNK.acceptedMesh.meshLevel,reportNK.acceptedFeedback.index);
    fprintf('validation child               : T%d\n',reportNK.validationMesh.meshLevel);
    fprintf('Eopen(T)/E0                    : %.12e\n',sim.metrics.energyRatioOpenFinal);
    fprintf('Eclosed(T)/E0                  : %.12e\n',sim.metrics.energyRatioClosedFinal);
    fprintf('Jopen(T)                       : %.12e\n',sim.metrics.finalCostOpen);
    fprintf('Jclosed(T)                     : %.12e\n',sim.metrics.finalCostClosed);
    fprintf('paper snapshot                 : %s\n',shot.imagePath);
    fprintf('total wall time [s]            : %.3f\n',out.totalWallTime);
end

function s = yesno(tf)
    if tf
        s = 'YES';
    else
        s = 'NO';
    end
end


==> anc/Example_Elasticity/run_numerics.m <==
function reportNK = run_numerics()
%RUN_NUMERICS Run the adaptive Newton--Kleinman computation.%
%   reportNK = run_numerics();
%
% The computation starts from the model definition. No stored mesh,
% feedback, value factor, shift sequence, or previous numerical report is
% loaded. Exactly one Newton--Kleinman update is performed on each adaptive
% mesh, followed by spatial refinement before the stopping test.

    root = fileparts(mfilename('fullpath'));
    addpath(fullfile(root,'src'),'-begin');
    addpath(fullfile(root,'src','core'),'-begin');
    rehash

    reportNK = run_adaptive_newton_kleinman();

    assert(isfield(reportNK,'audit') && reportNK.audit.overallPass, ...
        'The numerical consistency checks did not pass.');
    assert(isfield(reportNK,'stopTriggered') && reportNK.stopTriggered, ...
        'The accuracy-based stopping criterion was not reached.');
end


==> anc/Example_Elasticity/run_simulation.m <==
function sim = run_simulation(reportNK)
%RUN_SIMULATION Run the open-loop / closed-loop transient simulation.%
%   sim = run_simulation(reportNK);
%
% The simulation uses exactly the accepted mesh and feedback returned by
% run_numerics(). It performs no additional Newton--Kleinman or ADI step.
% The reported time discretization is 20 s, 30 output frames/s, and eight
% trapezoidal substeps per frame.

    if nargin < 1 || isempty(reportNK)
        error('run_simulation requires the output of run_numerics().');
    end

    root = fileparts(mfilename('fullpath'));
    addpath(fullfile(root,'src'),'-begin');
    addpath(fullfile(root,'src','core'),'-begin');
    rehash

    opts = struct;
    opts.Tfinal = 20;
    opts.fps = 30;
    opts.substepsPerFrame = 8;
    opts.staticLoad = [1;-0.75];
    opts.initialAmplitudeFraction = 0.05;
    opts.figureVisible = 'off';
    opts.outputDirectory = fullfile(root,'reproduction','elasticity','simulation');

    sim = simulate_elasticity_transient(reportNK,opts);

    assert(strcmp(sim.status,'PASS'));
    assert(sim.acceptedMeshLevel == reportNK.acceptedFeedback.meshLevel);
    assert(sim.feedbackIndex == reportNK.acceptedFeedback.index);
end


==> anc/Example_Elasticity/run_snapshot.m <==
function shot = run_snapshot(reportNK,sim)
%RUN_SNAPSHOT Generate the controlled initial-state paper image.%
%   shot = run_snapshot(reportNK,sim);
%
% The exported image has no title, panel label, or colorbar. These can be
% added later in LaTeX. The two control-force arrows remain visible.

    if nargin < 2 || isempty(reportNK) || isempty(sim)
        error('run_snapshot requires the outputs of run_numerics() and run_simulation().');
    end

    root = fileparts(mfilename('fullpath'));
    addpath(fullfile(root,'src'),'-begin');
    addpath(fullfile(root,'src','core'),'-begin');
    rehash

    opts = struct;
    opts.showTimeTitle = false;
    opts.panelTitle = '';
    opts.includeColorbar = false;
    opts.figureVisible = 'off';
    opts.outputDirectory = fullfile(root,'reproduction','elasticity','simulation');
    opts.imageFile = 'elasticity_closed_loop_snapshot_t0_paper.png';

    shot = render_elasticity_snapshot(reportNK,sim,opts);
end


==> anc/Example_Elasticity/run_video.m <==
function vid = run_video(reportNK,sim)
%RUN_VIDEO Generate the optional open-loop / closed-loop elasticity movie.%
%   vid = run_video(reportNK,sim);
%
% The panel labels are "open loop" and "closed loop" and the common time
% heading is "t = ...".

    if nargin < 2 || isempty(reportNK) || isempty(sim)
        error('run_video requires the outputs of run_numerics() and run_simulation().');
    end

    root = fileparts(mfilename('fullpath'));
    addpath(fullfile(root,'src'),'-begin');
    addpath(fullfile(root,'src','core'),'-begin');
    rehash

    opts = struct;
    opts.figureVisible = 'off';
    opts.previewOnly = false;
    opts.outputDirectory = fullfile(root,'reproduction','elasticity','simulation');

    vid = render_elasticity_video(reportNK,sim,opts);
end


==> anc/Example_Elasticity/src/core/assemble_elasticity_p1.m <==
function fe = assemble_elasticity_p1(mesh)
%ASSEMBLE_ELASTICITY_P1 Assemble the P1 matrices used in the paper.%
% Vector-valued displacement ordering:
%
%   [all free x-components ; all free y-components].
%
% Returned matrices:
%
%   Keps  : integral epsilon(v):epsilon(u)
%   Kdiv  : integral div(v)^* div(u)
%   M     : vector-valued volume L2 mass matrix
%   D     : vector-valued boundary L2 mass matrix on StateCoefficient_N
%   B     : normalized boundary actuator matrix, ndof x 2
%   Y     : normalized boundary observation matrix, 2 x ndof
%
% The physical stiffness is
%
%   K = 2*mu*Keps + lambdaL*Kdiv.

P = mesh.p;
T = mesh.t;

np = size(P,2);
nt = size(T,2);

% ------------------------------------------------------------
% Volume matrices
% ------------------------------------------------------------
nloc = 6;
nentries = nt*nloc*nloc;

I = zeros(nentries,1);
J = zeros(nentries,1);

VEps = zeros(nentries,1);
VDiv = zeros(nentries,1);
VM   = zeros(nentries,1);

ptr = 0;

for elem = 1:nt
    nodes = T(:,elem);

    x1 = P(1,nodes(1)); y1 = P(2,nodes(1));
    x2 = P(1,nodes(2)); y2 = P(2,nodes(2));
    x3 = P(1,nodes(3)); y3 = P(2,nodes(3));

    detJ = ...
        (x2-x1)*(y3-y1) ...
        - (x3-x1)*(y2-y1);

    if abs(detJ) < 100*eps
        error('Degenerate triangle %d.',elem);
    end

    area = 0.5*abs(detJ);

    % Gradients of the scalar P1 basis functions.
    gx = [y2-y3; y3-y1; y1-y2]/detJ;
    gy = [x3-x2; x1-x3; x2-x1]/detJ;

    % For coefficient ordering [ux1 ux2 ux3 uy1 uy2 uy3],
    %
    % Bstrain*c = [eps_xx; eps_yy; sqrt(2)*eps_xy],
    %
    % so that |Bstrain*c|^2 = epsilon(u):epsilon(u).
    Bstrain = [
        gx.'              zeros(1,3)
        zeros(1,3)        gy.'
        gy.'/sqrt(2)      gx.'/sqrt(2)
    ];

    Bdiv = [gx.' gy.'];

    KepsLoc = area*(Bstrain.'*Bstrain);
    KdivLoc = area*(Bdiv.'*Bdiv);

    Mscalar = (area/12)*[
        2 1 1
        1 2 1
        1 1 2
    ];

    MLoc = blkdiag(Mscalar,Mscalar);

    dofs = [
        nodes
        np + nodes
    ];

    [ii,jj] = ndgrid(dofs,dofs);
    idx = ptr + (1:nloc*nloc);

    I(idx) = ii(:);
    J(idx) = jj(:);

    VEps(idx) = KepsLoc(:);
    VDiv(idx) = KdivLoc(:);
    VM(idx)   = MLoc(:);

    ptr = ptr + nloc*nloc;
end

KepsFull = sparse(I,J,VEps,2*np,2*np);
KdivFull = sparse(I,J,VDiv,2*np,2*np);
MFull    = sparse(I,J,VM,  2*np,2*np);

% ------------------------------------------------------------
% Boundary damping mass matrix on StateCoefficient_N
% ------------------------------------------------------------
nedgeN = size(mesh.edgeN,2);
nentriesD = nedgeN*16;

ID = zeros(nentriesD,1);
JD = zeros(nentriesD,1);
VD = zeros(nentriesD,1);

ptr = 0;

for e = 1:nedgeN
    nodes = mesh.edgeN(:,e);

    edgevec = P(:,nodes(2)) - P(:,nodes(1));
    L = norm(edgevec);

    Dscalar = (L/6)*[2 1; 1 2];
    DLoc = blkdiag(Dscalar,Dscalar);

    dofs = [
        nodes
        np + nodes
    ];

    [ii,jj] = ndgrid(dofs,dofs);
    idx = ptr + (1:16);

    ID(idx) = ii(:);
    JD(idx) = jj(:);
    VD(idx) = DLoc(:);

    ptr = ptr + 16;
end

DFull = sparse(ID,JD,VD,2*np,2*np);

% ------------------------------------------------------------
% Normalized actuator and observation profiles
% ------------------------------------------------------------
b1 = normalized_patch_load(P,mesh.edgeU1,np,1);
b2 = normalized_patch_load(P,mesh.edgeU2,np,2);

gy1 = normalized_patch_load(P,mesh.edgeY1,np,1);
gy2 = normalized_patch_load(P,mesh.edgeY2,np,2);

BFull = [b1 b2];
YFull = [gy1.'; gy2.'];

% ------------------------------------------------------------
% Eliminate clamped scalar nodes
% ------------------------------------------------------------
free = mesh.free(:);
vfree = [free; np+free];

fe.Keps = KepsFull(vfree,vfree);
fe.Kdiv = KdivFull(vfree,vfree);
fe.M    = MFull(vfree,vfree);
fe.D    = DFull(vfree,vfree);

fe.B = BFull(vfree,:);
fe.Y = YFull(:,vfree);

fe.free_scalar = free;
fe.free_vector = vfree;
fe.ndof = numel(vfree);

fe.patch_length_U1 = patch_length(P,mesh.edgeU1);
fe.patch_length_U2 = patch_length(P,mesh.edgeU2);
fe.patch_length_Y1 = patch_length(P,mesh.edgeY1);
fe.patch_length_Y2 = patch_length(P,mesh.edgeY2);

fe.ordering = '[free x-components ; free y-components]';

end


function g = normalized_patch_load(P,edges,np,component)

Lpatch = patch_length(P,edges);

if Lpatch <= 0
    error('Boundary patch has zero length.');
end

g = zeros(2*np,1);

for e = 1:size(edges,2)
    nodes = edges(:,e);
    L = norm(P(:,nodes(2))-P(:,nodes(1)));

    dofs = (component-1)*np + nodes;

    % Integral of a scalar P1 basis function over one edge is L/2.
    g(dofs) = g(dofs) + L/(2*sqrt(Lpatch));
end

g = sparse(g);

end


function L = patch_length(P,edges)

L = 0;

for e = 1:size(edges,2)
    nodes = edges(:,e);
    L = L + norm(P(:,nodes(2))-P(:,nodes(1)));
end

end


==> anc/Example_Elasticity/src/core/build_elasticity_discrete.m <==
function sys = build_elasticity_discrete(fe,par)
%BUILD_ELASTICITY_DISCRETE Build the generalized discrete elasticity node.%
% The state coefficient vector is x = [q; p], where q and p use the same
% vector-valued P1 basis.  The generalized state equation is represented by
%
%       H xdot = Acal x + Bcal u,
%               y = Ccal x.
%
% This is only a coefficient representation of the Galerkin resolvent
% equations.  No time integrator is used.
%
% Required fields of par:
%   par.mu       shear modulus
%   par.lambdaL  first Lame parameter
%   par.rho      mass density
%   par.eta      boundary damping coefficient

arguments
    fe struct
    par struct
end

required = {'mu','lambdaL','rho','eta'};
for j = 1:numel(required)
    if ~isfield(par,required{j})
        error('Missing parameter par.%s.',required{j});
    end
end

if par.mu <= 0 || par.lambdaL <= 0 || par.rho <= 0 || par.eta <= 0
    error('mu, lambdaL, rho, and eta must be positive.');
end

n = fe.ndof;

K = 2*par.mu*fe.Keps + par.lambdaL*fe.Kdiv;
M = fe.M;
D = fe.D;
B = fe.B;
Y = fe.Y;

Znn = sparse(n,n);
Zn2 = sparse(n,2);
Z2n = sparse(2,n);

H = blkdiag(K,par.rho^(-1)*M);

Acal = [
    Znn                    par.rho^(-1)*K
   -par.rho^(-1)*K        -par.rho^(-2)*par.eta*D
];

Bcal = par.rho^(-1)*[
    Zn2
    B
];

Ccal = par.rho^(-1)*[
    Z2n Y
];

sys.K = K;
sys.M = M;
sys.D = D;
sys.B = B;
sys.Y = Y;

sys.H = H;
sys.Acal = Acal;
sys.Bcal = Bcal;
sys.Ccal = Ccal;

sys.par = par;
sys.ndof = n;
sys.nstate = 2*n;
end


==> anc/Example_Elasticity/src/core/build_elasticity_problem_on_mesh.m <==
function problem = build_elasticity_problem_on_mesh(mesh,cfg)
%BUILD_ELASTICITY_PROBLEM_ON_MESH Assemble the elasticity example on a given mesh.%
%   problem = build_elasticity_problem_on_mesh(mesh,cfg)
%
% Reassembles the same boundary-controlled elasticity example on an already
% existing L-shaped mesh, for example after newest-vertex bisection.
%
% This is NOT a general PDE assembly interface.  It is the mesh-level
% constructor used by the adaptive loop for the single elasticity example
% studied in the paper.
%
% The function:
%   - preserves the mesh connectivity and NVB reference-edge ordering,
%   - refreshes L-shape boundary metadata,
%   - assembles the P1 elasticity matrices,
%   - builds the generalized first-order system node,
%   - performs structural consistency checks.
%
% It does NOT
%   - train shifts,
%   - solve Lyapunov equations,
%   - construct feedback,
%   - refine the mesh.
%
% Required existing functions:
%   refresh_lshape_mesh_metadata.m
%   assemble_elasticity_p1.m
%   build_elasticity_discrete.m

    arguments
        mesh (1,1) struct
        cfg (1,1) struct
    end

    validate_config(cfg);

    %% Refresh boundary/free-node metadata without changing triangle ordering
    mesh = refresh_lshape_mesh_metadata(mesh);

    %% Physical parameters in solver notation
    par.mu      = cfg.physics.mu;
    par.lambdaL = cfg.physics.lambda;
    par.rho     = cfg.physics.rho;
    par.eta     = cfg.physics.eta;

    %% P1 finite-element assembly
    fe = assemble_elasticity_p1(mesh);

    %% Generalized elasticity system node
    sys = build_elasticity_discrete(fe,par);

    %% Structural checks
    validate_discrete_problem(mesh,fe,sys);

    %% Problem object
    problem.mesh = mesh;
    problem.fe = fe;
    problem.sys = sys;
    problem.parameters = par;

    problem.dimensions.nodes = size(mesh.p,2);
    problem.dimensions.triangles = size(mesh.t,2);
    problem.dimensions.boundaryEdges = size(mesh.edges,2);
    problem.dimensions.displacementDofs = fe.ndof;
    problem.dimensions.stateDofs = sys.nstate;
    problem.dimensions.inputDimension = size(sys.Bcal,2);
    problem.dimensions.outputDimension = size(sys.Ccal,1);

    if isfield(mesh,'gridLevel')
        problem.meshLevel = mesh.gridLevel;
    else
        problem.meshLevel = NaN;
    end

    problem.description = ...
        'Boundary-controlled elasticity example assembled on the supplied mesh.';
end


function validate_config(cfg)
%VALIDATE_CONFIG Check the problem-specific physical configuration.

    assert(isfield(cfg,'physics') && isstruct(cfg.physics), ...
        'cfg.physics is required.');

    required = {'mu','lambda','rho','eta'};

    for j = 1:numel(required)
        name = required{j};
        assert(isfield(cfg.physics,name), ...
            'Missing cfg.physics.%s.',name);
    end

    assert(cfg.physics.mu > 0);
    assert(cfg.physics.lambda > 0);
    assert(cfg.physics.rho > 0);
    assert(cfg.physics.eta >= 0);
end


function validate_discrete_problem(mesh,fe,sys)
%VALIDATE_DISCRETE_PROBLEM Basic invariants on every adaptive mesh.

    n = fe.ndof;

    assert(isequal(size(sys.K),[n,n]));
    assert(isequal(size(sys.M),[n,n]));
    assert(isequal(size(sys.D),[n,n]));

    assert(isequal(size(sys.B),[n,2]));
    assert(isequal(size(sys.Y),[2,n]));

    assert(isequal(size(sys.H),[2*n,2*n]));
    assert(isequal(size(sys.Acal),[2*n,2*n]));
    assert(isequal(size(sys.Bcal),[2*n,2]));
    assert(isequal(size(sys.Ccal),[2,2*n]));

    assert(sys.nstate == 2*n);

    hermitianDefect = ...
        norm(sys.H-sys.H','fro')/max(1,norm(sys.H,'fro'));

    assert(hermitianDefect < 1e-13, ...
        'Energy matrix H is not Hermitian to numerical precision.');

    [~,pchol] = chol(sys.H);
    assert(pchol == 0, ...
        'Energy matrix H must be positive definite.');

    % Adaptive meshes must remain positively oriented.
    for it = 1:size(mesh.t,2)
        tri = mesh.t(:,it);
        xy = mesh.p(:,tri);

        detJ = det([xy(:,2)-xy(:,1),xy(:,3)-xy(:,1)]);

        assert(detJ > 0, ...
            'Adaptive mesh contains a non-positively oriented triangle.');
    end
end


==> anc/Example_Elasticity/src/core/build_initial_elasticity_example.m <==
function problem = build_initial_elasticity_example(cfg)
%BUILD_INITIAL_ELASTICITY_EXAMPLE Assemble the initial paper discretization.%
%   problem = build_initial_elasticity_example(cfg)
%
% Builds exactly the boundary-controlled elasticity example used in the
% paper on the initial L-shaped P1 finite-element mesh.
%
% In addition to the geometric mesh construction, the initial triangles are
% put into the validated newest-vertex-bisection (NVB) reference-edge
% ordering BEFORE finite-element assembly:
%
%   the first local edge of every initial triangle is its longest edge.
%
% This cyclic reordering preserves triangle orientation and therefore does
% not change the finite-element discretization.  It only fixes the NVB
% refinement convention so that the adaptive mesh sequence is reproducible.
%
% This function intentionally does NOT
%   - train or precompute ADI shifts,
%   - solve a Lyapunov equation,
%   - build a Newton feedback,
%   - refine the mesh.
%
% Required existing functions:
%   make_lshape_mesh.m
%   initialize_lshape_nvb_ordering.m
%   assemble_elasticity_p1.m
%   build_elasticity_discrete.m

    arguments
        cfg (1,1) struct
    end

    validate_required_config(cfg);

    %% Physical parameters in the notation expected by the assembly routine
    par.mu      = cfg.physics.mu;
    par.lambdaL = cfg.physics.lambda;
    par.rho     = cfg.physics.rho;
    par.eta     = cfg.physics.eta;

    %% Initial mesh T0
    mesh = make_lshape_mesh(cfg.mesh.initialH);

    % Fix the reference-edge convention once, at the birth of T0.
    mesh = initialize_lshape_nvb_ordering(mesh);
    mesh.gridLevel = 0;
    problemMeshLevel = 0;

    %% P1 finite-element assembly
    fe = assemble_elasticity_p1(mesh);

    %% Generalized elasticity system node
    sys = build_elasticity_discrete(fe,par);

    %% Structural checks for this specific example
    validate_discrete_problem(mesh,fe,sys,cfg);

    %% Output structure
    problem.meshLevel = 0;
    problem.mesh = mesh;
    problem.fe = fe;
    problem.sys = sys;
    problem.parameters = par;

    problem.dimensions.nodes = size(mesh.p,2);
    problem.dimensions.triangles = size(mesh.t,2);
    problem.dimensions.boundaryEdges = size(mesh.edges,2);
    problem.dimensions.displacementDofs = fe.ndof;
    problem.dimensions.stateDofs = sys.nstate;
    problem.dimensions.inputDimension = size(sys.Bcal,2);
    problem.dimensions.outputDimension = size(sys.Ccal,1);

    problem.meshConvention = ...
        'initial NVB reference edge = first local (longest) triangle edge';

    problem.description = ...
        ['Initial P1 discretization of the boundary-controlled elasticity ' ...
         'example with validated NVB reference-edge ordering.'];
end


function validate_required_config(cfg)
%VALIDATE_REQUIRED_CONFIG Check only fields needed by this construction.

    assert(isfield(cfg,'physics') && isstruct(cfg.physics), ...
        'cfg.physics is required.');
    assert(isfield(cfg,'mesh') && isstruct(cfg.mesh), ...
        'cfg.mesh is required.');

    requiredPhysics = {'mu','lambda','rho','eta'};
    for j = 1:numel(requiredPhysics)
        name = requiredPhysics{j};
        assert(isfield(cfg.physics,name), ...
            'Missing configuration field cfg.physics.%s.',name);
    end

    assert(isfield(cfg.mesh,'initialH'), ...
        'Missing configuration field cfg.mesh.initialH.');
end


function validate_discrete_problem(mesh,fe,sys,cfg)
%VALIDATE_DISCRETE_PROBLEM Check dimensions and algebraic structure.

    n = fe.ndof;

    assert(isequal(size(sys.K),[n,n]));
    assert(isequal(size(sys.M),[n,n]));
    assert(isequal(size(sys.D),[n,n]));

    assert(isequal(size(sys.B),[n,2]));
    assert(isequal(size(sys.Y),[2,n]));

    assert(isequal(size(sys.H),[2*n,2*n]));
    assert(isequal(size(sys.Acal),[2*n,2*n]));
    assert(isequal(size(sys.Bcal),[2*n,2]));
    assert(isequal(size(sys.Ccal),[2,2*n]));

    assert(sys.nstate == 2*n);
    assert(size(sys.Bcal,2) == 2, ...
        'The paper example has exactly two boundary inputs.');
    assert(size(sys.Ccal,1) == 2, ...
        'The paper example has exactly two boundary observations.');

    % Energy matrix must be Hermitian positive definite.
    hermitianDefect = norm(sys.H-sys.H','fro')/max(1,norm(sys.H,'fro'));
    assert(hermitianDefect < 1e-13, ...
        'Energy matrix H is not Hermitian to numerical precision.');

    [~,p] = chol(sys.H);
    assert(p == 0, ...
        'Energy matrix H must be positive definite.');

    % The first local edge is the NVB reference edge and must be longest.
    for it = 1:size(mesh.t,2)
        tri = mesh.t(:,it);
        xy = mesh.p(:,tri);

        len2 = [ ...
            sum((xy(:,2)-xy(:,1)).^2); ...
            sum((xy(:,3)-xy(:,2)).^2); ...
            sum((xy(:,1)-xy(:,3)).^2)];

        assert(len2(1) >= max(len2(2:3))-100*eps(max(len2)), ...
            'Initial NVB reference-edge convention is violated.');
    end

    % Reproducibility check for the published default initial grid h0 = 0.2.
    if abs(cfg.mesh.initialH-0.2) < 1e-14
        assert(size(mesh.t,2) == 150, ...
            'Unexpected number of triangles for h0 = 0.2.');
        assert(fe.ndof == 170, ...
            'Unexpected displacement dimension for h0 = 0.2.');
        assert(sys.nstate == 340, ...
            'Unexpected state dimension for h0 = 0.2.');
    end
end


==> anc/Example_Elasticity/src/core/build_nested_state_injection.m <==
function J = build_nested_state_injection(coarseProblem,fineProblem)
%BUILD_NESTED_STATE_INJECTION
% Geometry-based nested P1 injection for the first-order state x=(q,p).
% The two meshes may differ by more than one local refinement level.

    P0 = coarseProblem.mesh.p;
    T0 = coarseProblem.mesh.t;
    P1 = fineProblem.mesh.p;

    free0 = coarseProblem.mesh.free(:);
    free1 = fineProblem.mesh.free(:);

    n0scalar = numel(free0);
    n1scalar = numel(free1);

    nodeToFree0 = zeros(size(P0,2),1);
    nodeToFree0(free0) = 1:n0scalar;

    rows = zeros(3*n1scalar,1);
    cols = zeros(3*n1scalar,1);
    vals = zeros(3*n1scalar,1);
    nz = 0;
    coordinateTolerance = 1e-11;

    for i = 1:n1scalar
        fineNode = free1(i);
        x = P1(:,fineNode);

        distance2 = sum((P0-x).^2,1);
        [minDistance2,coarseNode] = min(distance2);

        if sqrt(minDistance2) <= coordinateTolerance
            coarseDof = nodeToFree0(coarseNode);
            if coarseDof == 0
                error(['Fine free node coincides with a coarse Dirichlet ' ...
                       'node. Mesh metadata are inconsistent.']);
            end
            nz = nz+1;
            rows(nz) = i;
            cols(nz) = coarseDof;
            vals(nz) = 1;
            continue
        end

        [triangle,bary] = locate_in_coarse_mesh(P0,T0,x);
        coarseNodes = T0(:,triangle);

        for local = 1:3
            coarseDof = nodeToFree0(coarseNodes(local));
            if coarseDof == 0
                continue
            end
            weight = bary(local);
            if abs(weight) <= 100*eps
                continue
            end
            nz = nz+1;
            rows(nz) = i;
            cols(nz) = coarseDof;
            vals(nz) = weight;
        end
    end

    Jscalar = sparse(rows(1:nz),cols(1:nz),vals(1:nz),n1scalar,n0scalar);
    Jdisp = blkdiag(Jscalar,Jscalar);
    J = blkdiag(Jdisp,Jdisp);
end


function [triangle,bary] = locate_in_coarse_mesh(P,T,x)
    tolerance = 5e-11;
    triangle = [];
    bary = [];

    for it = 1:size(T,2)
        nodes = T(:,it);
        xy = P(:,nodes);
        A = [xy;ones(1,3)];
        lambda = A\[x;1];
        if all(lambda >= -tolerance) && all(lambda <= 1+tolerance)
            triangle = it;
            bary = lambda;
            bary(abs(bary) < tolerance) = 0;
            bary = bary/sum(bary);
            return
        end
    end

    error('Fine node could not be located in the coarse mesh.');
end


==> anc/Example_Elasticity/src/core/build_position_output_elasticity_problem.m <==
function problem = build_position_output_elasticity_problem(cfg,mesh)
%BUILD_POSITION_OUTPUT_ELASTICITY_PROBLEM
% Boundary-controlled elasticity with weighted boundary-position output.
%
%   problem = build_position_output_elasticity_problem(cfg)
%   problem = build_position_output_elasticity_problem(cfg,mesh)
%
% The plant and boundary input are unchanged.  For x=[q;p], the physical
% boundary-position observation is
%
%       y_phys = B'*q.
%
% The LQ performance output is
%
%       y_perf = sqrt(w) * y_phys,
%
% so that
%
%       J = integral (w*||B'*q||^2 + ||u||^2) dt.
%
% The initial stabilizing feedback law is unchanged because it is built
% from Bcal, not from the performance observation.

    arguments
        cfg (1,1) struct
        mesh = []
    end

    assert(isfield(cfg,'performance') && isstruct(cfg.performance), ...
        'cfg.performance is required.');
    assert(isfield(cfg.performance,'outputWeight'), ...
        'cfg.performance.outputWeight is required.');
    assert(isfield(cfg.performance,'outputScale'), ...
        'cfg.performance.outputScale is required.');

    w = cfg.performance.outputWeight;
    scale = cfg.performance.outputScale;

    assert(isscalar(w) && isreal(w) && isfinite(w) && w > 0, ...
        'Output weight must be a finite positive scalar.');
    assert(isscalar(scale) && isreal(scale) && isfinite(scale) && scale > 0, ...
        'Output scale must be a finite positive scalar.');
    assert(abs(scale^2-w) <= 100*eps*max(1,w), ...
        'Output scale must equal sqrt(outputWeight).');

    %% Build the unchanged elasticity plant.
    if isempty(mesh)
        problem = build_initial_elasticity_example(cfg);
    else
        problem = build_elasticity_problem_on_mesh(mesh,cfg);
    end

    validate_base_problem(problem);

    sys = problem.sys;

    nDisp = size(sys.B,1);
    m = size(sys.B,2);

    if m ~= 2
        error('The paper elasticity example must have exactly two inputs.');
    end

    if sys.nstate ~= 2*nDisp
        error('Expected descriptor state ordering x=[q;p].');
    end

    %% Physical and weighted boundary-position observations.
    Cphysical = [sys.B', sparse(m,nDisp)];
    Cperformance = scale*Cphysical;

    problem.sys.CcalPhysical = Cphysical;
    problem.sys.Ccal = Cperformance;

    %% Output metadata.
    problem.output = struct;
    problem.output.type = 'weighted-boundary-position';
    problem.output.stateOrdering = 'x=[q;p]';
    problem.output.physicalDiscreteFormula = 'y_phys = B''*q';
    problem.output.discreteFormula = sprintf('y_perf = %.12g*B''*q',scale);
    problem.output.continuousFormula = ...
        'boundary displacement paired with the input shape on each actuator patch';
    problem.output.cost = ...
        sprintf('integral (%.12g*||B''''*q||^2 + ||u||^2) dt',w);
    problem.output.weight = w;
    problem.output.scale = scale;
    problem.output.boundedOnEnergySpace = true;

    problem.dimensions.outputDimension = m;

    %% Structural checks.
    expectedPhysical = [sys.B', sparse(m,nDisp)];
    expectedPerformance = scale*expectedPhysical;

    relPhysicalDefect = ...
        norm(problem.sys.CcalPhysical-expectedPhysical,'fro') / ...
        max(1,norm(expectedPhysical,'fro'));

    relPerformanceDefect = ...
        norm(problem.sys.Ccal-expectedPerformance,'fro') / ...
        max(1,norm(expectedPerformance,'fro'));

    if relPhysicalDefect > 100*eps
        error('Physical boundary-position output construction failed.');
    end

    if relPerformanceDefect > 100*eps
        error('Weighted boundary-position output construction failed.');
    end

    if norm(problem.sys.Ccal(:,nDisp+1:end),'fro') ~= 0
        error('Boundary-position output must not act on momentum p.');
    end

    %% Mesh level for concise diagnostic output.
    if isfield(problem,'meshLevel')
        level = problem.meshLevel;
    elseif isfield(problem,'mesh') && isfield(problem.mesh,'gridLevel')
        level = problem.mesh.gridLevel;
        problem.meshLevel = level;
    else
        level = NaN;
    end

    fprintf('\n');
    fprintf('POSITION-OUTPUT ELASTICITY PROBLEM\n');
    fprintf('mesh level                     : %g\n',level);
    fprintf('state ordering                 : x = [q;p]\n');
    fprintf('physical output                : y_phys = B''*q\n');
    fprintf('performance output scale       : %.12g\n',scale);
    fprintf('quadratic position weight      : %.1f\n',w);
    fprintf('Cperf size                     : %d x %d\n', ...
        size(problem.sys.Ccal,1),size(problem.sys.Ccal,2));
    fprintf('||Cperf||_F                    : %.12e\n', ...
        norm(problem.sys.Ccal,'fro'));
    fprintf('cost                           : %.1f||B''q||^2 + ||u||^2\n',w);
end


function validate_base_problem(problem)
%VALIDATE_BASE_PROBLEM Minimal invariants required by this wrapper.

    assert(isfield(problem,'sys') && isstruct(problem.sys), ...
        'problem.sys is required.');

    required = {'B','Bcal','Ccal','nstate'};

    for j = 1:numel(required)
        name = required{j};

        assert(isfield(problem.sys,name), ...
            'problem.sys.%s is required.',name);
    end

    B = problem.sys.B;
    Bcal = problem.sys.Bcal;

    assert(size(B,2) == 2, ...
        'Expected two boundary-input columns in sys.B.');
    assert(size(Bcal,2) == 2, ...
        'Expected two boundary-input columns in sys.Bcal.');
    assert(size(Bcal,1) == problem.sys.nstate, ...
        'Bcal row dimension must equal the state dimension.');
    assert(size(problem.sys.Ccal,2) == problem.sys.nstate, ...
        'Existing Ccal has inconsistent state dimension.');
end



==> anc/Example_Elasticity/src/core/complete_conjugate_adi_block.m <==
function [block,cache] = complete_conjugate_adi_block( ...
    problem,feedback,p,Wbefore,firstShifted,shiftVector1,cache)
%COMPLETE_CONJUGATE_ADI_BLOCK
% Complete one real LR-ADI macro step for a real system.
%
% If p is real, the macro is one ordinary scalar ADI step.
% If p=a+ib is nonreal (b>0), the conjugate pair p,conj(p) is combined
% algebraically into one REAL block step. Only the first complex shifted
% elasticity solve is required. The second scalar ADI vector is recovered
% by the resolvent identity
%
%   shiftVector2 = X + 2*(a/b)*Y - i*Y,   shiftVector1 = X+iY,
%
% and the pair Gramian increment is represented by the real factor
%
%   sqrt(-4a) [ X+(a/b)Y, sqrt(1+(a/b)^2) Y ].
%
% The residual factor after the complete pair is
%
%   Wplus = Wbefore - 4*a*H*(X+(a/b)Y),
%
% which is real up to roundoff. This is algebraically equivalent to the
% two consecutive scalar LR-ADI steps with p and conj(p).
%
% The elasticity resolvent itself is NOT assembled as a first-order solve:
% firstShifted was obtained through the cached second-order elimination
% with K + eta*lambda*D + rho*lambda^2*M.

    H = problem.sys.H;
    sys = problem.sys;
    n = size(sys.K,1);

    a = real(p);
    b = imag(p);
    if a >= 0
        error('ADI shift must lie in the open left half-plane.');
    end

    block = struct;
    block.pRepresentative = p;

    if abs(b) <= 1e-12*max(1,abs(p))
        p = real(p);
        weight = -2*a;
        block.pVec = p;
        block.V = {real_if_small_imag(shiftVector1)};
        block.effectiveRhs = {real_if_small_imag(firstShifted.effectiveRhs)};
        block.zEffective = {real_if_small_imag(firstShifted.zEffective)};
        block.Z = sqrt(weight)*block.V{1};
        block.Wafter = Wbefore - 2*a*(H*block.V{1});
        block.Wafter = real_if_small_imag(block.Wafter);
        block.scalarEquivalentSteps = 1;
        block.shiftedPdeSolves = 1;
        block.isConjugatePair = false;
        block.realnessDefect = imag_defect(block.Wafter);
        return
    end

    if b < 0
        error('For a nonreal conjugate-pair macro, p must be the upper-half-plane representative.');
    end

    % First scalar ADI vector from the single complex shifted solve.
    X = real(shiftVector1);
    Y = imag(shiftVector1);
    delta = a/b;

    % Exact second scalar ADI vector for the conjugate shift.
    shiftVector2 = X + 2*delta*Y - 1i*Y;

    % Residual before the second scalar member.
    Wmid = Wbefore - 2*a*(H*shiftVector1);

    % Recover the second feedback-constrained effective RHS without a second shifted
    % PDE solve. For X2=-shiftVector2, the dual feedback relation variable satisfies
    % InputCoefficient'*y2 = Bcal'*X2.
    X2 = -shiftVector2;
    y2 = feedback.InputCoefficient'\(sys.Bcal'*X2);
    Reff2 = Wmid - feedback.StateCoefficient'*y2;
    z2 = cache.Kdec\Reff2(1:n,:);

    % Real Gramian factor for the complete conjugate pair.
    pairWeight = -4*a;
    Z1 = X + delta*Y;
    Z2 = sqrt(1+delta^2)*Y;
    Zreal = sqrt(pairWeight)*[Z1,Z2];

    % Exact real residual after both scalar steps.
    Wplus = Wbefore - 4*a*(H*Z1);

    block.pVec = [p;conj(p)];
    block.V = {shiftVector1,shiftVector2};
    block.effectiveRhs = {firstShifted.effectiveRhs,Reff2};
    block.zEffective = {firstShifted.zEffective,z2};
    block.Z = real(Zreal);
    block.Wafter = real(Wplus);
    block.scalarEquivalentSteps = 2;
    block.shiftedPdeSolves = 1;
    block.isConjugatePair = true;
    block.delta = delta;
    block.realnessDefect = imag_defect(Wplus);

    if block.realnessDefect > 5e-11
        error('Conjugate-pair ADI residual lost realness: relative defect %.3e.', ...
            block.realnessDefect);
    end
end


function X = real_if_small_imag(X)
    d = imag_defect(X);
    if d <= 5e-12
        X = real(X);
    end
end


function d = imag_defect(X)
    d = norm(imag(X),'fro')/max(1,norm(X,'fro'));
end


==> anc/Example_Elasticity/src/core/elasticity_example_config.m <==
function cfg = elasticity_example_config()
%ELASTICITY_EXAMPLE_CONFIG Configuration for the numerical experiment.
%   cfg = elasticity_example_config()
%
% Boundary-controlled linear elasticity on the L-shaped domain with
% boundary-position performance output
%
%       y_perf = 2 * B'*q
%
% and quadratic cost
%
%       J = integral_0^infty (4*||B'*q(t)||^2 + ||u(t)||^2) dt.
%
% Only parameters used by the released computation are stored here.

    %% Physical parameters
    cfg.physics.mu = 2.0;
    cfg.physics.lambda = 3.0;
    cfg.physics.rho = 1.7;
    cfg.physics.eta = 0.05;

    %% Initial stabilizing feedback
    cfg.initialFeedback.type = 'collocated-boundary-velocity';
    cfg.initialFeedback.gain = 1.0;

    %% LQ performance weighting
    cfg.performance.outputWeight = 4.0;
    cfg.performance.outputScale = sqrt(cfg.performance.outputWeight);

    %% Initial mesh and adaptive refinement
    cfg.mesh.initialH = 0.2;
    cfg.mesh.doerflerTheta = 0.5;

    %% Fixed normalization used by the feedback update
    cfg.normalization.alpha = 1.0;

    validate_config(cfg);
end


function validate_config(cfg)
%VALIDATE_CONFIG Fail early if the numerical configuration is inconsistent.

    assert(cfg.physics.mu > 0);
    assert(cfg.physics.lambda > 0);
    assert(cfg.physics.rho > 0);
    assert(cfg.physics.eta >= 0);

    assert(strcmp(cfg.initialFeedback.type,'collocated-boundary-velocity'));
    assert(cfg.initialFeedback.gain > 0);

    assert(cfg.performance.outputWeight > 0);
    assert(cfg.performance.outputScale > 0);
    assert(abs(cfg.performance.outputScale^2-cfg.performance.outputWeight) <= 100*eps);

    assert(cfg.mesh.initialH > 0);
    assert(cfg.mesh.doerflerTheta > 0 && cfg.mesh.doerflerTheta <= 1);

    assert(cfg.normalization.alpha == 1, ...
        'The released computation fixes alpha = 1.');
end


==> anc/Example_Elasticity/src/core/estimate_feedback_shift_residual_block.m <==
function spatial = estimate_feedback_shift_residual_block( ...
    problem,pVec,Vcell,ReffCell,zCell,geomCache,adiCache)
%ESTIMATE_FEEDBACK_SHIFT_RESIDUAL_BLOCK
% Cached same-solve spatial residual for one REAL ADI macro.
%
% pVec has one entry for a real shift or two conjugate entries for a
% nonreal conjugate-pair macro. Vcell/ReffCell/zCell contain the equivalent
% scalar ADI data. Geometry, K, and M factorizations are reused.

    pVec = pVec(:);
    m = numel(pVec);
    if numel(Vcell) ~= m || numel(ReffCell) ~= m || numel(zCell) ~= m
        error('Conjugate-pair spatial data are inconsistent.');
    end

    par = problem.parameters;
    fe = problem.fe;
    n = fe.ndof;

    nr = size(Vcell{1},2);
    for j = 1:m
        assert(size(Vcell{j},2) == nr);
        assert(size(ReffCell{j},2) == nr);
        assert(size(zCell{j},1) == n && size(zCell{j},2) == nr);
    end

    V = cat(2,Vcell{:});
    Reff = cat(2,ReffCell{:});
    zFree = cat(2,zCell{:});
    nrhs = size(V,2);

    lambdaVec = zeros(1,nrhs);
    pos = 1;
    for j = 1:m
        lambdaVec(pos:pos+nr-1) = -pVec(j);
        pos = pos+nr;
    end

    Rp = Reff(n+1:end,:);
    wpFree = par.rho*(adiCache.Mdec\Rp);
    rFree = -V(1:n,:);

    np = geomCache.np;
    nt = geomCache.nt;
    free = geomCache.free;
    nf = numel(free);

    rFull = complex(zeros(2*np,nrhs));
    zFull = complex(zeros(2*np,nrhs));
    wpFull = complex(zeros(2*np,nrhs));

    rFull(free,:) = rFree(1:nf,:);
    rFull(np+free,:) = rFree(nf+1:end,:);
    zFull(free,:) = zFree(1:nf,:);
    zFull(np+free,:) = zFree(nf+1:end,:);
    wpFull(free,:) = wpFree(1:nf,:);
    wpFull(np+free,:) = wpFree(nf+1:end,:);

    sxx = complex(zeros(nt,nrhs));
    sxy = complex(zeros(nt,nrhs));
    syy = complex(zeros(nt,nrhs));

    etaVolume2 = zeros(nt,1);
    etaJump2 = zeros(nt,1);
    etaBoundary2 = zeros(nt,1);

    Mref = [2 1 1;1 2 1;1 1 2]/12;
    lambdaRow = lambdaVec;

    for it = 1:nt
        nodes = geomCache.nodes(:,it);
        gx = geomCache.gx(:,it);
        gy = geomCache.gy(:,it);

        rx = rFull(nodes,:);
        ry = rFull(np+nodes,:);

        drxdx = gx.'*rx;
        drxdy = gy.'*rx;
        drydx = gx.'*ry;
        drydy = gy.'*ry;

        trE = drxdx+drydy;
        sxx(it,:) = 2*par.mu*drxdx + par.lambdaL*trE;
        sxy(it,:) = par.mu*(drxdy+drydx);
        syy(it,:) = 2*par.mu*drydy + par.lambdaL*trE;

        zx = zFull(nodes,:);
        zy = zFull(np+nodes,:);
        wpx = wpFull(nodes,:);
        wpy = wpFull(np+nodes,:);

        fx = par.rho*(zx.*lambdaRow)-wpx;
        fy = par.rho*(zy.*lambdaRow)-wpy;
        Rx = fx-par.rho*(rx.*(lambdaRow.^2));
        Ry = fy-par.rho*(ry.*(lambdaRow.^2));

        Mloc = geomCache.area(it)*Mref;
        intR2ByRhs = real(sum(conj(Rx).*(Mloc*Rx),1) + ...
            sum(conj(Ry).*(Mloc*Ry),1));
        etaVolume2(it) = geomCache.h2(it)*sum(max(intR2ByRhs,0));
    end

    E = geomCache.interior;
    for ie = 1:numel(E.h)
        L = E.left(ie);
        R = E.right(ie);
        nx = E.normal(1,ie);
        ny = E.normal(2,ie);

        dsxx = sxx(L,:)-sxx(R,:);
        dsxy = sxy(L,:)-sxy(R,:);
        dsyy = syy(L,:)-syy(R,:);

        jx = dsxx*nx + dsxy*ny;
        jy = dsxy*nx + dsyy*ny;
        hE = E.h(ie);
        contribution = 0.5*(hE^2)*sum(abs(jx).^2+abs(jy).^2);
        etaJump2(L) = etaJump2(L)+contribution;
        etaJump2(R) = etaJump2(R)+contribution;
    end

    B = geomCache.natural;
    for ie = 1:numel(B.h)
        iT = B.owner(ie);
        a = B.a(ie);
        b = B.b(ie);
        hE = B.h(ie);
        nx = B.normal(1,ie);
        ny = B.normal(2,ie);

        tx = sxx(iT,:)*nx + sxy(iT,:)*ny;
        ty = sxy(iT,:)*nx + syy(iT,:)*ny;

        rA = [rFull(a,:);rFull(np+a,:)];
        rB = [rFull(b,:);rFull(np+b,:)];
        zA = [zFull(a,:);zFull(np+a,:)];
        zB = [zFull(b,:);zFull(np+b,:)];

        bA = par.eta*zA - [tx;ty] - par.eta*(rA.*lambdaRow);
        bB = par.eta*zB - [tx;ty] - par.eta*(rB.*lambdaRow);

        edgeIntegral = 0;
        for comp = 1:2
            aa = bA(comp,:);
            bb = bB(comp,:);
            edgeIntegral = edgeIntegral + (hE/6)*sum(real( ...
                2*conj(aa).*aa + conj(aa).*bb + ...
                conj(bb).*aa + 2*conj(bb).*bb));
        end
        etaBoundary2(iT) = etaBoundary2(iT) + hE*max(edgeIntegral,0);
    end

    spatial = struct;
    spatial.element2 = max(real(etaVolume2+etaJump2+etaBoundary2),0);
    spatial.volume2 = max(real(etaVolume2),0);
    spatial.jump2 = max(real(etaJump2),0);
    spatial.boundary2 = max(real(etaBoundary2),0);
    spatial.eta = sqrt(sum(spatial.element2));
end


==> anc/Example_Elasticity/src/core/estimate_feedback_shift_residual_pair.m <==
function spatial = estimate_feedback_shift_residual_pair( ...
    problem,p1,shiftVector1,Reff1,z1,p2,shiftVector2,Reff2,z2,geomCache,adiCache)
%ESTIMATE_FEEDBACK_SHIFT_RESIDUAL_PAIR
% Exact pair-batched counterpart of estimate_feedback_shift_residual.
%
% The two scalar ADI residual contributions are evaluated in one traversal
% over the already-precomputed element and edge geometry. The K\Rq solve is
% avoided entirely because z = K^{-1}Rq is returned by the cached shifted
% solve. The M factorization is reused for both members of the pair.

    par = problem.parameters;
    mesh = problem.mesh;
    fe = problem.fe;

    n = fe.ndof;
    nr1 = size(shiftVector1,2);
    nr2 = size(shiftVector2,2);
    assert(nr1 == nr2);
    assert(size(Reff1,2) == nr1 && size(Reff2,2) == nr2);
    assert(size(z1,1) == n && size(z2,1) == n);

    V = [shiftVector1,shiftVector2];
    Reff = [Reff1,Reff2];
    zFree = [z1,z2];
    nrhs = size(V,2);

    lambdaVec = [repmat(-p1,1,nr1),repmat(-p2,1,nr2)];
    assert(numel(lambdaVec) == nrhs);
    assert(size(Reff,1) == 2*n);

    Rp = Reff(n+1:end,:);
    wpFree = par.rho*(adiCache.Mdec\Rp);
    rFree = -V(1:n,:);

    np = geomCache.np;
    nt = geomCache.nt;
    free = geomCache.free;
    nf = numel(free);

    rFull = complex(zeros(2*np,nrhs));
    zFull = complex(zeros(2*np,nrhs));
    wpFull = complex(zeros(2*np,nrhs));

    rFull(free,:) = rFree(1:nf,:);
    rFull(np+free,:) = rFree(nf+1:end,:);
    zFull(free,:) = zFree(1:nf,:);
    zFull(np+free,:) = zFree(nf+1:end,:);
    wpFull(free,:) = wpFree(1:nf,:);
    wpFull(np+free,:) = wpFree(nf+1:end,:);

    % Store the three independent stress components for all RHS columns.
    sxx = complex(zeros(nt,nrhs));
    sxy = complex(zeros(nt,nrhs));
    syy = complex(zeros(nt,nrhs));

    etaVolume2 = zeros(nt,1);
    etaJump2 = zeros(nt,1);
    etaBoundary2 = zeros(nt,1);

    Mref = [2 1 1;1 2 1;1 1 2]/12;
    lambdaRow = lambdaVec;

    %% Element terms. Vectorized across all RHS columns.
    for it = 1:nt
        nodes = geomCache.nodes(:,it);
        gx = geomCache.gx(:,it);
        gy = geomCache.gy(:,it);

        rx = rFull(nodes,:);
        ry = rFull(np+nodes,:);

        drxdx = gx.'*rx;
        drxdy = gy.'*rx;
        drydx = gx.'*ry;
        drydy = gy.'*ry;

        trE = drxdx+drydy;
        sxx(it,:) = 2*par.mu*drxdx + par.lambdaL*trE;
        sxy(it,:) = par.mu*(drxdy+drydx);
        syy(it,:) = 2*par.mu*drydy + par.lambdaL*trE;

        zx = zFull(nodes,:);
        zy = zFull(np+nodes,:);
        wpx = wpFull(nodes,:);
        wpy = wpFull(np+nodes,:);

        fx = par.rho*(zx.*lambdaRow)-wpx;
        fy = par.rho*(zy.*lambdaRow)-wpy;
        Rx = fx-par.rho*(rx.*(lambdaRow.^2));
        Ry = fy-par.rho*(ry.*(lambdaRow.^2));

        Mloc = geomCache.area(it)*Mref;
        intR2ByRhs = real(sum(conj(Rx).*(Mloc*Rx),1) + ...
            sum(conj(Ry).*(Mloc*Ry),1));
        etaVolume2(it) = geomCache.h2(it)*sum(max(intR2ByRhs,0));
    end

    %% Interior jumps. Vectorized across RHS columns.
    E = geomCache.interior;
    for ie = 1:numel(E.h)
        L = E.left(ie);
        R = E.right(ie);
        nx = E.normal(1,ie);
        ny = E.normal(2,ie);

        dsxx = sxx(L,:)-sxx(R,:);
        dsxy = sxy(L,:)-sxy(R,:);
        dsyy = syy(L,:)-syy(R,:);

        jx = dsxx*nx + dsxy*ny;
        jy = dsxy*nx + dsyy*ny;
        hE = E.h(ie);

        contribution = 0.5*(hE^2)*sum(abs(jx).^2+abs(jy).^2);
        etaJump2(L) = etaJump2(L)+contribution;
        etaJump2(R) = etaJump2(R)+contribution;
    end

    %% Natural-boundary terms. Vectorized across RHS columns.
    B = geomCache.natural;
    for ie = 1:numel(B.h)
        iT = B.owner(ie);
        a = B.a(ie);
        b = B.b(ie);
        hE = B.h(ie);
        nx = B.normal(1,ie);
        ny = B.normal(2,ie);

        tx = sxx(iT,:)*nx + sxy(iT,:)*ny;
        ty = sxy(iT,:)*nx + syy(iT,:)*ny;

        rA = [rFull(a,:);rFull(np+a,:)];
        rB = [rFull(b,:);rFull(np+b,:)];
        zA = [zFull(a,:);zFull(np+a,:)];
        zB = [zFull(b,:);zFull(np+b,:)];

        bA = par.eta*zA - [tx;ty] - par.eta*(rA.*lambdaRow);
        bB = par.eta*zB - [tx;ty] - par.eta*(rB.*lambdaRow);

        % Sum the standard P1 edge mass integral over both components and
        % all RHS columns. For one component and one RHS:
        % [a b]^* (h/6)[2 1;1 2] [a;b].
        edgeIntegral = 0;
        for comp = 1:2
            aa = bA(comp,:);
            bb = bB(comp,:);
            edgeIntegral = edgeIntegral + (hE/6)*sum(real( ...
                2*conj(aa).*aa + conj(aa).*bb + ...
                conj(bb).*aa + 2*conj(bb).*bb));
        end

        etaBoundary2(iT) = etaBoundary2(iT) + hE*max(edgeIntegral,0);
    end

    spatial = struct;
    spatial.element2 = max(real(etaVolume2+etaJump2+etaBoundary2),0);
    spatial.volume2 = max(real(etaVolume2),0);
    spatial.jump2 = max(real(etaJump2),0);
    spatial.boundary2 = max(real(etaBoundary2),0);
    spatial.eta = sqrt(sum(spatial.element2));
end


==> anc/Example_Elasticity/src/core/evaluate_feedback_adi.m <==
function P = evaluate_feedback_adi( ...
    problem,K,candidates,tol,compressionTol,maxMacros)
%EVALUATE_FEEDBACK_ADI
% Direct current-feedback LR-ADI with cached SECOND-ORDER elasticity solves
% and algebraically combined REAL conjugate-pair blocks.
%
% For a nonreal shift p=a+ib, only the p-shifted second-order PDE is solved;
% the conjugate scalar ADI member is recovered algebraically. The stored
% factor and residual after the pair are real up to roundoff.

    totalFeedbackTimer = tic;

    candidates = candidates(:);
    candidates = candidates(isfinite(candidates));
    if isempty(candidates)
        error('Empty coarse-model candidate set.');
    end
    if any(real(candidates) >= -1e-12)
        error('Coarse-model candidates must lie in the open LHP.');
    end

    H = problem.sys.H;
    F = -(K.InputCoefficient\K.StateCoefficient);
    Cfeedback = [problem.sys.Ccal;F];
    W0 = Cfeedback';
    W = W0;

    residualShift = 1;
    tSetup = tic;
    cache = prepare_elasticity_adi_cache(problem,K,residualShift);
    geomCache = prepare_spatial_estimator(problem);
    setupTime = toc(tSetup);

    tInitialResidualCheck = tic;
    [initial,cache] = solve_shifted_closed_loop_adjoint( ...
        problem,K,residualShift,W0,cache,true);
    initialResidualCheckTime = toc(tInitialResidualCheck);
    U0 = initial.x;
    residualScale = norm(U0'*H*U0,'fro');
    if residualScale <= 0
        error('Initial ADI residual-check scale is zero.');
    end

    nt = size(problem.mesh.t,2);
    spatialElement2 = zeros(nt,1);
    spatialVolume2 = zeros(nt,1);
    spatialJump2 = zeros(nt,1);
    spatialBoundary2 = zeros(nt,1);

    Zblocks = cell(maxMacros,1);
    shiftsUsed = complex(zeros(2*maxMacros,1));
    scalarSteps = 0;
    shiftedPdeSolves = 0;
    realMacros = 0;
    complexPairMacros = 0;
    macros = 0;
    adiResidualRatio = 1;

    score = inf(numel(candidates),1);
    for j = 1:numel(candidates)
        p = candidates(j);
        den = candidates+conj(p);
        if any(abs(den) < 1e-14)
            continue
        end
        score(j) = max(abs((candidates-p)./den));
    end
    [bestScore,index] = min(score);
    if ~isfinite(bestScore)
        error('Could not determine first coarse-model Penzl shift.');
    end

    logResidual = zeros(numel(candidates),1);
    nextP = normalize_pair_representative(candidates(index));

    adiShiftSolveTime = 0;
    conjugatePairAlgebraTime = 0;
    spatialEstimatorTime = 0;
    residualCheckSolveTime = 0;
    shiftSelectionTime = 0;
    residualCheckSolves = 1; % initial residual check above

    fprintf('\nLOW-RANK ADI FOR CURRENT FEEDBACK\n');
    fprintf('feedback index                    : K%d\n',K.index);
    fprintf('mesh                            : T%d\n',problem.meshLevel);
    fprintf('ADI residual ratio target                 : %.3e\n',tol);
    fprintf('compression target              : %.3e\n',compressionTol);
    fprintf('shift candidate count       : %d\n',numel(candidates));
    fprintf('first-order closed-loop assembly: NONE\n');
    fprintf('shifted solve structure         : SECOND ORDER\n');
    fprintf('complex conjugate pair          : ONE CONJUGATE-PAIR UPDATE / ONE PDE SOLVE\n');

    while adiResidualRatio > tol && macros < maxMacros
        p = normalize_pair_representative(nextP);
        Wbefore = W;

        tAdiShift = tic;
        [firstShifted,cache] = solve_shifted_closed_loop_adjoint( ...
            problem,K,-p,Wbefore,cache,false);
        adiShiftSolveTime = adiShiftSolveTime + toc(tAdiShift);
        shiftVector1 = -firstShifted.x;

        tBlock = tic;
        [block,cache] = complete_conjugate_adi_block( ...
            problem,K,p,Wbefore,firstShifted,shiftVector1,cache);
        conjugatePairAlgebraTime = conjugatePairAlgebraTime + toc(tBlock);

        macros = macros+1;
        Zblocks{macros} = block.Z;
        W = block.Wafter;
        shiftedPdeSolves = shiftedPdeSolves + block.shiftedPdeSolves;

        m = numel(block.pVec);
        shiftsUsed(scalarSteps+(1:m)) = block.pVec;
        scalarSteps = scalarSteps + m;
        if block.isConjugatePair
            complexPairMacros = complexPairMacros+1;
        else
            realMacros = realMacros+1;
        end

        tSpatial = tic;
        localSpatial = estimate_feedback_shift_residual_block( ...
            problem,block.pVec,block.V,block.effectiveRhs,block.zEffective, ...
            geomCache,cache);
        spatialEstimatorTime = spatialEstimatorTime + toc(tSpatial);
        weightMacro = -2*real(block.pVec(1));
        spatialElement2 = spatialElement2 + weightMacro*localSpatial.element2;
        spatialVolume2 = spatialVolume2 + weightMacro*localSpatial.volume2;
        spatialJump2 = spatialJump2 + weightMacro*localSpatial.jump2;
        spatialBoundary2 = spatialBoundary2 + weightMacro*localSpatial.boundary2;

        for jj = 1:m
            pj = block.pVec(jj);
            numerator = max(abs(candidates-pj),realmin);
            denominator = abs(candidates+conj(pj));
            if any(denominator < 1e-14)
                error('Near-singular denominator in continued Penzl objective.');
            end
            logResidual = logResidual + log(numerator./denominator);
        end

        tResidualCheck = tic;
        [resolved,cache] = solve_shifted_closed_loop_adjoint( ...
            problem,K,residualShift,W,cache,false);
        residualCheckSolveTime = residualCheckSolveTime + toc(tResidualCheck);
        residualCheckSolves = residualCheckSolves + 1;
        U = resolved.x;
        adiResidualRatio = norm(U'*H*U,'fro')/residualScale;

        if mod(macros,20) == 0 || adiResidualRatio <= tol
            fprintf(' macro %4d   equiv scalar %4d   PDE solves %4d   ADI residual ratio %.6e\n', ...
                macros,scalarSteps,shiftedPdeSolves,adiResidualRatio);
        end

        if adiResidualRatio <= tol
            break
        end

        tSelect = tic;
        [~,index] = max(logResidual);
        nextP = normalize_pair_representative(candidates(index));
        shiftSelectionTime = shiftSelectionTime + toc(tSelect);
    end

    if adiResidualRatio > tol
        error(['Continued coarse-model Penzl path did not reach ADI residual ratio ' ...
               'after %d macros (%d equivalent scalar steps). Final ADI residual ratio %.6e.'], ...
              macros,scalarSteps,adiResidualRatio);
    end

    tFinalResidualCheck = tic;
    [resolvedCheck,cache] = solve_shifted_closed_loop_adjoint( ...
        problem,K,residualShift,W,cache,true); %#ok<ASGLU>
    finalResidualCheckTime = toc(tFinalResidualCheck);
    residualCheckSolveTime = residualCheckSolveTime + finalResidualCheckTime;
    residualCheckSolves = residualCheckSolves + 1;
    maxFinalSolveResidual = max([resolvedCheck.relativeResidual, ...
        resolvedCheck.relativePortResidual,resolvedCheck.portDualConsistency]);
    if maxFinalSolveResidual > 1e-10
        error('Final cached residual-check solve failed algebraic validation.');
    end

    Zraw = cat(2,Zblocks{1:macros});
    tCompression = tic;
    compression = compress_energy_factor(H,Zraw,compressionTol);
    compressionTime = toc(tCompression);

    R = chol(H,'upper');
    factorEnergyHS = norm(R*Zraw,'fro');
    etaRaw = sqrt(sum(max(real(spatialElement2),0)));
    etaNormalized = etaRaw/max(factorEnergyHS,realmin);

    totalSpatial2 = sum(max(real(spatialElement2),0));
    if totalSpatial2 > 0
        volFrac = sum(max(real(spatialVolume2),0))/totalSpatial2;
        jumpFrac = sum(max(real(spatialJump2),0))/totalSpatial2;
        bndFrac = sum(max(real(spatialBoundary2),0))/totalSpatial2;
    else
        volFrac = 0;
        jumpFrac = 0;
        bndFrac = 0;
    end

    P = struct;
    P.index = K.index+1;
    P.feedbackIndex = K.index;
    P.nativeMeshLevel = problem.meshLevel;
    P.Z = real_if_negligible_imaginary(compression.Z);
    P.rank = size(P.Z,2);
    P.rawColumns = size(Zraw,2);
    P.scalarSteps = scalarSteps;
    P.macros = macros;
    P.shiftedPdeSolves = shiftedPdeSolves;
    P.realMacros = realMacros;
    P.complexPairMacros = complexPairMacros;
    P.adiResidualRatio = adiResidualRatio;
    P.shifts = shiftsUsed(1:scalarSteps);
    P.maxUsedShiftFrequency = max(abs(imag(P.shifts)));
    P.compressionError = compression.relativeError;
    P.compressionTolerance = compressionTol;
    P.maxFinalSolveResidual = maxFinalSolveResidual;
    P.representation = ...
        'direct current-feedback LR-ADI, second-order conjugate-pair implementation';
    P.residualCheckSolves = residualCheckSolves;
    P.timing = struct( ...
        'setup',setupTime, ...
        'initialResidualCheck',initialResidualCheckTime, ...
        'adiShiftSolves',adiShiftSolveTime, ...
        'conjugatePairAlgebra',conjugatePairAlgebraTime, ...
        'spatialEstimator',spatialEstimatorTime, ...
        'residualChecks',initialResidualCheckTime+residualCheckSolveTime, ...
        'shiftSelection',shiftSelectionTime, ...
        'compression',compressionTime, ...
        'total',toc(totalFeedbackTimer));

    P.spatial = struct;
    P.spatial.available = true;
    P.spatial.element2 = max(real(spatialElement2),0);
    P.spatial.volume2 = max(real(spatialVolume2),0);
    P.spatial.jump2 = max(real(spatialJump2),0);
    P.spatial.boundary2 = max(real(spatialBoundary2),0);
    P.spatial.etaRaw = etaRaw;
    P.spatial.factorEnergyHS = factorEnergyHS;
    P.spatial.etaNormalized = etaNormalized;
    P.spatial.volumeFraction = volFrac;
    P.spatial.jumpFraction = jumpFrac;
    P.spatial.boundaryFraction = bndFrac;

    fprintf('ADI converged                   : %d equivalent scalar steps\n',scalarSteps);
    fprintf('ADI updates                     : %d  (%d conjugate pairs, %d real shifts)\n', ...
        macros,complexPairMacros,realMacros);
    fprintf('shifted PDE solves              : %d\n',shiftedPdeSolves);
    fprintf('raw / compressed columns        : %d / %d\n',P.rawColumns,P.rank);
    fprintf('ADI residual ratio final                  : %.12e\n',adiResidualRatio);
    fprintf('compression error               : %.12e\n',P.compressionError);
    fprintf('spatial raw / normalized        : %.6e / %.6e\n',etaRaw,etaNormalized);
    fprintf('ADI residual-check solves       : %d\n',residualCheckSolves);
    fprintf('ADI shift-solve wall [s]        : %.3f\n',adiShiftSolveTime);
    fprintf('spatial-estimator wall [s]      : %.3f\n',spatialEstimatorTime);
    fprintf('ADI residual-check wall [s]     : %.3f\n',P.timing.residualChecks);
    fprintf('compression wall [s]            : %.3f\n',compressionTime);
    fprintf('feedback solve wall [s]           : %.3f\n',P.timing.total);
end


function p = normalize_pair_representative(p)
    if abs(imag(p)) <= 1e-12
        p = real(p);
    elseif imag(p) < 0
        p = conj(p);
    end
end


function out = compress_energy_factor(H,Zraw,tolerance)
    R = chol(H,'upper');
    Zbar = full(R*Zraw);
    [U,S,~] = svd(Zbar,'econ');
    s = real(diag(S));

    weights = s.^4;
    total = sqrt(sum(weights));

    if total == 0
        out.Z = zeros(size(Zraw,1),0,class(Zraw));
        out.rank = 0;
        out.relativeError = 0;
        return
    end

    tail = [flipud(cumsum(flipud(weights)));0];
    rankKept = 0;
    while rankKept < numel(s)
        relativeError = sqrt(tail(rankKept+1))/total;
        if relativeError <= tolerance
            break
        end
        rankKept = rankKept+1;
    end

    if rankKept == numel(s)
        relativeError = 0;
    else
        relativeError = sqrt(tail(rankKept+1))/total;
    end

    ZbarCompressed = U(:,1:rankKept)*S(1:rankKept,1:rankKept);
    out.Z = R\ZbarCompressed;
    out.rank = rankKept;
    out.relativeError = relativeError;
end


function X = real_if_negligible_imaginary(X)
    relImag = norm(imag(X),'fro')/max(1,norm(X,'fro'));
    if relImag < 1e-11
        X = real(X);
    end
end


==> anc/Example_Elasticity/src/core/evaluate_two_grid_error.m <==
function diag = evaluate_two_grid_error( ...
    coarseProblem,fineProblem,Kcoarse,Kfine,omegaRef)
%EVALUATE_TWO_GRID_ERROR
% Same-feedback two-grid diagnostic based on sampled adjoint feedback Gramians.
% No Newton update and no ADI iteration are performed.
%
% The gating quantity is
%
%   eta_grid = sqrt(sum_j ||G_f(lambda_j)-G_c(lambda_j)||_F^2) /
%              sqrt(sum_j ||G_f(lambda_j)||_F^2),
%
% where G_h(lambda)=X_h(lambda)'*H_h*X_h(lambda) and
% X_h(lambda)=(lambda H_h-A_{K,h}')^{-1}[C_h;F_h]'.
%
% This is a fixed sampled two-grid diagnostic, not a rigorous uniform bound.

    validateattributes(omegaRef,{'numeric'},{'scalar','real','finite','positive'});
    assert(Kcoarse.index == Kfine.index,'Two-grid diagnostic requires the same feedback index.');
    assert(Kcoarse.meshLevel == coarseProblem.meshLevel);
    assert(Kfine.meshLevel == fineProblem.meshLevel);

    Hc = coarseProblem.sys.H;
    Hf = fineProblem.sys.H;
    J = build_nested_state_injection(coarseProblem,fineProblem);

    energyInjectionDefect = norm(J'*Hf*J-Hc,'fro')/max(1,norm(Hc,'fro'));
    feedbackRestrictionDefect = norm(Kfine.StateCoefficient*J-Kcoarse.StateCoefficient,'fro') / ...
        max(1,norm(Kcoarse.StateCoefficient,'fro'));

    Fc = -(Kcoarse.InputCoefficient\Kcoarse.StateCoefficient);
    Ff = -(Kfine.InputCoefficient\Kfine.StateCoefficient);
    Cpc = [coarseProblem.sys.Ccal;Fc];
    Cpf = [fineProblem.sys.Ccal;Ff];

    lambdas = [ ...
        0.1; ...
        1.0; ...
        0.1 + 0.25i*omegaRef; ...
        0.1 + 0.50i*omegaRef; ...
        0.1 + 0.75i*omegaRef; ...
        0.1 + 1.00i*omegaRef];

    nProbe = numel(lambdas);
    gramNormCoarse = zeros(nProbe,1);
    gramNormFine = zeros(nProbe,1);
    gramDiffAbs = zeros(nProbe,1);
    gramRelative = zeros(nProbe,1);
    solveResidualCoarse = zeros(nProbe,1);
    solveResidualFine = zeros(nProbe,1);

    cacheC = prepare_elasticity_adi_cache(coarseProblem,Kcoarse,1);
    cacheF = prepare_elasticity_adi_cache(fineProblem,Kfine,1);

    for j = 1:nProbe
        lambda = lambdas(j);
        [ac,cacheC] = solve_shifted_closed_loop_adjoint( ...
            coarseProblem,Kcoarse,lambda,Cpc',cacheC,true);
        [af,cacheF] = solve_shifted_closed_loop_adjoint( ...
            fineProblem,Kfine,lambda,Cpf',cacheF,true);

        Gc = hermitian_part(ac.x'*Hc*ac.x);
        Gf = hermitian_part(af.x'*Hf*af.x);

        gramNormCoarse(j) = norm(Gc,'fro');
        gramNormFine(j) = norm(Gf,'fro');
        gramDiffAbs(j) = norm(Gf-Gc,'fro');
        gramRelative(j) = gramDiffAbs(j)/max(gramNormFine(j),realmin);

        solveResidualCoarse(j) = max([ac.relativeResidual, ...
            ac.relativePortResidual,ac.portDualConsistency]);
        solveResidualFine(j) = max([af.relativeResidual, ...
            af.relativePortResidual,af.portDualConsistency]);
    end

    etaGrid = norm(gramDiffAbs)/max(norm(gramNormFine),realmin);
    globalScale = max(gramNormFine);
    diffOverGlobalMax = gramDiffAbs/max(globalScale,realmin);
    maxSolveResidual = max([solveResidualCoarse;solveResidualFine]);

    diag = struct;
    diag.etaGrid = etaGrid;
    diag.lambdas = lambdas;
    diag.omegaRef = omegaRef;
    diag.gramNormCoarse = gramNormCoarse;
    diag.gramNormFine = gramNormFine;
    diag.gramDiffAbs = gramDiffAbs;
    diag.gramRelative = gramRelative;
    diag.diffOverGlobalMax = diffOverGlobalMax;
    diag.maxDiffOverGlobalMax = max(diffOverGlobalMax);
    diag.maxPointwiseRelative = max(gramRelative);
    diag.maxSolveResidual = maxSolveResidual;
    diag.energyInjectionDefect = energyInjectionDefect;
    diag.feedbackRestrictionDefect = feedbackRestrictionDefect;
    diag.coarseTriangles = size(coarseProblem.mesh.t,2);
    diag.fineTriangles = size(fineProblem.mesh.t,2);
    diag.coarseStateDimension = coarseProblem.sys.nstate;
    diag.fineStateDimension = fineProblem.sys.nstate;
    diag.table = table(real(lambdas),imag(lambdas),gramNormCoarse,gramNormFine, ...
        gramDiffAbs,gramRelative,diffOverGlobalMax, ...
        'VariableNames',{'RealInputCoefficient','ImagInputCoefficient','GramNormCoarse', ...
        'GramNormFine','GramDiffAbs','GramRelative','GramDiffOverGlobalMax'});
end


function A = hermitian_part(A)
    A = 0.5*(A+A');
end


==> anc/Example_Elasticity/src/core/initial_feedback.m <==
function K0 = initial_feedback(problem,cfg)
%INITIAL_FEEDBACK
% Stabilizing initial feedback law from force-collocated boundary velocity.
%
%   K0 = initial_feedback(problem,cfg)
%
% For the elasticity descriptor system
%
%       H xdot = Acal x + Bcal u,
%
% with x = [q;p], the force-collocated boundary velocity is
%
%       y_col = Bcal' * x = rho^{-1} B' p.
%
% The initial stabilizing feedback is
%
%       u = -kappa*y_col
%         = -kappa*Bcal'*x,
%
% where
%
%       kappa = cfg.initialFeedback.gain > 0.
%
% In implicit form,
%
%       StateCoefficient0*x + InputCoefficient0*u = 0,
%
% we therefore use
%
%       StateCoefficient0  = kappa*Bcal',
%       InputCoefficient0 = I_2.
%
% Thus zeroing the feedback input gives exactly
%
%       u = -InputCoefficient0^{-1}StateCoefficient0*x
%         = -kappa*Bcal'*x.
%
% This adds the dissipative descriptor term
%
%       -kappa*Bcal*Bcal'
%
% to Acal.  The implicit feedback relation remains the primary stored object; no
% state-feedback row is stored.

    arguments
        problem (1,1) struct
        cfg (1,1) struct
    end

    validate_inputs(problem,cfg);

    n = problem.dimensions.stateDofs;
    m = size(problem.sys.Bcal,2);

    kappa = cfg.initialFeedback.gain;

    StateCoefficient = kappa*problem.sys.Bcal';
    InputCoefficient = eye(m);

    K0.index = 0;

    if isfield(problem,'meshLevel')
        K0.meshLevel = problem.meshLevel;
    elseif isfield(problem.mesh,'gridLevel')
        K0.meshLevel = problem.mesh.gridLevel;
    else
        K0.meshLevel = 0;
    end

    K0.domain = 'D(A&B)';
    K0.outputDimension = m;
    K0.feedbackCoordinates = '[x;u]';
    K0.zeroPortEquation = 'StateCoefficient*x + InputCoefficient*u = 0';

    K0.feedbackType = 'collocated-boundary-velocity';
    K0.gain = kappa;

    K0.StateCoefficient = StateCoefficient;
    K0.InputCoefficient = InputCoefficient;
    K0.feedbackEquationMatrix = [StateCoefficient,InputCoefficient];

    validate_feedback(K0,problem);
end


function validate_inputs(problem,cfg)
%VALIDATE_INPUTS Structural checks.

    assert(isfield(problem,'dimensions') && ...
           isfield(problem.dimensions,'stateDofs'), ...
        'problem.dimensions.stateDofs is required.');

    assert(isfield(problem,'sys') && ...
           isfield(problem.sys,'Bcal'), ...
        'problem.sys.Bcal is required.');

    assert(isfield(cfg,'initialFeedback') && ...
           isstruct(cfg.initialFeedback), ...
        'cfg.initialFeedback is required.');

    assert(isfield(cfg.initialFeedback,'type') && ...
           strcmp(cfg.initialFeedback.type, ...
                  'collocated-boundary-velocity'), ...
        ['cfg.initialFeedback.type must be ' ...
         '"collocated-boundary-velocity".']);

    assert(isfield(cfg.initialFeedback,'gain') && ...
           isscalar(cfg.initialFeedback.gain) && ...
           isfinite(cfg.initialFeedback.gain) && ...
           cfg.initialFeedback.gain > 0, ...
        'cfg.initialFeedback.gain must be a positive finite scalar.');

    n = problem.dimensions.stateDofs;
    m = size(problem.sys.Bcal,2);

    assert(m == 2, ...
        'The elasticity example has exactly two boundary input channels.');

    assert(size(problem.sys.Bcal,1) == n, ...
        'Bcal row dimension must equal the state dimension.');
end


function validate_feedback(K0,problem)
%VALIDATE_FEEDBACK Structural and collocation identities.

    n = problem.dimensions.stateDofs;
    m = size(problem.sys.Bcal,2);

    assert(isequal(size(K0.StateCoefficient),[m,n]));
    assert(isequal(size(K0.InputCoefficient),[m,m]));
    assert(isequal(size(K0.feedbackEquationMatrix),[m,n+m]));

    assert(norm(K0.feedbackEquationMatrix-[K0.StateCoefficient,K0.InputCoefficient],'fro') == 0);
    assert(rcond(K0.InputCoefficient) > 0.99);

    expectedStateCoefficient = K0.gain*problem.sys.Bcal';

    relStateCoefficientDefect = ...
        norm(K0.StateCoefficient-expectedStateCoefficient,'fro') / ...
        max(1,norm(expectedStateCoefficient,'fro'));

    assert(relStateCoefficientDefect < 1e-14, ...
        'Initial feedback equation is not the collocated velocity feedback.');

    % Transient algebraic state-feedback row, only for validation:
    %
    %   Kstate = -InputCoefficient^{-1}StateCoefficient = -kappa Bcal'.
    Kstate = -(K0.InputCoefficient\K0.StateCoefficient);

    expectedStateFeedback = -K0.gain*problem.sys.Bcal';

    relFeedbackDefect = ...
        norm(Kstate-expectedStateFeedback,'fro') / ...
        max(1,norm(expectedStateFeedback,'fro'));

    assert(relFeedbackDefect < 1e-14, ...
        'Zero-port feedback equation does not reproduce the intended feedback.');

    % Do not store Kstate as part of the primary feedback object.
    assert(~isfield(K0,'stateFeedback'));
    assert(~isfield(K0,'Kstate'));
end


==> anc/Example_Elasticity/src/core/initialize_lshape_nvb_ordering.m <==
function mesh = initialize_lshape_nvb_ordering(mesh)
%INITIALIZE_LSHAPE_NVB_ORDERING Set the initial NVB reference-edge ordering.%
%   mesh = initialize_lshape_nvb_ordering(mesh)
%
% The conforming newest-vertex-bisection routine used by the elasticity
% example assumes the triangle convention
%
%       T = [a;b;c],
%
% where the FIRST local edge [a,b] is the NVB reference edge.
%
% On the structured initial L-shaped grid every triangle is a right
% triangle with a unique longest edge (the diagonal of its parent square).
% This function cyclically permutes each triangle so that this unique
% longest edge becomes the first local edge.
%
% Cyclic permutations preserve the orientation of the triangle, so the
% finite-element discretization itself is unchanged.  Only the NVB
% reference-edge convention is fixed.
%
% This function is specific to the initial structured mesh of the
% boundary-controlled elasticity example.

    arguments
        mesh (1,1) struct
    end

    assert(isfield(mesh,'p') && isfield(mesh,'t'), ...
        'mesh must contain fields p and t.');

    p = mesh.p;
    t = mesh.t;

    assert(size(p,1) == 2, ...
        'Expected node coordinates in a 2-by-N array.');
    assert(size(t,1) == 3, ...
        'Expected triangle connectivity in a 3-by-NT array.');

    tOrdered = t;

    for it = 1:size(t,2)
        tri = t(:,it);
        xy = p(:,tri);

        len2 = [ ...
            sum((xy(:,2)-xy(:,1)).^2); ...
            sum((xy(:,3)-xy(:,2)).^2); ...
            sum((xy(:,1)-xy(:,3)).^2)];

        [~,iLongest] = max(len2);

        switch iLongest
            case 1
                triNew = tri([1 2 3]);
            case 2
                triNew = tri([2 3 1]);
            case 3
                triNew = tri([3 1 2]);
            otherwise
                error('Unexpected local-edge index.');
        end

        tOrdered(:,it) = triNew;
    end

    mesh.t = tOrdered;

    % Verify positive orientation is preserved.
    for it = 1:size(mesh.t,2)
        tri = mesh.t(:,it);
        xy = mesh.p(:,tri);

        detJ = det([xy(:,2)-xy(:,1),xy(:,3)-xy(:,1)]);

        assert(detJ > 0, ...
            'Triangle orientation was not preserved.');
    end

    % Verify that the first edge is indeed longest on every initial cell.
    for it = 1:size(mesh.t,2)
        tri = mesh.t(:,it);
        xy = mesh.p(:,tri);

        len2 = [ ...
            sum((xy(:,2)-xy(:,1)).^2); ...
            sum((xy(:,3)-xy(:,2)).^2); ...
            sum((xy(:,1)-xy(:,3)).^2)];

        assert(len2(1) >= max(len2(2:3))-100*eps(max(len2)), ...
            'First local edge is not the longest edge.');
    end
end


==> anc/Example_Elasticity/src/core/make_lshape_mesh.m <==
function mesh = make_lshape_mesh(h)
%MAKE_LSHAPE_MESH Structured triangular mesh of%
%   Omega = (-1,1)^2 \ ([0,1] x [-1,0]).
%
% The left boundary x=-1 is clamped.

tol = 100*eps;

xgrid = -1:h:1;
ygrid = -1:h:1;

nx = numel(xgrid);
ny = numel(ygrid);

if abs(xgrid(end)-1) > tol || abs(ygrid(end)-1) > tol
    error('h must divide the interval [-1,1].');
end

[X,Y] = meshgrid(xgrid,ygrid);
node = @(iy,ix) iy + (ix-1)*ny;

T = zeros(3,0);

for ix = 1:nx-1
    x0 = xgrid(ix);

    for iy = 1:ny-1
        y0 = ygrid(iy);

        removed = (x0 >= -tol) && (y0 < -tol);
        if removed
            continue;
        end

        n00 = node(iy,   ix);
        n10 = node(iy,   ix+1);
        n01 = node(iy+1, ix);
        n11 = node(iy+1, ix+1);

        T(:,end+1) = [n00; n10; n11];
        T(:,end+1) = [n00; n11; n01];
    end
end

Pfull = [X(:).'; Y(:).'];

used = unique(T(:));

map = zeros(size(Pfull,2),1);
map(used) = 1:numel(used);

P = Pfull(:,used);
T = reshape(map(T),size(T));

np = size(P,2);
nt = size(T,2);

Eall = [T([1 2],:) T([2 3],:) T([3 1],:)];
Esorted = sort(Eall,1).';

[Eu,~,ic] = unique(Esorted,'rows');
counts = accumarray(ic,1);

Eb = Eu(counts == 1,:).';

xm = 0.5*(P(1,Eb(1,:)) + P(1,Eb(2,:)));
ym = 0.5*(P(2,Eb(1,:)) + P(2,Eb(2,:)));

isD = abs(xm + 1) < tol;
isN = ~isD;

isU1 = abs(xm - 1) < tol & ym > 0.2 - tol & ym < 0.8 + tol;
isU2 = abs(ym - 1) < tol & xm > 0.2 - tol & xm < 0.8 + tol;

isY1 = abs(xm) < tol & ym > -0.8 - tol & ym < -0.2 + tol;
isY2 = abs(ym + 1) < tol & xm > -0.8 - tol & xm < -0.2 + tol;

nodesD = unique(Eb(:,isD));
free = setdiff(1:np,nodesD);

mesh.p      = P;
mesh.t      = T;
mesh.edges  = Eb;

mesh.edgeD  = Eb(:,isD);
mesh.edgeN  = Eb(:,isN);

mesh.edgeU1 = Eb(:,isU1);
mesh.edgeU2 = Eb(:,isU2);
mesh.edgeY1 = Eb(:,isY1);
mesh.edgeY2 = Eb(:,isY2);

mesh.nodesD = nodesD;
mesh.free   = free;

if abs(h-0.1) < 1e-12
    assert(np == 341);
    assert(nt == 600);
    assert(2*numel(free) == 640);
end
end


==> anc/Example_Elasticity/src/core/nvb_refine_marked.m <==
function [meshNew,Pnode,stats] = nvb_refine_marked(mesh,marked)
%NVB_REFINE_MARKED Conforming newest-vertex bisection with prolongation.%
% The first edge of every triangle is its reference edge.  The input mesh
% must therefore first have been passed through initialize_nvb_ordering.
%
% Pnode maps old scalar P1 nodal coefficient vectors to the new mesh:
%
%       u_new = Pnode*u_old.
%
% The output preserves the same reference-edge convention.

pOld = mesh.p.';
tOld = mesh.t.';

nOldNode = size(pOld,1);

pAll = pOld;
tAll = tOld;
active = true(size(tAll,1),1);

PnodeAll = speye(nOldNode);

nBisected = 0;
nCalls = 0;
maxCalls = 1000000;

marked = unique(marked(:));
marked = marked(marked >= 1 & marked <= size(tOld,1));

    function mid = appendMidpoint(a,b)
        pAll(end+1,:) = 0.5*(pAll(a,:) + pAll(b,:)); %#ok<AGROW>
        PnodeAll(end+1,:) = 0.5*(PnodeAll(a,:) + PnodeAll(b,:)); %#ok<AGROW>
        mid = size(pAll,1);
    end

    function bisectActiveTriangle(iTri,mid)
        if ~active(iTri)
            return;
        end

        parent = tAll(iTri,:);
        a = parent(1);
        b = parent(2);
        c = parent(3);

        active(iTri) = false;

        % Both children inherit a valid NVB reference edge as first edge.
        children = [
            c a mid
            b c mid
        ];

        for jc = 1:2
            ind = children(jc,:);
            xy = pAll(ind,:);

            det2 = ...
                (xy(2,1)-xy(1,1))*(xy(3,2)-xy(1,2)) ...
              - (xy(3,1)-xy(1,1))*(xy(2,2)-xy(1,2));

            if det2 <= 0
                error('NVB produced a non-positive child triangle.');
            end
        end

        tAll(end+1:end+2,:) = children; %#ok<AGROW>
        active(end+1:end+2,1) = true; %#ok<AGROW>
        nBisected = nBisected + 1;
    end

    function refineTriangle(iTri)
        if ~active(iTri)
            return;
        end

        nCalls = nCalls + 1;
        if nCalls > maxCalls
            error('NVB recursive closure did not terminate.');
        end

        refEdge = sort(tAll(iTri,1:2));

        while active(iTri)
            a = refEdge(1);
            b = refEdge(2);

            hasA = active & any(tAll == a,2);
            hasB = active & any(tAll == b,2);

            neigh = find(hasA & hasB);
            neigh(neigh == iTri) = [];

            if numel(neigh) > 1
                error('Non-manifold edge encountered in NVB.');
            end

            if isempty(neigh)
                mid = appendMidpoint(a,b);
                bisectActiveTriangle(iTri,mid);
                return;
            end

            jTri = neigh(1);
            refNeighbor = sort(tAll(jTri,1:2));

            if isequal(refNeighbor,refEdge)
                mid = appendMidpoint(a,b);
                bisectActiveTriangle(iTri,mid);
                bisectActiveTriangle(jTri,mid);
                return;
            else
                refineTriangle(jTri);

                if ~active(iTri)
                    return;
                end
            end
        end
    end

for kk = 1:numel(marked)
    iTri = marked(kk);
    if iTri <= numel(active) && active(iTri)
        refineTriangle(iTri);
    end
end

meshNew = mesh;
meshNew.p = pAll.';
meshNew.t = tAll(active,:).';
meshNew = refresh_lshape_mesh_metadata(meshNew);

Pnode = PnodeAll;

stats.newNodes = size(meshNew.p,2) - size(mesh.p,2);
stats.bisectedTriangles = nBisected;
stats.refineCalls = nCalls;
stats.finalTriangles = size(meshNew.t,2);
end


==> anc/Example_Elasticity/src/core/prepare_elasticity_adi_cache.m <==
function cache = prepare_elasticity_adi_cache(problem,feedback,residualShift)
%PREPARE_ELASTICITY_ADI_CACHE Exact sparse factorization cache.%
% The cache changes only linear algebra, not the ADI iteration:
%   * K and M are factorized once on the current adaptive mesh.
%   * the fixed residual-check shifted PDE matrix is factorized once;
%   * the feedback data for the residual-check shift X_G and the 2-by-2 correction matrix are
%     computed once for the current feedback.
%
% General ADI shifts are still factorized on demand. This deliberately
% avoids retaining a large number of sparse LU factors in memory.

    if nargin < 3
        residualShift = 1;
    end

    sys = problem.sys;
    par = problem.parameters;

    n = size(sys.K,1);
    assert(sys.nstate == 2*n);
    assert(isequal(size(feedback.StateCoefficient),[2,2*n]));
    assert(isequal(size(feedback.InputCoefficient),[2,2]));

    cache = struct;
    cache.residualShift = residualShift;

    % Preserve the robustness of MATLAB's sparse backslash path: do not
    % impose symmetry/Hermitian positive definiteness here.  The assembled
    % matrices need not be exactly Hermitian at machine precision.  Sparse
    % LU is computed once and then reused throughout the feedback evaluation.
    cache.Kdec = decomposition(sys.K,'lu');
    cache.Mdec = decomposition(sys.M,'lu');

    residualShiftPDE = sys.K + par.eta*residualShift*sys.D + par.rho*(residualShift^2)*sys.M;
    cache.residualShiftDec = decomposition(residualShiftPDE,'lu');

    % Fixed feedback part for every ADI residual ratio check.
    [XG,zG] = open_adjoint_with_decompositions( ...
        problem,residualShift,feedback.StateCoefficient',cache.Kdec,cache.residualShiftDec);

    cache.residualShiftXG = XG;
    cache.residualShiftZG = zG;
    cache.residualShiftCorrectionMatrix = feedback.InputCoefficient' + sys.Bcal'*XG;
    cache.residualShiftCorrectionRcond = rcond(cache.residualShiftCorrectionMatrix);

    if cache.residualShiftCorrectionRcond < 1e-12
        error('Cached residual-check correction matrix is numerically singular.');
    end

    cache.lastInputCoefficient = complex(NaN,NaN);
    cache.lastShiftDec = [];
    cache.lastXG = [];
    cache.lastZG = [];
    cache.lastCorrectionMatrix = [];
    cache.lastCorrectionRcond = NaN;
end


function [x,z] = open_adjoint_with_decompositions(problem,lambda,R,Kdec,shiftDec)
    sys = problem.sys;
    par = problem.parameters;
    n = size(sys.K,1);

    Rq = R(1:n,:);
    Rp = R(n+1:end,:);

    z = Kdec\Rq;
    rhs = (par.rho*lambda*sys.M + par.eta*sys.D)*z - par.rho*Rp;
    r = shiftDec\rhs;
    s = par.rho*z - par.rho*lambda*r;
    x = [r;s];
end


==> anc/Example_Elasticity/src/core/prepare_spatial_estimator.m <==
function cache = prepare_spatial_estimator(problem)
%PREPARE_SPATIAL_ESTIMATOR Precompute fixed FE geometry/topology.%
% Everything in this cache depends only on the current adaptive mesh.
% These quantities are precomputed once for all
% scalar ADI step. Here they are computed once per feedback evaluation.

    mesh = problem.mesh;
    P = mesh.p;
    T = mesh.t;
    nt = size(T,2);

    cache = struct;
    cache.np = size(P,2);
    cache.nt = nt;
    cache.nodes = T;
    cache.free = mesh.free(:);

    cache.area = zeros(nt,1);
    cache.h2 = zeros(nt,1);
    cache.gx = zeros(3,nt);
    cache.gy = zeros(3,nt);

    for it = 1:nt
        nodes = T(:,it);
        xy = P(:,nodes);

        x1 = xy(1,1); y1 = xy(2,1);
        x2 = xy(1,2); y2 = xy(2,2);
        x3 = xy(1,3); y3 = xy(2,3);

        detJ = (x2-x1)*(y3-y1)-(x3-x1)*(y2-y1);
        if detJ <= 0
            error('Spatial residual estimator requires positive orientation.');
        end

        cache.area(it) = 0.5*detJ;
        cache.h2(it) = max([ ...
            sum((xy(:,2)-xy(:,1)).^2), ...
            sum((xy(:,3)-xy(:,2)).^2), ...
            sum((xy(:,1)-xy(:,3)).^2)]);
        cache.gx(:,it) = [y2-y3;y3-y1;y1-y2]/detJ;
        cache.gy(:,it) = [x3-x2;x1-x3;x2-x1]/detJ;
    end

    %% Edge topology -- constructed once.
    edgesAll = [T([1 2],:) T([2 3],:) T([3 1],:)];
    owner = [1:nt 1:nt 1:nt];
    sortedEdges = sort(edgesAll,1).';
    [uniqueEdges,~,edgeClass] = unique(sortedEdges,'rows');
    edgeCount = accumarray(edgeClass,1);

    nInt = nnz(edgeCount == 2);
    intA = zeros(nInt,1); intB = zeros(nInt,1);
    intL = zeros(nInt,1); intR = zeros(nInt,1);
    intH = zeros(nInt,1); intN = zeros(2,nInt);

    natural = false(size(edgeCount));
    boundaryOwner = zeros(size(edgeCount));
    boundaryNormal = zeros(2,numel(edgeCount));
    boundaryH = zeros(size(edgeCount));

    ii = 0;
    boundaryTol = 1e-10;

    for ie = 1:size(uniqueEdges,1)
        edge = uniqueEdges(ie,:);
        loc = find(edgeClass == ie);
        own = owner(loc);

        xA = P(:,edge(1));
        xB = P(:,edge(2));
        tangent = xB-xA;
        hE = norm(tangent);
        if hE <= 0
            error('Zero-length mesh edge.');
        end
        nFixed = [tangent(2);-tangent(1)]/hE;

        if edgeCount(ie) == 2
            ii = ii+1;
            intA(ii) = edge(1); intB(ii) = edge(2);
            intL(ii) = own(1); intR(ii) = own(2);
            intH(ii) = hE; intN(:,ii) = nFixed;
        elseif edgeCount(ie) == 1
            midpoint = 0.5*(xA+xB);
            if abs(midpoint(1)+1) < boundaryTol
                continue
            end
            iT = own(1);
            centroid = mean(P(:,T(:,iT)),2);
            nOut = nFixed;
            if dot(nOut,centroid-midpoint) > 0
                nOut = -nOut;
            end
            natural(ie) = true;
            boundaryOwner(ie) = iT;
            boundaryNormal(:,ie) = nOut;
            boundaryH(ie) = hE;
        else
            error('Non-manifold edge in spatial residual estimator.');
        end
    end

    cache.interior.a = intA;
    cache.interior.b = intB;
    cache.interior.left = intL;
    cache.interior.right = intR;
    cache.interior.h = intH;
    cache.interior.normal = intN;

    idx = find(natural);
    cache.natural.a = uniqueEdges(idx,1);
    cache.natural.b = uniqueEdges(idx,2);
    cache.natural.owner = boundaryOwner(idx);
    cache.natural.h = boundaryH(idx);
    cache.natural.normal = boundaryNormal(:,idx);
end


==> anc/Example_Elasticity/src/core/refine_elasticity_mesh_from_indicator.m <==
function refinement = refine_elasticity_mesh_from_indicator(problem,elementIndicator2,cfg)
%REFINE_ELASTICITY_MESH_FROM_INDICATOR One Dörfler/NVB refinement step.%
%   refinement = refine_elasticity_mesh_from_indicator( ...
%       problem,elementIndicator2,cfg)
%
% Applies the spatial adaptivity used for the boundary-controlled
% elasticity example:
%
%   1. Dörfler marking with cfg.mesh.doerflerTheta,
%   2. newest-vertex bisection of the marked triangles,
%   3. refresh of the L-shaped mesh metadata.
%
% The input elementIndicator2 contains the ordinary shifted-PDE residual
% contributions accumulated over one fixed-mesh LR-ADI solve.
%
% IMPORTANT
% ---------
% This routine does NOT inspect ADI residual ratio, Newton decrements, operator norms,
% or any Hilbert--Schmidt/Frobenius stopping quantity.  It answers only:
%
%       Which elements should be refined?
%
% It is intentionally specific to the elasticity example from the paper.
%
% Required existing mesh helper:
%   nvb_refine_marked.m
%   refresh_lshape_mesh_metadata.m

    arguments
        problem (1,1) struct
        elementIndicator2 (:,1) double
        cfg (1,1) struct
    end

    validate_inputs(problem,elementIndicator2,cfg);

    meshOld = problem.mesh;
    theta = cfg.mesh.doerflerTheta;

    %% Dörfler marking
    total = sum(elementIndicator2);

    if total <= 0
        error('Spatial element indicator has zero total mass.');
    end

    [sortedValues,order] = sort(elementIndicator2,'descend');
    cumulative = cumsum(sortedValues);

    numberMarked = find(cumulative >= theta*total,1,'first');

    assert(~isempty(numberMarked), ...
        'Dörfler marking failed to select an element.');

    marked = sort(order(1:numberMarked));
    captured = sum(elementIndicator2(marked))/total;

    %% Newest-vertex bisection
    [meshNew,~,refInfo] = nvb_refine_marked(meshOld,marked);
    meshNew = refresh_lshape_mesh_metadata(meshNew);

    if isfield(meshOld,'gridLevel')
        meshNew.gridLevel = meshOld.gridLevel + 1;
    end

    %% Result
    refinement.mesh = meshNew;
    refinement.markedElements = marked(:);
    refinement.numberMarked = numel(marked);
    refinement.doerflerBulk = captured;

    refinement.oldTriangles = size(meshOld.t,2);
    refinement.newTriangles = size(meshNew.t,2);

    refinement.oldNodes = size(meshOld.p,2);
    refinement.newNodesTotal = size(meshNew.p,2);

    if isfield(refInfo,'newNodes')
        refinement.newNodes = refInfo.newNodes;
    else
        refinement.newNodes = ...
            refinement.newNodesTotal-refinement.oldNodes;
    end

    refinement.theta = theta;

    %% Structural checks
    assert(refinement.numberMarked >= 1);
    assert(refinement.doerflerBulk >= theta-10*eps);
    assert(refinement.newTriangles > refinement.oldTriangles);
    assert(refinement.newNodesTotal >= refinement.oldNodes);

    fprintf('\nSPATIAL REFINEMENT\n');
    fprintf('Dorfler theta                  : %.2f\n',theta);
    fprintf('marked triangles               : %d / %d\n', ...
        refinement.numberMarked,refinement.oldTriangles);
    fprintf('captured indicator fraction    : %.12f\n', ...
        refinement.doerflerBulk);
    fprintf('new triangles                  : %d\n', ...
        refinement.newTriangles);
    fprintf('new nodes                      : %d\n', ...
        refinement.newNodes);
end


function validate_inputs(problem,elementIndicator2,cfg)
%VALIDATE_INPUTS Checks for this problem-specific refinement step.

    assert(isfield(problem,'mesh') && isstruct(problem.mesh), ...
        'problem.mesh is required.');

    assert(isfield(problem.mesh,'t') && isfield(problem.mesh,'p'), ...
        'problem.mesh must contain p and t.');

    assert(isfield(cfg,'mesh') && ...
           isfield(cfg.mesh,'doerflerTheta'), ...
        'cfg.mesh.doerflerTheta is required.');

    nt = size(problem.mesh.t,2);

    assert(numel(elementIndicator2) == nt, ...
        'One squared indicator contribution is required per triangle.');

    assert(all(isfinite(elementIndicator2)), ...
        'Spatial indicator contains non-finite values.');

    assert(all(elementIndicator2 >= 0), ...
        'Squared spatial indicator contributions must be nonnegative.');

    theta = cfg.mesh.doerflerTheta;

    assert(theta > 0 && theta <= 1, ...
        'Dörfler theta must lie in (0,1].');
end


==> anc/Example_Elasticity/src/core/refresh_lshape_mesh_metadata.m <==
function mesh = refresh_lshape_mesh_metadata(mesh)
%REFRESH_LSHAPE_MESH_METADATA
%
% Recompute boundary edges, boundary patches, clamped nodes, and free nodes
% after local refinement.  The geometry and patch definitions agree with
% make_lshape_mesh.m.

P = mesh.p;
T = mesh.t;

tol = 1e-10;

Eall = [T([1 2],:) T([2 3],:) T([3 1],:)];
Esorted = sort(Eall,1).';

[Eu,~,ic] = unique(Esorted,'rows');
counts = accumarray(ic,1);

Eb = Eu(counts == 1,:).';

xm = 0.5*(P(1,Eb(1,:)) + P(1,Eb(2,:)));
ym = 0.5*(P(2,Eb(1,:)) + P(2,Eb(2,:)));

isD = abs(xm + 1) < tol;
isN = ~isD;

isU1 = abs(xm - 1) < tol & ym > 0.2 - tol & ym < 0.8 + tol;
isU2 = abs(ym - 1) < tol & xm > 0.2 - tol & xm < 0.8 + tol;

isY1 = abs(xm) < tol & ym > -0.8 - tol & ym < -0.2 + tol;
isY2 = abs(ym + 1) < tol & xm > -0.8 - tol & xm < -0.2 + tol;

nodesD = unique(Eb(:,isD));
free = setdiff(1:size(P,2),nodesD);

mesh.edges  = Eb;
mesh.edgeD  = Eb(:,isD);
mesh.edgeN  = Eb(:,isN);
mesh.edgeU1 = Eb(:,isU1);
mesh.edgeU2 = Eb(:,isU2);
mesh.edgeY1 = Eb(:,isY1);
mesh.edgeY2 = Eb(:,isY2);

mesh.nodesD = nodesD;
mesh.free = free;
end


==> anc/Example_Elasticity/src/core/solve_shifted_closed_loop_adjoint.m <==
function [out,cache] = solve_shifted_closed_loop_adjoint( ...
    problem,feedback,lambda,R,cache,doChecks)
%SOLVE_SHIFTED_CLOSED_LOOP_ADJOINT
% Exact cached counterpart of solve_shifted_elasticity_closed_loop_adjoint.
%
% The mathematical solve is unchanged. The speedup comes from reusing
% sparse factorizations and the fixed feedback data at the residual-check shift.
%
% An additional one-shift cache is also retained. This is useful for the
% calibrated convention in which a real Penzl shift is processed twice.

    if nargin < 6
        doChecks = false;
    end

    sys = problem.sys;
    par = problem.parameters;
    nstate = sys.nstate;
    n = nstate/2;
    nrhs = size(R,2);

    assert(size(R,1) == nstate);
    assert(isequal(size(feedback.StateCoefficient),[2,nstate]));
    assert(isequal(size(feedback.InputCoefficient),[2,2]));

    useResidualShift = same_shift(lambda,cache.residualShift);
    useLast = ~useResidualShift && same_shift(lambda,cache.lastInputCoefficient);

    if useResidualShift
        shiftDec = cache.residualShiftDec;
        XG = cache.residualShiftXG;
        zG = cache.residualShiftZG;
        correction = cache.residualShiftCorrectionMatrix;
        correctionRcond = cache.residualShiftCorrectionRcond;
    elseif useLast
        shiftDec = cache.lastShiftDec;
        XG = cache.lastXG;
        zG = cache.lastZG;
        correction = cache.lastCorrectionMatrix;
        correctionRcond = cache.lastCorrectionRcond;
    else
        shiftedPDE = sys.K + par.eta*lambda*sys.D + ...
            par.rho*(lambda^2)*sys.M;

        % Do not force Cholesky even for real positive shifts.  The FE
        % assembly is sparse but not guaranteed to be exactly Hermitian in
        % floating point.  Sparse LU is robust and, crucially, reusable.
        shiftDec = decomposition(shiftedPDE,'lu');

        [XG,zG] = open_solve(problem,lambda,feedback.StateCoefficient', ...
            cache.Kdec,shiftDec);
        correction = feedback.InputCoefficient' + sys.Bcal'*XG;
        correctionRcond = rcond(correction);

        if correctionRcond < 1e-12
            error('Closed-loop 2-by-2 feedback correction is numerically singular.');
        end

        cache.lastInputCoefficient = lambda;
        cache.lastShiftDec = shiftDec;
        cache.lastXG = XG;
        cache.lastZG = zG;
        cache.lastCorrectionMatrix = correction;
        cache.lastCorrectionRcond = correctionRcond;
    end

    [XR,zR] = open_solve(problem,lambda,R,cache.Kdec,shiftDec);

    portRhs = sys.Bcal'*XR;
    y = correction\portRhs;

    X = XR-XG*y;
    zEffective = zR-zG*y;

    out = struct;
    out.x = X;
    out.zEffective = zEffective;
    out.portDual = y;
    out.effectiveRhs = R-feedback.StateCoefficient'*y;
    out.correction = correction;
    out.correctionRcond = correctionRcond;
    out.shift = lambda;

    if doChecks
        portDualCheck = feedback.InputCoefficient'\(sys.Bcal'*X);
        residual = (lambda*sys.H-sys.Acal')*X ...
            + feedback.StateCoefficient'*portDualCheck - R;
        out.relativeResidual = norm(residual,'fro')/max([1,norm(R,'fro')]);
        out.relativePortResidual = norm(correction*y-portRhs,'fro') / ...
            max([1,norm(portRhs,'fro')]);
        out.portDualConsistency = norm(y-portDualCheck,'fro') / ...
            max([1,norm(y,'fro')]);
    else
        out.relativeResidual = NaN;
        out.relativePortResidual = NaN;
        out.portDualConsistency = NaN;
    end

    assert(isequal(size(out.x),[nstate,nrhs]));
    assert(isequal(size(out.zEffective),[n,nrhs]));
end


function [x,z] = open_solve(problem,lambda,R,Kdec,shiftDec)
    sys = problem.sys;
    par = problem.parameters;
    n = size(sys.K,1);

    Rq = R(1:n,:);
    Rp = R(n+1:end,:);

    z = Kdec\Rq;
    rhs = (par.rho*lambda*sys.M + par.eta*sys.D)*z - par.rho*Rp;
    r = shiftDec\rhs;
    s = par.rho*z - par.rho*lambda*r;
    x = [r;s];
end


function yes = same_shift(a,b)
    if ~(isfinite(real(a)) && isfinite(imag(a)) && ...
         isfinite(real(b)) && isfinite(imag(b)))
        yes = false;
        return
    end
    yes = abs(a-b) <= 20*eps(max([1,abs(a),abs(b)]));
end


==> anc/Example_Elasticity/src/core/solve_shifted_elasticity_primal.m <==
function out = solve_shifted_elasticity_primal(problem,lambda,u)
%SOLVE_SHIFTED_ELASTICITY_PRIMAL Primal shifted solve for the elasticity example.%
%   out = solve_shifted_elasticity_primal(problem,lambda,u)
%
% Solves the shifted boundary-controlled elasticity problem
%
%   (K + eta*lambda*D + rho*lambda^2*M) q = B*u,
%   p = rho*lambda*q,
%
% and returns the first-order state x = [q;p].
%
% This routine is intentionally specific to the elasticity example from
% the paper.  It performs the sparse second-order PDE solve directly and
% does not form or factorize a closed-loop first-order matrix.
%
% Inputs
%   problem : structure returned by build_initial_elasticity_example
%   lambda  : complex shift with Re(lambda) > 0 for resolvent tests
%   u       : 2-by-r input block
%
% Output
%   out.q                 displacement block
%   out.p                 momentum block
%   out.x                 stacked first-order state [q;p]
%   out.pdeResidual       absolute second-order residual norm
%   out.relativeResidual  relative second-order residual norm

    arguments
        problem (1,1) struct
        lambda (1,1) double
        u double
    end

    validate_problem(problem);

    sys = problem.sys;
    par = problem.parameters;

    if size(u,1) ~= 2
        error('Input u must have exactly 2 rows.');
    end

    K = sys.K;
    M = sys.M;
    D = sys.D;
    B = sys.B;

    rho = par.rho;
    eta = par.eta;

    shiftedPDE = K + eta*lambda*D + rho*(lambda^2)*M;
    rhs = B*u;

    q = shiftedPDE \ rhs;
    p = rho*lambda*q;

    residual = shiftedPDE*q - rhs;

    absRes = norm(residual,'fro');
    relRes = absRes / max(norm(rhs,'fro'),eps);

    out.q = q;
    out.p = p;
    out.x = [q;p];
    out.pdeResidual = absRes;
    out.relativeResidual = relRes;
    out.shift = lambda;
end


function validate_problem(problem)
%VALIDATE_PROBLEM Minimal structural checks for the elasticity problem.

    requiredTop = {'sys','parameters'};
    for k = 1:numel(requiredTop)
        assert(isfield(problem,requiredTop{k}), ...
            'problem.%s is required.',requiredTop{k});
    end

    sys = problem.sys;
    par = problem.parameters;

    requiredSys = {'K','M','D','B','nstate'};
    for k = 1:numel(requiredSys)
        assert(isfield(sys,requiredSys{k}), ...
            'problem.sys.%s is required.',requiredSys{k});
    end

    assert(isfield(par,'rho') && par.rho > 0, ...
        'problem.parameters.rho must be positive.');
    assert(isfield(par,'eta') && par.eta >= 0, ...
        'problem.parameters.eta must be nonnegative.');

    n = size(sys.K,1);

    assert(isequal(size(sys.K),[n,n]));
    assert(isequal(size(sys.M),[n,n]));
    assert(isequal(size(sys.D),[n,n]));
    assert(isequal(size(sys.B),[n,2]));
    assert(sys.nstate == 2*n);
end


==> anc/Example_Elasticity/src/core/solve_shifted_feedback_primal.m <==
function out = solve_shifted_feedback_primal( ...
    problem,feedback,lambda,V)
%SOLVE_SHIFTED_FEEDBACK_PRIMAL
% Primal input resolvent of the current closed-loop elasticity system.
%
%   out = solve_shifted_feedback_primal( ...
%       problem,feedback,lambda,V)
%
% The current absolute implicit feedback relation is
%
%       v = StateCoefficient*x + InputCoefficient*u,
%
% where u is the physical boundary input and v is the current perturbation
% port.  For prescribed perturbation input V, solve
%
%       (lambda*H - Acal)*x = Bcal*u,
%       StateCoefficient*x + InputCoefficient*u  = V.
%
% The closed-loop / feedback-constrained first-order matrix is NEVER formed.
%
% First compute the open input map
%
%       G0(lambda) = (lambda*H-Acal)^{-1} Bcal
%
% with the sparse second-order elasticity solver.  Then the physical input
% follows from the 2-by-2 2-by-2 feedback correction
%
%       S(lambda) = InputCoefficient + StateCoefficient*G0(lambda),
%       u         = S(lambda)^{-1} V,
%       x         = G0(lambda)*u.
%
% The returned performance signal is
%
%       z = [y;u] = [Ccal*x;u],
%
% which is needed by the fixed-alpha Lur'e reconstruction on later Newton
% levels.
%
% This function is specific to the boundary-controlled elasticity example.

    arguments
        problem (1,1) struct
        feedback (1,1) struct
        lambda (1,1) double
        V double
    end

    validate_inputs(problem,feedback,V);

    sys = problem.sys;

    %% Open-node input map: sparse second-order PDE solve
    open = solve_shifted_elasticity_primal( ...
        problem,lambda,eye(2));

    G0 = open.x;

    %% Two-dimensional 2-by-2 feedback correction
    correction = feedback.InputCoefficient + feedback.StateCoefficient*G0;
    correctionRcond = rcond(correction);

    if correctionRcond < 1e-12
        error(['Feedback-constrained primal 2-by-2 correction matrix is ' ...
               'numerically singular.']);
    end

    u = correction\V;
    x = G0*u;

    %% Physical performance output [y;u]
    y = sys.Ccal*x;
    z = [y;u];

    %% Residual diagnostics without any closed-loop matrix
    pdeResidual = ...
        (lambda*sys.H-sys.Acal)*x ...
        - sys.Bcal*u;

    feedbackResidual = ...
        feedback.StateCoefficient*x ...
        + feedback.InputCoefficient*u ...
        - V;

    relativePdeResidual = ...
        norm(pdeResidual,'fro') ...
        / max([1,norm(sys.Bcal*u,'fro')]);

    relativeFeedbackResidual = ...
        norm(feedbackResidual,'fro') ...
        / max([1,norm(V,'fro')]);

    %% Output
    out.x = x;
    out.u = u;
    out.y = y;
    out.performance = z;

    out.correction = correction;
    out.correctionRcond = correctionRcond;

    out.relativePdeResidual = relativePdeResidual;
    out.relativeFeedbackResidual = relativeFeedbackResidual;

    out.shift = lambda;
    out.method = ...
        'open shifted elasticity PDE solve plus 2-by-2 2-by-2 feedback correction';

    %% Structural checks
    assert(isequal(size(out.x),[sys.nstate,size(V,2)]));
    assert(isequal(size(out.u),[2,size(V,2)]));
    assert(isequal(size(out.performance),[4,size(V,2)]));
    assert(isequal(size(out.correction),[2,2]));

    assert(~isfield(out,'Aclosed'));
    assert(~isfield(out,'Kstate'));
end


function validate_inputs(problem,feedback,V)
%VALIDATE_INPUTS Structural invariants.

    assert(isfield(problem,'sys') && isstruct(problem.sys), ...
        'problem.sys is required.');

    required = {'H','Acal','Bcal','Ccal','nstate'};
    for j = 1:numel(required)
        name = required{j};
        assert(isfield(problem.sys,name), ...
            'problem.sys.%s is required.',name);
    end

    n = problem.sys.nstate;

    assert(isfield(feedback,'StateCoefficient') && isfield(feedback,'InputCoefficient'), ...
        'Current implicit feedback relation must contain StateCoefficient and InputCoefficient.');

    assert(isequal(size(feedback.StateCoefficient),[2,n]), ...
        'feedback.StateCoefficient must be 2-by-nstate.');

    assert(isequal(size(feedback.InputCoefficient),[2,2]), ...
        'feedback.InputCoefficient must be 2-by-2.');

    assert(rcond(feedback.InputCoefficient) > 1e-12, ...
        'feedback.InputCoefficient is numerically singular.');

    assert(size(V,1) == 2, ...
        'Perturbation-port input V must have two rows.');

    assert(size(problem.sys.Bcal,2) == 2);
    assert(size(problem.sys.Ccal,1) == 2);
end


==> anc/Example_Elasticity/src/core/transfer_feedback_nested.m <==
function Kfine = transfer_feedback_nested( ...
    coarseProblem,fineProblem,Kcoarse,cfg)
%TRANSFER_FEEDBACK_NESTED Transfer one implicit feedback relation to a nested mesh.%
%   Kfine = transfer_feedback_nested( ...
%       coarseProblem,fineProblem,Kcoarse,cfg)
%
% The coarse zero-port relation is
%
%       StateCoefficient_c x_c + InputCoefficient_c u = 0.
%
% Let J : X_c -> X_f denote the nested P1 finite-element injection for the
% first-order state x=(q,p).  We define the H_f-orthogonal coarse projection
%
%       R = (J'*H_f*J)^(-1) J'*H_f,
%
% so that R*J = I on the coarse state space.  The transferred feedback equation is
%
%       StateCoefficient_f = StateCoefficient_c*R,
%       InputCoefficient_f = InputCoefficient_c.
%
% Consequently
%
%       StateCoefficient_f*(J*x_c) + InputCoefficient_f*u
%       = StateCoefficient_c*x_c + InputCoefficient_c*u
%
% up to roundoff.  Thus the transferred implicit feedback relation agrees exactly with
% the old feedback on all injected coarse states, while extending it to the
% newly created fine-grid degrees of freedom by H_f-orthogonal projection.
%
% This is a transfer of the CURRENT feedback law only.  No value factor,
% decrement factor, feedback chain, or closed-loop generator is transferred.
%
% The routine transfers only the current feedback and does not reconstruct it
% from value factors.

    arguments
        coarseProblem (1,1) struct
        fineProblem   (1,1) struct
        Kcoarse       (1,1) struct
        cfg           (1,1) struct
    end

    validate_inputs(coarseProblem,fineProblem,Kcoarse,cfg);

    Hc = coarseProblem.sys.H;
    Hf = fineProblem.sys.H;

    J = build_nested_state_injection(coarseProblem,fineProblem);

    coarseGram = J'*Hf*J;
    coarseGram = 0.5*(coarseGram+coarseGram');

    % H_f-orthogonal fine-to-coarse projection.  Do not form inv().
    R = coarseGram\(J'*Hf);

    leftInverseDefect = ...
        norm(R*J-speye(size(J,2)),'fro') / sqrt(size(J,2));

    energyInjectionDefect = ...
        norm(coarseGram-Hc,'fro') / max(1,norm(Hc,'fro'));

    StateCoefficientFine = Kcoarse.StateCoefficient*R;
    InputCoefficientFine = Kcoarse.InputCoefficient;

    feedbackRestrictionDefect = ...
        norm(StateCoefficientFine*J-Kcoarse.StateCoefficient,'fro') ...
        / max(1,norm(Kcoarse.StateCoefficient,'fro'));

    StateCoefficientFine = real_if_negligible_imaginary(StateCoefficientFine);
    InputCoefficientFine = real_if_negligible_imaginary(InputCoefficientFine);

    Kfine = Kcoarse;
    Kfine.meshLevel = fineProblem.meshLevel;
    Kfine.StateCoefficient = StateCoefficientFine;
    Kfine.InputCoefficient = InputCoefficientFine;
    Kfine.feedbackEquationMatrix = [StateCoefficientFine,InputCoefficientFine];

    Kfine.transfer = struct;
    Kfine.transfer.method = ...
        'nested P1 state injection + H_f-orthogonal coarse projection';
    Kfine.transfer.sourceMeshLevel = coarseProblem.meshLevel;
    Kfine.transfer.targetMeshLevel = fineProblem.meshLevel;
    Kfine.transfer.leftInverseDefect = leftInverseDefect;
    Kfine.transfer.feedbackRestrictionDefect = feedbackRestrictionDefect;
    Kfine.transfer.energyInjectionDefect = energyInjectionDefect;
    Kfine.transfer.valueTransferred = false;
    Kfine.transfer.decrementTransferred = false;
    Kfine.transfer.feedbackChainTransferred = false;

    if ~isfield(Kfine,'diagnostics') || ~isstruct(Kfine.diagnostics)
        Kfine.diagnostics = struct;
    end
    Kfine.diagnostics.rcondInputCoefficient = rcond(InputCoefficientFine);
    Kfine.diagnostics.transferLeftInverseDefect = leftInverseDefect;
    Kfine.diagnostics.transferFeedbackRestrictionDefect = feedbackRestrictionDefect;
    Kfine.diagnostics.transferEnergyInjectionDefect = energyInjectionDefect;

    assert(leftInverseDefect < 1e-10, ...
        'Nested state transfer does not satisfy R*J = I accurately enough.');
    assert(feedbackRestrictionDefect < 1e-10, ...
        'Transferred feedback relation does not reproduce the coarse feedback relation on ran(J).');
    assert(rcond(Kfine.InputCoefficient) > 1e-12, ...
        'Transferred feedback relation has singular InputCoefficient block.');

    fprintf('\nFEEDBACK TRANSFER T%d -> T%d\n', ...
        coarseProblem.meshLevel,fineProblem.meshLevel);
    fprintf('feedback index                 : K%d\n',Kfine.index);
    fprintf('coarse/fine states             : %d / %d\n', ...
        coarseProblem.sys.nstate,fineProblem.sys.nstate);
    fprintf('R*J defect                     : %.3e\n',leftInverseDefect);
    fprintf('feedback restriction defect     : %.3e\n',feedbackRestrictionDefect);
    fprintf('energy injection defect        : %.3e\n',energyInjectionDefect);
    fprintf('input coefficient rcond         : %.6e\n',rcond(InputCoefficientFine));
end


function J = build_nested_state_injection(coarseProblem,fineProblem)
%BUILD_NESTED_STATE_INJECTION Geometry-based P1 injection for x=(q,p).

    P0 = coarseProblem.mesh.p;
    T0 = coarseProblem.mesh.t;
    P1 = fineProblem.mesh.p;

    free0 = coarseProblem.mesh.free(:);
    free1 = fineProblem.mesh.free(:);

    n0scalar = numel(free0);
    n1scalar = numel(free1);

    nodeToFree0 = zeros(size(P0,2),1);
    nodeToFree0(free0) = 1:n0scalar;

    rows = zeros(3*n1scalar,1);
    cols = zeros(3*n1scalar,1);
    vals = zeros(3*n1scalar,1);
    nz = 0;

    coordinateTolerance = 1e-11;

    for i = 1:n1scalar
        fineNode = free1(i);
        x = P1(:,fineNode);

        distance2 = sum((P0-x).^2,1);
        [minDistance2,coarseNode] = min(distance2);

        if sqrt(minDistance2) <= coordinateTolerance
            coarseDof = nodeToFree0(coarseNode);

            if coarseDof == 0
                error(['Fine free node coincides with a coarse Dirichlet ' ...
                       'node. Mesh metadata are inconsistent.']);
            end

            nz = nz+1;
            rows(nz) = i;
            cols(nz) = coarseDof;
            vals(nz) = 1;
            continue;
        end

        [triangle,bary] = locate_in_coarse_mesh(P0,T0,x);
        coarseNodes = T0(:,triangle);

        for local = 1:3
            coarseDof = nodeToFree0(coarseNodes(local));

            if coarseDof == 0
                continue;
            end

            weight = bary(local);

            if abs(weight) <= 100*eps
                continue;
            end

            nz = nz+1;
            rows(nz) = i;
            cols(nz) = coarseDof;
            vals(nz) = weight;
        end
    end

    rows = rows(1:nz);
    cols = cols(1:nz);
    vals = vals(1:nz);

    Jscalar = sparse(rows,cols,vals,n1scalar,n0scalar);
    Jdisp = blkdiag(Jscalar,Jscalar);
    J = blkdiag(Jdisp,Jdisp);
end


function [triangle,bary] = locate_in_coarse_mesh(P,T,x)
    tolerance = 5e-11;
    triangle = [];
    bary = [];

    for it = 1:size(T,2)
        nodes = T(:,it);
        xy = P(:,nodes);

        A = [xy;ones(1,3)];
        lambda = A\[x;1];

        if all(lambda >= -tolerance) && all(lambda <= 1+tolerance)
            triangle = it;
            bary = lambda;
            bary(abs(bary) < tolerance) = 0;
            bary = bary/sum(bary);
            return;
        end
    end

    error('Fine node could not be located in the coarse mesh.');
end


function validate_inputs(coarseProblem,fineProblem,Kcoarse,cfg)
    assert(isfield(coarseProblem,'meshLevel'));
    assert(isfield(fineProblem,'meshLevel'));
    assert(fineProblem.meshLevel == coarseProblem.meshLevel+1, ...
        'This transfer expects two consecutive nested adaptive meshes.');

    assert(isfield(coarseProblem,'mesh') && isfield(fineProblem,'mesh'));
    assert(isfield(coarseProblem,'sys') && isfield(fineProblem,'sys'));
    assert(isfield(coarseProblem.sys,'H') && isfield(fineProblem.sys,'H'));

    nc = coarseProblem.sys.nstate;
    nf = fineProblem.sys.nstate;

    assert(nf > nc,'Target mesh must be genuinely refined.');
    assert(isequal(size(Kcoarse.StateCoefficient),[2,nc]));
    assert(isequal(size(Kcoarse.InputCoefficient),[2,2]));
    assert(Kcoarse.meshLevel == coarseProblem.meshLevel);
    assert(rcond(Kcoarse.InputCoefficient) > 1e-12);
    assert(cfg.normalization.alpha == 1);
end


function X = real_if_negligible_imaginary(X)
    relImag = norm(imag(X),'fro')/max(1,norm(X,'fro'));
    if relImag < 1e-11
        X = real(X);
    end
end


==> anc/Example_Elasticity/src/core/update_feedback.m <==
function step = update_feedback( ...
    problem,currentFeedback,P1,cfg)
%UPDATE_FEEDBACK
% One Newton/Lur'e feedback relation update on a single fixed FE mesh.
%
%   step = update_feedback( ...
%       problem,currentFeedback,P1,cfg)
%
% P1 is the low-rank value factor computed for CURRENTFEEDBACK on the
% same finite-element mesh.  The update evaluates the current value action
% directly from this factor.
%
% No mesh injection/prolongation is used.  No dense value matrix, classical
% state-feedback matrix, or closed-loop first-order generator is formed.
%
% The current implicit feedback relation is
%
%       v_old = StateCoefficient_old*x + InputCoefficient_old*u.
%
% At alpha=1 the feedback constraint is solved, the current value action is evaluated directly
% from the native low-rank factors, and a relative Lur'e factor
%
%       v_new = StateCoefficient_rel*x + InputCoefficient_rel*v_old
%
% is built.  It is immediately combined with the current relation to obtain the new implicit feedback relation
%
%       StateCoefficient_new  = StateCoefficient_rel + InputCoefficient_rel*StateCoefficient_old,
%       InputCoefficient_new = InputCoefficient_rel*InputCoefficient_old.
%
% The Newton correction output for the next decrement is
%
%       Theta_{k+1} = -InputCoefficient_rel^{-1} StateCoefficient_rel.
%
% Output STEP fields:
%   step.K
%   step.theta
%   step.diagnostics

    arguments
        problem (1,1) struct
        currentFeedback (1,1) struct
        P1 (1,1) struct
        cfg (1,1) struct
    end

    validate_inputs(problem,currentFeedback,P1,cfg);

    sys = problem.sys;
    H = sys.H;
    n = sys.nstate;
    alpha = cfg.normalization.alpha;

    %% Auxiliary solve for the current implicit feedback relation.
    lift = solve_shifted_feedback_primal( ...
        problem,currentFeedback,alpha,eye(2));

    Xalpha = lift.x;
    Ualpha = lift.u;
    Yalpha = lift.y;
    Zalpha = lift.performance;

    %% Current value action P_current*Xalpha, all factors mesh-native.
    HX = H*Xalpha;

    S = P1.Z*(P1.Z'*HX);


    R = H*S;

    %% Relative Lur'e factor on the feedback constraint.
    oldStateCoefficient = currentFeedback.StateCoefficient;
    oldInputCoefficient = currentFeedback.InputCoefficient;

    portDual = oldInputCoefficient'\(sys.Bcal'*S + Ualpha);

    StateCoefficientStar = ...
          sys.Acal'*S ...
        + alpha*R ...
        + sys.Ccal'*Yalpha ...
        - oldStateCoefficient'*portDual;

    Eraw = ...
          2*alpha*(Xalpha'*R) ...
        + Zalpha'*Zalpha;

    eHermitianDefect = ...
        norm(Eraw-Eraw','fro') / max(1,norm(Eraw,'fro'));

    E = 0.5*(Eraw+Eraw');
    M = 0.5*(E+eye(2));

    StateCoefficientRel = StateCoefficientStar';
    InputCoefficientRel = M-StateCoefficientRel*Xalpha;

    normalizationDefect = ...
        norm(StateCoefficientRel*Xalpha+InputCoefficientRel-M,'fro') ...
        / max(1,norm(M,'fro'));

    relativeInputCoefficientRcond = rcond(InputCoefficientRel);

    if relativeInputCoefficientRcond < 1e-12
        error('Relative Lur''e factor InputCoefficient is numerically singular.');
    end

    %% Correction output for the next decrement.
    thetaRow = -(InputCoefficientRel\StateCoefficientRel);

    thetaDefect = ...
        norm(InputCoefficientRel*thetaRow+StateCoefficientRel,'fro') ...
        / max(1,norm(StateCoefficientRel,'fro'));

    %% Compose the relative and current feedback relations to one implicit feedback relation on [x;u].
    StateCoefficientNew = StateCoefficientRel + InputCoefficientRel*oldStateCoefficient;
    InputCoefficientNew = InputCoefficientRel*oldInputCoefficient;

    StateCoefficientNew = real_if_negligible_imaginary(StateCoefficientNew);
    InputCoefficientNew = real_if_negligible_imaginary(InputCoefficientNew);
    thetaRow = real_if_negligible_imaginary(thetaRow);

    %% Algebraic consistency check.
    probeState = zeros(n,2);
    probeState(1,1) = 1;
    probeState(end,2) = 1;
    probeInput = eye(2);

    vOld = oldStateCoefficient*probeState + oldInputCoefficient*probeInput;
    vRelative = StateCoefficientRel*probeState + InputCoefficientRel*vOld;
    vAbsolute = StateCoefficientNew*probeState + InputCoefficientNew*probeInput;

    feedbackConsistencyDefect = ...
        norm(vRelative-vAbsolute,'fro') ...
        / max([1,norm(vRelative,'fro'),norm(vAbsolute,'fro')]);

    %% New absolute implicit feedback relation.
    Knext.index = currentFeedback.index+1;
    Knext.meshLevel = problem.meshLevel;

    Knext.domain = 'D(A&B)';
    Knext.outputDimension = 2;
    Knext.feedbackCoordinates = '[x;u]';
    Knext.zeroPortEquation = 'StateCoefficient*x + InputCoefficient*u = 0';

    Knext.StateCoefficient = StateCoefficientNew;
    Knext.InputCoefficient = InputCoefficientNew;
    Knext.feedbackEquationMatrix = [StateCoefficientNew,InputCoefficientNew];
    Knext.alpha = alpha;

    Knext.diagnostics.rcondInputCoefficient = rcond(InputCoefficientNew);
    Knext.diagnostics.relativeInputCoefficientRcond = relativeInputCoefficientRcond;
    Knext.diagnostics.normalizationDefect = normalizationDefect;
    Knext.diagnostics.feedbackConsistencyDefect = feedbackConsistencyDefect;
    Knext.diagnostics.eHermitianDefect = eHermitianDefect;
    Knext.diagnostics.feedbackPdeResidual = lift.relativePdeResidual;
    Knext.diagnostics.feedbackEquationResidual = lift.relativeFeedbackResidual;
    Knext.diagnostics.feedbackCorrectionRcond = lift.correctionRcond;
    Knext.diagnostics.thetaEliminationDefect = thetaDefect;

    %% New correction output.
    theta.row = thetaRow;
    theta.outputDimension = 2;
    theta.stateDimension = n;
    theta.feedbackIndex = Knext.index;
    theta.meshLevel = problem.meshLevel;
    theta.definition = 'Theta = -InputCoefficient_rel^{-1} StateCoefficient_rel';
    theta.role = 'correction output of current fixed-mesh Lure stage';
    theta.diagnostics.feedbackEliminationDefect = thetaDefect;
    theta.diagnostics.rcondRelativeInputCoefficient = relativeInputCoefficientRcond;

    %% Output record.
    step.K = Knext;
    step.theta = theta;

    step.valueIndex = P1.index;
    step.meshLevel = problem.meshLevel;

    step.diagnostics.relativeInputCoefficientRcond = relativeInputCoefficientRcond;
    step.diagnostics.absoluteInputCoefficientRcond = rcond(InputCoefficientNew);
    step.diagnostics.normalizationDefect = normalizationDefect;
    step.diagnostics.feedbackConsistencyDefect = feedbackConsistencyDefect;
    step.diagnostics.eHermitianDefect = eHermitianDefect;
    step.diagnostics.thetaEliminationDefect = thetaDefect;
    step.diagnostics.feedbackPdeResidual = lift.relativePdeResidual;
    step.diagnostics.feedbackEquationResidual = lift.relativeFeedbackResidual;
    step.diagnostics.feedbackCorrectionRcond = lift.correctionRcond;

    step.storage.meshInjectionUsed = false;
    step.storage.feedbackChainStored = false;
    step.storage.denseValueMatrixFormed = false;
    step.storage.closedLoopGeneratorFormed = false;

    %% Final invariants.
    assert(isequal(size(Knext.StateCoefficient),[2,n]));
    assert(isequal(size(Knext.InputCoefficient),[2,2]));
    assert(isequal(size(Knext.feedbackEquationMatrix),[2,n+2]));
    assert(Knext.index == currentFeedback.index+1);
    assert(Knext.meshLevel == problem.meshLevel);
    assert(rcond(Knext.InputCoefficient) > 1e-12);
    assert(isequal(size(theta.row),[2,n]));
    assert(theta.feedbackIndex == Knext.index);

    fprintf('\n');
    fprintf('FIXED-MESH FEEDBACK UPDATE\n');
    fprintf('mesh level                     : T%d\n',problem.meshLevel);
    fprintf('new feedback index             : K%d\n',Knext.index);
    fprintf('relative input coefficient rcond: %.6e\n',relativeInputCoefficientRcond);
    fprintf('updated input coefficient rcond : %.6e\n',rcond(InputCoefficientNew));
    fprintf('normalization defect           : %.3e\n',normalizationDefect);
    fprintf('feedback consistency defect     : %.3e\n',feedbackConsistencyDefect);
    fprintf('theta elimination defect       : %.3e\n',thetaDefect);
    fprintf('feedback PDE residual           : %.3e\n',lift.relativePdeResidual);
    fprintf('feedback equation residual      : %.3e\n',lift.relativeFeedbackResidual);
    fprintf('correction rcond               : %.6e\n',lift.correctionRcond);
end


function validate_inputs(problem,currentFeedback,P1,cfg)

    assert(isfield(problem,'meshLevel') && isfield(problem,'sys'));
    assert(isfield(problem.sys,'H'));
    assert(isfield(problem.sys,'Acal'));
    assert(isfield(problem.sys,'Bcal'));
    assert(isfield(problem.sys,'Ccal'));
    assert(isfield(problem.sys,'nstate'));

    assert(cfg.normalization.alpha == 1, ...
        'The validated feedback relation normalization fixes alpha=1.');

    level = problem.meshLevel;
    n = problem.sys.nstate;

    assert(isfield(P1,'nativeMeshLevel') && P1.nativeMeshLevel == level, ...
        'P1 must be native on the current fixed mesh.');
    assert(size(P1.Z,1) == n);

    assert(isfield(currentFeedback,'index'));
    assert(isfield(currentFeedback,'meshLevel') && ...
        currentFeedback.meshLevel == level);
    assert(isequal(size(currentFeedback.StateCoefficient),[2,n]));
    assert(isequal(size(currentFeedback.InputCoefficient),[2,2]));

    assert(isfield(P1,'index'));
    assert(isfield(P1,'feedbackIndex') && ...
        P1.feedbackIndex == currentFeedback.index, ...
        'Value factor and current feedback index must agree.');
end


function X = real_if_negligible_imaginary(X)

    relImag = norm(imag(X),'fro') / max(1,norm(X,'fro'));

    if relImag < 1e-11
        X = real(X);
    end
end


==> anc/Example_Elasticity/src/render_elasticity_snapshot.m <==
function shot = render_elasticity_snapshot(reportNK,sim,opts)
%RENDER_ELASTICITY_SNAPSHOT
% Render a single still image of the INITIAL closed-loop state, matching the
% visual style of the accepted elasticity video as closely as possible.
%
% Usage:
%   shot = render_elasticity_snapshot(reportNK,sim)
%   shot = render_elasticity_snapshot(reportNK,sim,opts)
%
% Inputs:
%   reportNK : numerical report returned by run_adaptive_newton_kleinman
%   sim      : struct returned by simulate_elasticity_transient
%   opts     : optional struct with fields
%       outputDirectory            (default: reproduction/elasticity/simulation)
%       imageFile                  (default: elasticity_closed_loop_snapshot_t0.png)
%       figureVisible              (default: 'on')
%       viewAzimuth                (default: -38)
%       viewElevation              (default: 27)
%       xyMargin                   (default: 0.10)
%       deformationScale           (default: 2.5, visualization only)
%       cameraZoom                 (default: 1.20)
%       extrusionThicknessFraction (default: 0.055)
%       ghostLiftFraction          (default: 0.0045)
%       markerLiftFraction         (default: 0.010)
%       ghostMode                  (default: 'outline')
%       includeColorbar            (default: false)
%       showTimeTitle              (default: false)
%       panelTitle                 (default: '')
%       forceArrowScale            (default: 1.0)
%       imageResolution            (default: 400 dpi)
%
% File written:
%   elasticity_closed_loop_snapshot_t0.png
%
% Notes:
%   - only the closed-loop panel is rendered;
%   - the deformation amplification is visual only;
%   - the color scale still represents the TRUE displacement magnitude |q(t)|;
%   - the initial time level k = 1 is used.

    if nargin < 1 || isempty(reportNK)
        error('render_elasticity_snapshot requires the numerical report as input.');
    end
    if nargin < 2 || isempty(sim)
        error('render_elasticity_snapshot requires the simulation result as input.');
    end
    if nargin < 3 || isempty(opts)
        opts = struct;
    end
    opts = fill_defaults(opts);

    root = detect_project_root(fileparts(mfilename('fullpath')));
    addpath(root,'-begin');
    addpath(fullfile(root,'src'),'-begin');
    addpath(fullfile(root,'src','core'),'-begin');
    rehash

    validate_report(reportNK);
    validate_sim(sim);

    if isfield(reportNK.acceptedMesh,'mesh')
        mesh = reportNK.acceptedMesh.mesh;
    else
        mesh = reportNK.acceptedMesh;
    end
    problem = build_position_output_elasticity_problem(reportNK.config,mesh);

    ndof = problem.sys.ndof;
    assert(size(sim.qClosedFrames,1) == ndof,'qClosedFrames dimension mismatch.');
    assert(size(sim.qClosedFrames,2) == numel(sim.t),'Number of closed-loop frames mismatch.');

    P = problem.mesh.p;
    T = problem.mesh.t;
    if size(T,1) > 3
        T = T(1:3,:);
    end
    np = size(P,2);
    E = boundary_edges(T).';
    topFaces = T.';

    domainDiameter = norm(max(P,[],2)-min(P,[],2));
    thickness = opts.extrusionThicknessFraction * domainDiameter;
    zTop = 0;
    zBottom = -thickness;
    zGhost = opts.ghostLiftFraction * domainDiameter;
    zMarker = opts.markerLiftFraction * domainDiameter;

    cmax = 0;
    pmin = min(P,[],2);
    pmax = max(P,[],2);
    for k = 1:numel(sim.t)
        [~,Uc] = full_nodal_displacement(problem,sim.qClosedFrames(:,k));
        cmax = max([cmax; vecnorm(Uc,2,1).']);
        PdcVis = P + opts.deformationScale*Uc;
        pmin = min([pmin,PdcVis],[],2);
        pmax = max([pmax,PdcVis],[],2);
    end
    cmax = max(cmax,eps);
    span = max(pmax-pmin,1e-12);

    uScale = max(abs(sim.uClosed(:)));
    if ~isfinite(uScale) || uScale <= 0
        uScale = 1;
    end

    outDir = opts.outputDirectory;
    if ~exist(outDir,'dir')
        mkdir(outDir);
    end
    imagePath = fullfile(outDir,opts.imageFile);

    fprintf('\n============================================================\n');
    fprintf('ELASTICITY CONTROLLED INITIAL SNAPSHOT\n');
    fprintf('============================================================\n');
    fprintf('time level                     : k = 1,  t = %.2f\n',sim.t(1));
    fprintf('visual deformation scale      : %.3f x\n',opts.deformationScale);
    fprintf('image                         : %s\n',imagePath);

    fig = figure('Color','w', ...
        'Visible',opts.figureVisible, ...
        'Position',[100 100 980 620], ...
        'Renderer','opengl');

    ax = axes(fig); %#ok<LAXES>
    hold(ax,'on');

    panel = create_panel(ax,P,E,T,topFaces,np,zTop,zBottom,zGhost,zMarker, ...
        thickness,domainDiameter,pmin,pmax,span,opts,opts.panelTitle);

    clim(ax,[0 cmax]);
    if exist('turbo','file') == 2 || exist('turbo','builtin') == 5
        cmap = turbo(256);
    else
        cmap = parula(256);
    end
    colormap(ax,cmap);

    if opts.includeColorbar
        cb = colorbar(ax,'eastoutside');
        cb.FontSize = opts.panelFontSize;
        cb.Color = [0.15 0.15 0.15];
        cb.LineWidth = 0.75;
        cb.Label.String = '$|q(t)|$';
        cb.Label.Interpreter = 'latex';
        cb.Label.FontSize = opts.panelFontSize + 1;
    end

    update_panel(panel,problem,sim.qClosedFrames(:,1),sim.uClosed(1,:).', ...
        uScale,opts,domainDiameter,zTop,zBottom,zMarker);

    if opts.showTimeTitle
        sgtitle(fig,sprintf('t = %.2f',sim.t(1)), ...
            'FontWeight','bold','FontSize',opts.titleFontSize, ...
            'Interpreter','none');
    end

    drawnow;
    exportgraphics(fig,imagePath,'Resolution',opts.imageResolution);

    shot = struct;
    shot.status = 'PASS';
    shot.imagePath = imagePath;
    shot.time = sim.t(1);
    shot.panelTitle = opts.panelTitle;

    fprintf('snapshot written              : %s\n',imagePath);
end


function panel = create_panel(ax,P,E,T,topFaces,np,zTop,zBottom,zGhost,zMarker,thickness,diameter,pmin,pmax,span,opts,panelTitle)
    Vtop0 = [P.', zTop*ones(np,1)];
    Vbottom0 = [P.', zBottom*ones(np,1)];
    sideVertices = [Vtop0;Vbottom0];
    sideFaces = [E(:,1),E(:,2),E(:,2)+np,E(:,1)+np];

    panel.sidePatch = patch(ax,'Faces',sideFaces,'Vertices',sideVertices, ...
        'FaceColor',opts.sideColor,'EdgeColor',opts.sideEdgeColor, ...
        'LineWidth',0.35,'FaceLighting','none');

    draw_ghost_reference(ax,P,T,E,zGhost,opts);

    panel.topPatch = patch(ax,'Faces',topFaces,'Vertices',Vtop0, ...
        'FaceVertexCData',zeros(np,1), ...
        'FaceColor','interp','EdgeColor',opts.meshEdgeColor, ...
        'EdgeAlpha',opts.meshEdgeAlpha, ...
        'LineWidth',opts.meshLineWidth,'FaceLighting','none');

    panel.boundaryLines = gobjects(size(E,1),1);
    for k = 1:size(E,1)
        ids = E(k,:);
        panel.boundaryLines(k) = plot3(ax,P(1,ids),P(2,ids),[zTop zTop],'-', ...
            'Color',opts.boundaryColor,'LineWidth',opts.boundaryLineWidth);
    end

    panel.patch1Nodes = boundary_patch_nodes(P,E,1);
    panel.patch2Nodes = boundary_patch_nodes(P,E,2);

    panel.patch1Markers = plot3(ax,P(1,panel.patch1Nodes),P(2,panel.patch1Nodes), ...
        (zTop+zMarker)*ones(size(panel.patch1Nodes)),'o', ...
        'LineStyle','none','MarkerSize',opts.markerSize, ...
        'MarkerFaceColor',opts.patch1Color,'MarkerEdgeColor',[0.08 0.08 0.08], ...
        'LineWidth',0.45);

    panel.patch2Markers = plot3(ax,P(1,panel.patch2Nodes),P(2,panel.patch2Nodes), ...
        (zTop+zMarker)*ones(size(panel.patch2Nodes)),'o', ...
        'LineStyle','none','MarkerSize',opts.markerSize, ...
        'MarkerFaceColor',opts.patch2Color,'MarkerEdgeColor',[0.08 0.08 0.08], ...
        'LineWidth',0.45);

    panel.forceArrow1 = quiver3(ax,0,0,0,0,0,0,0, ...
        'Color',opts.patch1Color,'LineWidth',opts.arrowLineWidth, ...
        'MaxHeadSize',opts.arrowHeadSize);
    panel.forceArrow2 = quiver3(ax,0,0,0,0,0,0,0, ...
        'Color',opts.patch2Color,'LineWidth',opts.arrowLineWidth, ...
        'MaxHeadSize',opts.arrowHeadSize);

    axis(ax,'equal');
    axis(ax,'vis3d');
    view(ax,opts.viewAzimuth,opts.viewElevation);
    xlim(ax,[pmin(1)-opts.xyMargin*span(1), pmax(1)+opts.xyMargin*span(1)]);
    ylim(ax,[pmin(2)-opts.xyMargin*span(2), pmax(2)+opts.xyMargin*span(2)]);
    zlim(ax,[zBottom-0.18*diameter, zGhost+0.16*diameter]);

    set(ax,'XTick',[],'YTick',[],'ZTick',[], ...
        'XColor',opts.axisColor,'YColor',opts.axisColor,'ZColor',opts.axisColor, ...
        'LineWidth',0.65,'Box','off','FontSize',opts.panelFontSize, ...
        'Color','w','Projection','perspective');
    xlabel(ax,''); ylabel(ax,''); zlabel(ax,'');
    grid(ax,'off');
    title(ax,panelTitle,'FontWeight','bold','FontSize',opts.panelTitleFontSize, ...
        'Interpreter','none','Color',[0.08 0.08 0.08]);

    centerXY = 0.5*(pmin+pmax);
    campos0 = campos(ax);
    camtarget(ax,[centerXY(:).', -0.25*thickness]);
    campos(ax,campos0);
    camzoom(ax,opts.cameraZoom);
end


function update_panel(panel,problem,q,forceVector,uScale,opts,diameter,zTop,zBottom,zMarker)
    P = problem.mesh.p;
    np = size(P,2);
    [~,U] = full_nodal_displacement(problem,q);
    mag = vecnorm(U,2,1).';
    Pd = P + opts.deformationScale*U;

    Vtop = [Pd.', zTop*ones(np,1)];
    Vbottom = [Pd.', zBottom*ones(np,1)];
    sideVertices = [Vtop;Vbottom];

    set(panel.topPatch,'Vertices',Vtop,'FaceVertexCData',mag);
    set(panel.sidePatch,'Vertices',sideVertices);

    E = boundary_edges(problem.mesh.t(1:3,:)).';
    for k = 1:size(E,1)
        ids = E(k,:);
        set(panel.boundaryLines(k), ...
            'XData',Pd(1,ids),'YData',Pd(2,ids),'ZData',[zTop zTop]);
    end

    set(panel.patch1Markers,'XData',Pd(1,panel.patch1Nodes), ...
        'YData',Pd(2,panel.patch1Nodes), ...
        'ZData',(zTop+zMarker)*ones(size(panel.patch1Nodes)));
    set(panel.patch2Markers,'XData',Pd(1,panel.patch2Nodes), ...
        'YData',Pd(2,panel.patch2Nodes), ...
        'ZData',(zTop+zMarker)*ones(size(panel.patch2Nodes)));

    update_force_arrow(panel.forceArrow1,Pd,panel.patch1Nodes,zTop+zMarker, ...
        forceVector(1),[1;0],diameter,uScale,opts);
    update_force_arrow(panel.forceArrow2,Pd,panel.patch2Nodes,zTop+zMarker, ...
        forceVector(2),[0;1],diameter,uScale,opts);
end


function update_force_arrow(h,Pd,nodes,z,amplitude,direction,diameter,uScale,opts)
    if isempty(nodes) || abs(amplitude) <= opts.arrowZeroTolerance*uScale
        set(h,'Visible','off');
        return
    end

    mid = nodes(ceil(numel(nodes)/2));
    base = [Pd(1,mid);Pd(2,mid);z];
    dir3 = [direction(:);0];
    dir3 = sign(amplitude)*dir3;

    rel = min(1,abs(amplitude)/uScale);
    len = opts.forceArrowScale * opts.arrowLengthFraction * diameter * rel;
    v = len*dir3;

    set(h,'Visible','on', ...
        'XData',base(1),'YData',base(2),'ZData',base(3), ...
        'UData',v(1),'VData',v(2),'WData',v(3));
end


function [xyDef,Ufull] = full_nodal_displacement(problem,q)
    P = problem.mesh.p;
    np = size(P,2);
    free = problem.fe.free_scalar(:);
    nf = numel(free);
    assert(numel(q) == 2*nf,'q has incompatible length.');

    Ufull = zeros(2,np);
    Ufull(1,free) = q(1:nf);
    Ufull(2,free) = q(nf+1:end);
    xyDef = P + Ufull;
end


function draw_ghost_reference(ax,P,T,E,zGhost,opts)
    mode = lower(string(opts.ghostMode));
    switch mode
        case "none"
            return
        case "mesh"
            trisurf(T.',P(1,:),P(2,:),zGhost*ones(1,size(P,2)), ...
                'Parent',ax,'FaceColor','none','EdgeColor',opts.ghostColor, ...
                'LineWidth',opts.ghostLineWidth);
            draw_boundary_outline(ax,P,E,zGhost,opts.ghostBoundaryColor,opts.ghostBoundaryLineWidth);
        otherwise
            draw_boundary_outline(ax,P,E,zGhost,opts.ghostBoundaryColor,opts.ghostBoundaryLineWidth);
    end
end


function draw_boundary_outline(ax,Pd,E,z,c,lw)
    for k = 1:size(E,1)
        ids = E(k,:);
        plot3(ax,Pd(1,ids),Pd(2,ids),[z z],'-', ...
            'Color',c,'LineWidth',lw);
    end
end


function nodes = boundary_patch_nodes(P,E,whichPatch)
    tol = 1e-10*max(1,norm(max(P,[],2)-min(P,[],2)));
    mids = 0.5*(P(:,E(:,1))+P(:,E(:,2)));

    switch whichPatch
        case 1
            mask = abs(mids(1,:)-1) <= tol & mids(2,:) > 0.2-tol & mids(2,:) < 0.8+tol;
            ids = unique(E(mask,:));
            [~,ord] = sort(P(2,ids),'ascend');
        case 2
            mask = abs(mids(2,:)-1) <= tol & mids(1,:) > 0.2-tol & mids(1,:) < 0.8+tol;
            ids = unique(E(mask,:));
            [~,ord] = sort(P(1,ids),'ascend');
        otherwise
            error('Unknown patch number.');
    end
    nodes = ids(ord);
end


function E = boundary_edges(T)
    allEdges = [T([1 2],:),T([2 3],:),T([3 1],:)];
    sortedEdges = sort(allEdges,1).';
    [uniqueEdges,~,ic] = unique(sortedEdges,'rows');
    counts = accumarray(ic,1);
    E = uniqueEdges(counts==1,:).';
end


function opts = fill_defaults(opts)
    root = detect_project_root(fileparts(mfilename('fullpath')));
    defaultOut = fullfile(root,'reproduction','elasticity','simulation');

    defaults.outputDirectory = defaultOut;
    defaults.imageFile = 'elasticity_closed_loop_snapshot_t0.png';
    defaults.figureVisible = 'on';
    defaults.viewAzimuth = -38;
    defaults.viewElevation = 27;
    defaults.xyMargin = 0.10;
    defaults.deformationScale = 2.5;
    defaults.cameraZoom = 1.20;
    defaults.extrusionThicknessFraction = 0.055;
    defaults.ghostLiftFraction = 0.0045;
    defaults.markerLiftFraction = 0.010;
    defaults.ghostMode = 'outline';
    defaults.includeColorbar = false;
    defaults.showTimeTitle = false;
    defaults.panelTitle = '';
    defaults.forceArrowScale = 1.0;
    defaults.imageResolution = 400;

    defaults.panelFontSize = 12;
    defaults.titleFontSize = 16;
    defaults.panelTitleFontSize = 14;
    defaults.arrowLengthFraction = 0.18;
    defaults.arrowZeroTolerance = 1e-6;

    defaults.sideColor = [0.32 0.34 0.36];
    defaults.sideEdgeColor = 'none';
    defaults.ghostColor = [0.88 0.88 0.88];
    defaults.ghostBoundaryColor = [0.84 0.84 0.84];
    defaults.meshEdgeColor = [0.10 0.10 0.10];
    defaults.meshEdgeAlpha = 0.08;
    defaults.boundaryColor = [0.10 0.10 0.10];
    defaults.axisColor = [0.78 0.78 0.78];
    defaults.patch1Color = [0.00 0.82 0.95];
    defaults.patch2Color = [0.98 0.33 0.05];
    defaults.ghostLineWidth = 0.10;
    defaults.ghostBoundaryLineWidth = 0.35;
    defaults.meshLineWidth = 0.08;
    defaults.boundaryLineWidth = 0.85;
    defaults.markerSize = 4.8;
    defaults.arrowLineWidth = 2.6;
    defaults.arrowHeadSize = 0.55;

    names = fieldnames(defaults);
    for k = 1:numel(names)
        name = names{k};
        if ~isfield(opts,name) || isempty(opts.(name))
            opts.(name) = defaults.(name);
        end
    end
end


function validate_report(reportNK)
    assert(isstruct(reportNK),'reportNK must be a struct.');
    assert(isfield(reportNK,'acceptedMesh'),'acceptedMesh missing.');
    assert(isfield(reportNK,'acceptedFeedback'),'acceptedFeedback missing.');
    assert(isfield(reportNK,'config'),'config missing.');
end


function validate_sim(sim)
    assert(isstruct(sim),'sim must be a struct.');
    assert(isfield(sim,'qClosedFrames'),'sim.qClosedFrames missing.');
    assert(isfield(sim,'t'),'sim.t missing.');
    assert(isfield(sim,'uClosed'),'sim.uClosed missing.');
    assert(size(sim.uClosed,1) == numel(sim.t) && size(sim.uClosed,2) == 2, ...
        'sim.uClosed must be nFrames-by-2.');
end


function root = detect_project_root(here)
    candidates = {here,fileparts(here)};
    for k = 1:numel(candidates)
        c = candidates{k};
        if exist(fullfile(c,'src'),'dir') == 7 || exist(fullfile(c,'reproduction'),'dir') == 7
            root = c;
            return
        end
    end
    root = fileparts(here);
end


==> anc/Example_Elasticity/src/render_elasticity_video.m <==
function vid = render_elasticity_video(reportNK,sim,opts)
%RENDER_ELASTICITY_VIDEO
% Render the open-loop / closed-loop elasticity transient as a side-by-side
% MP4 video for the open-loop / closed-loop elasticity comparison.
% The global heading and panel titles match the cylinder-wake movie style:
%     t = ...
% with panel titles "open loop" and "closed loop".
% The geometry uses a configurable VISUAL deformation amplification; the
% color scale always represents the true displacement magnitude |q(t)|.
%
% Usage:
%   vid = render_elasticity_video(reportNK,sim)
%   vid = render_elasticity_video(reportNK,sim,opts)
%
% Inputs:
%   reportNK : numerical report returned by run_adaptive_newton_kleinman
%   sim      : struct returned by simulate_elasticity_transient
%   opts     : optional struct with fields
%       outputDirectory            (default: reproduction/elasticity/simulation)
%       videoFile                  (default: elasticity_open_closed_video.mp4)
%       previewFile                (default: elasticity_open_closed_preview_t0.png)
%       figureVisible              (default: 'on')
%       viewAzimuth                (default: -38)
%       viewElevation              (default: 27)
%       xyMargin                   (default: 0.10)
%       deformationScale           (default: 2.5, visualization only)
%       cameraZoom                 (default: 1.20)
%       extrusionThicknessFraction (default: 0.055)
%       ghostLiftFraction          (default: 0.0045)
%       markerLiftFraction         (default: 0.010)
%       ghostMode                  (default: 'outline')
%       panelFontSize              (default: 12)
%       titleFontSize              (default: 16)
%       panelTitleFontSize         (default: 14)
%       previewOnly                (default: false)
%       forceArrowScale            (default: 1.0)
%       quality                    (default: 95)
%
% Files written:
%   elasticity_open_closed_video.mp4
%   elasticity_open_closed_preview_t0.png
%
% Notes:
%   - global heading: t = ...;
%   - panel titles: open loop and closed loop;
%   - no force arrows in the uncontrolled panel;
%   - actual time-dependent feedback forces in the controlled panel;
%   - fixed color scale over the entire video;
%   - deformationScale affects geometry only, not colors or reported data.

    if nargin < 1 || isempty(reportNK)
        error('render_elasticity_video requires the numerical report as input.');
    end
    if nargin < 2 || isempty(sim)
        error('render_elasticity_video requires the simulation result as input.');
    end
    if nargin < 3 || isempty(opts)
        opts = struct;
    end
    opts = fill_defaults(opts,sim);

    root = detect_project_root(fileparts(mfilename('fullpath')));
    addpath(root,'-begin');
    addpath(fullfile(root,'src'),'-begin');
    addpath(fullfile(root,'src','core'),'-begin');
    rehash

    validate_report(reportNK);
    validate_sim(sim);

    if isfield(reportNK.acceptedMesh,'mesh')
        mesh = reportNK.acceptedMesh.mesh;
    else
        mesh = reportNK.acceptedMesh;
    end
    problem = build_position_output_elasticity_problem(reportNK.config,mesh);

    % Basic consistency.
    ndof = problem.sys.ndof;
    assert(size(sim.qOpenFrames,1) == ndof,'qOpenFrames dimension mismatch.');
    assert(size(sim.qClosedFrames,1) == ndof,'qClosedFrames dimension mismatch.');
    assert(size(sim.qOpenFrames,2) == numel(sim.t),'Number of open-loop frames mismatch.');
    assert(size(sim.qClosedFrames,2) == numel(sim.t),'Number of closed-loop frames mismatch.');

    P = problem.mesh.p;
    T = problem.mesh.t;
    if size(T,1) > 3
        T = T(1:3,:);
    end
    np = size(P,2);
    E = boundary_edges(T).';
    topFaces = T.';

    domainDiameter = norm(max(P,[],2)-min(P,[],2));
    thickness = opts.extrusionThicknessFraction * domainDiameter;
    zTop = 0;
    zBottom = -thickness;
    zGhost = opts.ghostLiftFraction * domainDiameter;
    zMarker = opts.markerLiftFraction * domainDiameter;

    % Fixed TRUE displacement color scale and fixed camera box over ALL
    % VISUALLY amplified geometries.
    cmax = 0;
    pmin = min(P,[],2);
    pmax = max(P,[],2);
    for k = 1:numel(sim.t)
        [~,Uo] = full_nodal_displacement(problem,sim.qOpenFrames(:,k));
        [~,Uc] = full_nodal_displacement(problem,sim.qClosedFrames(:,k));
        cmax = max([cmax; vecnorm(Uo,2,1).'; vecnorm(Uc,2,1).']);
        PdoVis = P + opts.deformationScale*Uo;
        PdcVis = P + opts.deformationScale*Uc;
        pmin = min([pmin,PdoVis,PdcVis],[],2);
        pmax = max([pmax,PdoVis,PdcVis],[],2);
    end
    cmax = max(cmax,eps);
    span = max(pmax-pmin,1e-12);

    % Arrow normalization is fixed over the whole controlled trajectory.
    uScale = max(abs(sim.uClosed(:)));
    if ~isfinite(uScale) || uScale <= 0
        uScale = 1;
    end

    fprintf('\n============================================================\n');
    fprintf('ELASTICITY OPEN/CLOSED-LOOP VIDEO\n');
    fprintf('============================================================\n');
    fprintf('frames / fps                  : %d / %.3f\n',numel(sim.t),opts.frameRate);
    fprintf('visual deformation scale      : %.3f x\n',opts.deformationScale);
    fprintf('mesh edge alpha               : %.3f\n',opts.meshEdgeAlpha);
    fprintf('panel titles                  : open loop / closed loop\n');
    fprintf('global heading                : t = ...\n');

    outDir = opts.outputDirectory;
    if ~exist(outDir,'dir')
        mkdir(outDir);
    end
    videoPath = fullfile(outDir,opts.videoFile);
    previewPath = fullfile(outDir,opts.previewFile);

    fig = figure('Color','w', ...
        'Visible',opts.figureVisible, ...
        'Position',[80 80 1500 760], ...
        'Renderer','opengl');

    tl = tiledlayout(fig,1,2,'TileSpacing','compact','Padding','compact');
    ax1 = nexttile(tl,1);
    ax2 = nexttile(tl,2);
    hold(ax1,'on');
    hold(ax2,'on');

    % Create both panels.
    panel1 = create_panel(ax1,P,E,T,topFaces,np,zTop,zBottom,zGhost,zMarker, ...
        thickness,domainDiameter,pmin,pmax,span,opts,'open loop');
    panel2 = create_panel(ax2,P,E,T,topFaces,np,zTop,zBottom,zGhost,zMarker, ...
        thickness,domainDiameter,pmin,pmax,span,opts,'closed loop');

    clim(ax1,[0 cmax]);
    clim(ax2,[0 cmax]);
    if exist('turbo','file') == 2 || exist('turbo','builtin') == 5
        cmap = turbo(256);
    else
        cmap = parula(256);
    end
    colormap(ax1,cmap);
    colormap(ax2,cmap);

    cb = colorbar(ax2,'eastoutside');
    cb.FontSize = opts.panelFontSize;
    cb.Color = [0.15 0.15 0.15];
    cb.LineWidth = 0.75;
    cb.Label.String = '$|q(t)|$';
    cb.Label.Interpreter = 'latex';
    cb.Label.FontSize = opts.panelFontSize + 1;

    titleHandle = sgtitle(fig,sprintf('t = %.2f',sim.t(1)), ...
        'FontWeight','bold','FontSize',opts.titleFontSize, ...
        'Interpreter','none');

    % First frame.
    update_panel(panel1,problem,sim.qOpenFrames(:,1),[0;0],uScale,opts,domainDiameter,zTop,zBottom,zMarker);
    update_panel(panel2,problem,sim.qClosedFrames(:,1),sim.uClosed(1,:).',uScale,opts,domainDiameter,zTop,zBottom,zMarker);
    drawnow;
    exportgraphics(fig,previewPath,'Resolution',220);

    if opts.previewOnly
        vid = struct;
        vid.status = 'PREVIEW';
        vid.videoPath = '';
        vid.previewPath = previewPath;
        vid.frames = 1;
        vid.frameRate = opts.frameRate;
        vid.wallTime = 0;
        fprintf('\nPreview written to: %s\n',previewPath);
        return
    end

    vw = VideoWriter(videoPath,'MPEG-4');
    vw.FrameRate = opts.frameRate;
    if ~isempty(opts.quality)
        vw.Quality = opts.quality;
    end
    open(vw);

    timerVideo = tic;
    nFrames = numel(sim.t);
    for k = 1:nFrames
        update_panel(panel1,problem,sim.qOpenFrames(:,k),[0;0],uScale,opts,domainDiameter,zTop,zBottom,zMarker);
        update_panel(panel2,problem,sim.qClosedFrames(:,k),sim.uClosed(k,:).',uScale,opts,domainDiameter,zTop,zBottom,zMarker);
        titleHandle.String = sprintf('t = %.2f',sim.t(k));
        drawnow;
        writeVideo(vw,getframe(fig));

        if mod(k,max(1,round(nFrames/10))) == 0 || k == nFrames
            fprintf('  rendered frame %4d / %4d   (t = %.2f s)\n',k,nFrames,sim.t(k));
        end
    end
    close(vw);
    wallTime = toc(timerVideo);

    vid = struct;
    vid.status = 'PASS';
    vid.videoPath = videoPath;
    vid.previewPath = previewPath;
    vid.frames = nFrames;
    vid.frameRate = vw.FrameRate;
    vid.wallTime = wallTime;

    fprintf('\n============================================================\n');
    fprintf('ELASTICITY VIDEO RENDER COMPLETE\n');
    fprintf('============================================================\n');
    fprintf('video                         : %s\n',videoPath);
    fprintf('preview frame                 : %s\n',previewPath);
    fprintf('frames / fps                  : %d / %.3f\n',nFrames,vw.FrameRate);
    fprintf('render wall time [s]          : %.3f\n',wallTime);
end


function panel = create_panel(ax,P,E,T,topFaces,np,zTop,zBottom,zGhost,zMarker,thickness,diameter,pmin,pmax,span,opts,panelTitle)
    Vtop0 = [P.', zTop*ones(np,1)];
    Vbottom0 = [P.', zBottom*ones(np,1)];
    sideVertices = [Vtop0;Vbottom0];
    sideFaces = [E(:,1),E(:,2),E(:,2)+np,E(:,1)+np];

    panel.sidePatch = patch(ax,'Faces',sideFaces,'Vertices',sideVertices, ...
        'FaceColor',opts.sideColor,'EdgeColor',opts.sideEdgeColor, ...
        'LineWidth',0.35,'FaceLighting','none');

    draw_ghost_reference(ax,P,T,E,zGhost,opts);

    panel.topPatch = patch(ax,'Faces',topFaces,'Vertices',Vtop0, ...
        'FaceVertexCData',zeros(np,1), ...
        'FaceColor','interp','EdgeColor',opts.meshEdgeColor, ...
        'EdgeAlpha',opts.meshEdgeAlpha, ...
        'LineWidth',opts.meshLineWidth,'FaceLighting','none');

    panel.boundaryLines = gobjects(size(E,1),1);
    for k = 1:size(E,1)
        ids = E(k,:);
        panel.boundaryLines(k) = plot3(ax,P(1,ids),P(2,ids),[zTop zTop],'-', ...
            'Color',opts.boundaryColor,'LineWidth',opts.boundaryLineWidth);
    end


    panel.patch1Nodes = boundary_patch_nodes(P,E,1);
    panel.patch2Nodes = boundary_patch_nodes(P,E,2);

    panel.patch1Markers = plot3(ax,P(1,panel.patch1Nodes),P(2,panel.patch1Nodes), ...
        (zTop+zMarker)*ones(size(panel.patch1Nodes)),'o', ...
        'LineStyle','none','MarkerSize',opts.markerSize, ...
        'MarkerFaceColor',opts.patch1Color,'MarkerEdgeColor',[0.08 0.08 0.08], ...
        'LineWidth',0.45);

    panel.patch2Markers = plot3(ax,P(1,panel.patch2Nodes),P(2,panel.patch2Nodes), ...
        (zTop+zMarker)*ones(size(panel.patch2Nodes)),'o', ...
        'LineStyle','none','MarkerSize',opts.markerSize, ...
        'MarkerFaceColor',opts.patch2Color,'MarkerEdgeColor',[0.08 0.08 0.08], ...
        'LineWidth',0.45);

    panel.forceArrow1 = quiver3(ax,0,0,0,0,0,0,0, ...
        'Color',opts.patch1Color,'LineWidth',opts.arrowLineWidth, ...
        'MaxHeadSize',opts.arrowHeadSize);
    panel.forceArrow2 = quiver3(ax,0,0,0,0,0,0,0, ...
        'Color',opts.patch2Color,'LineWidth',opts.arrowLineWidth, ...
        'MaxHeadSize',opts.arrowHeadSize);

    axis(ax,'equal');
    axis(ax,'vis3d');
    view(ax,opts.viewAzimuth,opts.viewElevation);
    xlim(ax,[pmin(1)-opts.xyMargin*span(1), pmax(1)+opts.xyMargin*span(1)]);
    ylim(ax,[pmin(2)-opts.xyMargin*span(2), pmax(2)+opts.xyMargin*span(2)]);
    zlim(ax,[zBottom-0.18*diameter, zGhost+0.16*diameter]);

    set(ax,'XTick',[],'YTick',[],'ZTick',[], ...
        'XColor',opts.axisColor,'YColor',opts.axisColor,'ZColor',opts.axisColor, ...
        'LineWidth',0.65,'Box','off','FontSize',opts.panelFontSize, ...
        'Color','w','Projection','perspective');
    xlabel(ax,''); ylabel(ax,''); zlabel(ax,'');
    grid(ax,'off');
    title(ax,panelTitle,'FontWeight','bold','FontSize',opts.panelTitleFontSize, ...
        'Interpreter','none','Color',[0.08 0.08 0.08]);

    centerXY = 0.5*(pmin+pmax);
    campos0 = campos(ax);
    camtarget(ax,[centerXY(:).', -0.25*thickness]);
    campos(ax,campos0);
    camzoom(ax,opts.cameraZoom);

end


function update_panel(panel,problem,q,forceVector,uScale,opts,diameter,zTop,zBottom,zMarker)
    P = problem.mesh.p;
    np = size(P,2);
    [~,U] = full_nodal_displacement(problem,q);
    mag = vecnorm(U,2,1).';
    Pd = P + opts.deformationScale*U;

    Vtop = [Pd.', zTop*ones(np,1)];
    Vbottom = [Pd.', zBottom*ones(np,1)];
    sideVertices = [Vtop;Vbottom];

    set(panel.topPatch,'Vertices',Vtop,'FaceVertexCData',mag);
    set(panel.sidePatch,'Vertices',sideVertices);

    E = boundary_edges(problem.mesh.t(1:3,:)).';
    for k = 1:size(E,1)
        ids = E(k,:);
        set(panel.boundaryLines(k), ...
            'XData',Pd(1,ids),'YData',Pd(2,ids),'ZData',[zTop zTop]);
    end

    set(panel.patch1Markers,'XData',Pd(1,panel.patch1Nodes), ...
        'YData',Pd(2,panel.patch1Nodes), ...
        'ZData',(zTop+zMarker)*ones(size(panel.patch1Nodes)));
    set(panel.patch2Markers,'XData',Pd(1,panel.patch2Nodes), ...
        'YData',Pd(2,panel.patch2Nodes), ...
        'ZData',(zTop+zMarker)*ones(size(panel.patch2Nodes)));

    update_force_arrow(panel.forceArrow1,Pd,panel.patch1Nodes,zTop+zMarker, ...
        forceVector(1),[1;0],diameter,uScale,opts);
    update_force_arrow(panel.forceArrow2,Pd,panel.patch2Nodes,zTop+zMarker, ...
        forceVector(2),[0;1],diameter,uScale,opts);
end


function update_force_arrow(h,Pd,nodes,z,amplitude,direction,diameter,uScale,opts)
    if isempty(nodes) || abs(amplitude) <= opts.arrowZeroTolerance*uScale
        set(h,'Visible','off');
        return
    end

    mid = nodes(ceil(numel(nodes)/2));
    base = [Pd(1,mid);Pd(2,mid);z];
    dir3 = [direction(:);0];
    dir3 = sign(amplitude)*dir3;

    rel = min(1,abs(amplitude)/uScale);
    len = opts.forceArrowScale * opts.arrowLengthFraction * diameter * rel;
    v = len*dir3;

    set(h,'Visible','on', ...
        'XData',base(1),'YData',base(2),'ZData',base(3), ...
        'UData',v(1),'VData',v(2),'WData',v(3));
end


function [xyDef,Ufull] = full_nodal_displacement(problem,q)
    P = problem.mesh.p;
    np = size(P,2);
    free = problem.fe.free_scalar(:);
    nf = numel(free);
    assert(numel(q) == 2*nf,'q has incompatible length.');

    Ufull = zeros(2,np);
    Ufull(1,free) = q(1:nf);
    Ufull(2,free) = q(nf+1:end);
    xyDef = P + Ufull;
end


function draw_ghost_reference(ax,P,T,E,zGhost,opts)
    mode = lower(string(opts.ghostMode));
    switch mode
        case "none"
            return
        case "mesh"
            trisurf(T.',P(1,:),P(2,:),zGhost*ones(1,size(P,2)), ...
                'Parent',ax,'FaceColor','none','EdgeColor',opts.ghostColor, ...
                'LineWidth',opts.ghostLineWidth);
            draw_boundary_outline(ax,P,E,zGhost,opts.ghostBoundaryColor,opts.ghostBoundaryLineWidth);
        otherwise
            draw_boundary_outline(ax,P,E,zGhost,opts.ghostBoundaryColor,opts.ghostBoundaryLineWidth);
    end
end


function draw_boundary_outline(ax,Pd,E,z,c,lw)
    for k = 1:size(E,1)
        ids = E(k,:);
        plot3(ax,Pd(1,ids),Pd(2,ids),[z z],'-', ...
            'Color',c,'LineWidth',lw);
    end
end


function nodes = boundary_patch_nodes(P,E,whichPatch)
    tol = 1e-10*max(1,norm(max(P,[],2)-min(P,[],2)));
    mids = 0.5*(P(:,E(:,1))+P(:,E(:,2)));

    switch whichPatch
        case 1
            mask = abs(mids(1,:)-1) <= tol & mids(2,:) > 0.2-tol & mids(2,:) < 0.8+tol;
            ids = unique(E(mask,:));
            [~,ord] = sort(P(2,ids),'ascend');
        case 2
            mask = abs(mids(2,:)-1) <= tol & mids(1,:) > 0.2-tol & mids(1,:) < 0.8+tol;
            ids = unique(E(mask,:));
            [~,ord] = sort(P(1,ids),'ascend');
        otherwise
            error('Unknown patch number.');
    end
    nodes = ids(ord);
end


function E = boundary_edges(T)
    allEdges = [T([1 2],:),T([2 3],:),T([3 1],:)];
    sortedEdges = sort(allEdges,1).';
    [uniqueEdges,~,ic] = unique(sortedEdges,'rows');
    counts = accumarray(ic,1);
    E = uniqueEdges(counts==1,:).';
end


function opts = fill_defaults(opts,sim)
    root = detect_project_root(fileparts(mfilename('fullpath')));
    defaultOut = fullfile(root,'reproduction','elasticity','simulation');

    defaults.outputDirectory = defaultOut;
    defaults.videoFile = 'elasticity_open_closed_video.mp4';
    defaults.previewFile = 'elasticity_open_closed_preview_t0.png';
    defaults.figureVisible = 'on';
    defaults.viewAzimuth = -38;
    defaults.viewElevation = 27;
    defaults.xyMargin = 0.10;
    defaults.deformationScale = 2.5;
    defaults.cameraZoom = 1.20;
    defaults.extrusionThicknessFraction = 0.055;
    defaults.ghostLiftFraction = 0.0045;
    defaults.markerLiftFraction = 0.010;
    defaults.ghostMode = 'outline';
    defaults.panelFontSize = 12;
    defaults.titleFontSize = 16;
    defaults.panelTitleFontSize = 14;
    defaults.previewOnly = false;
    defaults.forceArrowScale = 1.0;
    defaults.arrowLengthFraction = 0.18;
    defaults.arrowZeroTolerance = 1e-6;
    defaults.quality = 95;

    defaults.sideColor = [0.32 0.34 0.36];
    defaults.sideEdgeColor = 'none';
    defaults.ghostColor = [0.88 0.88 0.88];
    defaults.ghostBoundaryColor = [0.84 0.84 0.84];
    defaults.meshEdgeColor = [0.10 0.10 0.10];
    defaults.meshEdgeAlpha = 0.08;
    defaults.boundaryColor = [0.10 0.10 0.10];
    defaults.axisColor = [0.78 0.78 0.78];
    defaults.patch1Color = [0.00 0.82 0.95];
    defaults.patch2Color = [0.98 0.33 0.05];
    defaults.ghostLineWidth = 0.10;
    defaults.ghostBoundaryLineWidth = 0.35;
    defaults.meshLineWidth = 0.08;
    defaults.boundaryLineWidth = 0.85;
    defaults.markerSize = 4.8;
    defaults.arrowLineWidth = 2.6;
    defaults.arrowHeadSize = 0.55;

    names = fieldnames(defaults);
    for k = 1:numel(names)
        name = names{k};
        if ~isfield(opts,name) || isempty(opts.(name))
            opts.(name) = defaults.(name);
        end
    end

    validateattributes(opts.deformationScale,{'numeric'},{'scalar','positive'});
    validateattributes(opts.cameraZoom,{'numeric'},{'scalar','positive'});
    validateattributes(opts.meshEdgeAlpha,{'numeric'},{'scalar','>=',0,'<=',1});

    if ~isfield(opts,'frameRate') || isempty(opts.frameRate)
        if isfield(sim,'t') && numel(sim.t) >= 2
            opts.frameRate = 1/max(sim.t(2)-sim.t(1),eps);
        else
            opts.frameRate = 25;
        end
    end
end


function validate_report(reportNK)
    assert(isstruct(reportNK),'reportNK must be a struct.');
    assert(isfield(reportNK,'acceptedMesh'),'acceptedMesh missing.');
    assert(isfield(reportNK,'acceptedFeedback'),'acceptedFeedback missing.');
    assert(isfield(reportNK,'config'),'config missing.');
end


function validate_sim(sim)
    assert(isstruct(sim),'sim must be a struct.');
    assert(isfield(sim,'qOpenFrames'),'sim.qOpenFrames missing.');
    assert(isfield(sim,'qClosedFrames'),'sim.qClosedFrames missing.');
    assert(isfield(sim,'t'),'sim.t missing.');
    assert(isfield(sim,'staticLoad'),'sim.staticLoad missing.');
    assert(isfield(sim,'uClosed'),'sim.uClosed missing.');
    assert(size(sim.uClosed,1) == numel(sim.t) && size(sim.uClosed,2) == 2, ...
        'sim.uClosed must be nFrames-by-2.');
end


function root = detect_project_root(here)
    candidates = {here,fileparts(here)};
    for k = 1:numel(candidates)
        c = candidates{k};
        if exist(fullfile(c,'src'),'dir') == 7 || exist(fullfile(c,'reproduction'),'dir') == 7
            root = c;
            return
        end
    end
    root = fileparts(here);
end


==> anc/Example_Elasticity/src/run_adaptive_newton_kleinman.m <==
function report = run_adaptive_newton_kleinman(maxAdaptiveLevels,globalRefinements)
%RUN_ADAPTIVE_NEWTON_KLEINMAN Adaptive Newton--Kleinman computation.%
%   report = run_adaptive_newton_kleinman();
%
% Exactly one complete Newton--Kleinman update is performed on each
% adaptive mesh. Each update is followed by Dörfler/NVB refinement before
% the outer stopping test. The current Lyapunov equation is solved by
% low-rank ADI using second-order shifted elasticity solves. ADI shifts are
% recomputed from a fixed 150-triangle coarse model.
%
% The computation stops only after the child mesh has been constructed and
% both
%       eta_N    <= 5e-3
%       eta_grid <= 5e-3
% hold. The maximum number of adaptive levels is a safety cap only.

    if nargin < 1
        maxAdaptiveLevels = 16;
    end
    if nargin < 2
        globalRefinements = 3;
    end
    validateattributes(maxAdaptiveLevels,{'numeric'},{'scalar','integer','>=',1,'<=',16});
    validateattributes(globalRefinements,{'numeric'},{'scalar','integer','>=',0,'<=',6});

    tauNewton = 5e-3;
    tauGrid = 5e-3;

    here = fileparts(mfilename('fullpath'));
    projectRoot = fileparts(here);
    coreDir = fullfile(here,'core');
    assert(exist(coreDir,'dir') == 7,'Could not locate src/core.');

    oldPath = path;
    cleanupPath = onCleanup(@() path(oldPath)); %#ok<NASGU>
    addpath(projectRoot,'-begin');
    addpath(here,'-begin');
    addpath(coreDir,'-begin');
    rehash

    required = { ...
        'elasticity_example_config', ...
        'build_position_output_elasticity_problem', ...
        'initial_feedback', ...
        'evaluate_feedback_adi', ...
        'evaluate_two_grid_error', ...
        'build_nested_state_injection', ...
        'update_feedback', ...
        'refine_elasticity_mesh_from_indicator', ...
        'transfer_feedback_nested'};
    for j = 1:numel(required)
        assert(~isempty(which(required{j})),'Required function not found: %s',required{j});
    end

    outDir = fullfile(projectRoot,'reproduction','elasticity','adaptive_nk');
    if ~exist(outDir,'dir')
        mkdir(outDir);
    end
    logFile = fullfile(outDir,'elasticity_nk_console.txt');
    if exist(logFile,'file') == 2
        delete(logFile);
    end
    diary(logFile);
    cleanupDiary = onCleanup(@() diary('off')); %#ok<NASGU>

    cfg = elasticity_example_config();
    assert(cfg.normalization.alpha == 1);

    schedule = struct;
    schedule.residualStart = 1e-3;
    schedule.residualDecay = 0.5;
    schedule.residualFloor = 2e-5;
    schedule.compCap = 5e-3;
    schedule.compFactor = 10;
    schedule.maxMacros = 2500;

    fprintf('\n============================================================\n');
    fprintf('ADAPTIVE ELASTICITY NEWTON--KLEINMAN COMPUTATION\n');
    fprintf('============================================================\n');
    fprintf('stored numerical inputs        : NONE\n');
    fprintf('maximum adaptive levels        : %d  [safety cap]\n',maxAdaptiveLevels);
    fprintf('global pre-refinement cycles   : %d\n',globalRefinements);
    fprintf('NK updates per mesh            : EXACTLY ONE\n');
    fprintf('refinement after every NK      : ALWAYS\n');
    fprintf('Lyapunov solve                 : LOW-RANK ADI FOR CURRENT FEEDBACK\n');
    fprintf('feedback storage               : IMPLICIT LINEAR EQUATION\n');
    fprintf('ADI shift model                : FIXED 150-TRIANGLE COARSE MODEL\n');
    fprintf('fine-grid spectral shift data  : NONE\n');
    fprintf('stored shift / mesh data       : NONE\n');
    fprintf('closed-loop shifted solve      : SECOND ORDER + RANK-TWO CORRECTION\n');
    fprintf('shifted elasticity solve       : SECOND ORDER\n');
    fprintf('complex conjugate shifts       : CONJUGATE-PAIR UPDATE\n');
    fprintf('ADI stopping                   : ADI residual ratio ONLY\n');
    fprintf('Dorfler theta                  : %.2f\n',cfg.mesh.doerflerTheta);
    fprintf('Newton outer tolerance         : %.3e\n',tauNewton);
    fprintf('two-grid tolerance             : %.3e\n',tauGrid);
    fprintf('new-direction metric           : DIAGNOSTIC ONLY\n');
    fprintf('consecutive-pass rule          : NONE\n');

    records = repmat(empty_record(),maxAdaptiveLevels,1);
    incomingFeedbacks = cell(maxAdaptiveLevels+1,1);
    updatedFeedbacks = cell(maxAdaptiveLevels,1);
    meshes = cell(maxAdaptiveLevels+1,1);
    gridDiagnostics = cell(maxAdaptiveLevels,1);
    valueEvaluations = cell(maxAdaptiveLevels,1);
    shiftTrainingCandidates = cell(maxAdaptiveLevels,1);

    runStart = tic;

    tShiftModelBuild = tic;

    % Fixed coarse spectral coarse shift model.
    shiftProblem = build_position_output_elasticity_problem(cfg);
    shiftModelBuildTime = toc(tShiftModelBuild);

    % Fixed global pre-refinement before P0.
    preProblem = shiftProblem;
    preMesh = shiftProblem.mesh;
    cfgUniform = cfg;
    cfgUniform.mesh.doerflerTheta = 1.0;

    tPreRefinement = tic;
    fprintf('\nGLOBAL PRE-REFINEMENT BEFORE P0\n');
    fprintf(' start: %d triangles, state %d, hmax %.6e\n', ...
        size(preProblem.mesh.t,2),preProblem.sys.nstate,mesh_hmax(preProblem.mesh));
    for jr = 1:globalRefinements
        allElement2 = ones(size(preProblem.mesh.t,2),1);
        uniformRefinement = refine_elasticity_mesh_from_indicator( ...
            preProblem,allElement2,cfgUniform);
        assert(uniformRefinement.numberMarked == size(preProblem.mesh.t,2));
        preMesh = uniformRefinement.mesh;
        preProblem = build_position_output_elasticity_problem(cfg,preMesh);
        fprintf(' cycle %d: %d triangles, state %d, hmax %.6e\n', ...
            jr,size(preProblem.mesh.t,2),preProblem.sys.nstate,mesh_hmax(preProblem.mesh));
    end

    preRefinementTime = toc(tPreRefinement);

    mesh = preMesh;
    Kcurrent = initial_feedback(preProblem,cfg);
    stopTriggered = false;
    nDone = 0;

    for ell = 0:maxAdaptiveLevels-1
        levelStart = tic;
        tProblemBuild = tic;
        problem = build_position_output_elasticity_problem(cfg,mesh);
        problemBuildTime = toc(tProblemBuild);
        assert(Kcurrent.meshLevel == problem.meshLevel);
        assert(Kcurrent.index == ell,'Expected incoming K%d, got K%d.',ell,Kcurrent.index);

        meshes{ell+1} = geometry_only(problem);
        incomingFeedbacks{ell+1} = feedback_only(Kcurrent);

        fprintf('\n------------------------------------------------------------\n');
        fprintf('ADAPTIVE LEVEL P%d  /  mesh T%d\n',ell,problem.meshLevel);
        fprintf('------------------------------------------------------------\n');

        tauAdi = max(schedule.residualFloor,schedule.residualStart*schedule.residualDecay^ell);
        tauComp = min(schedule.compCap,schedule.compFactor*tauAdi);
        fprintf('ADI residual target             : %.3e\n',tauAdi);
        fprintf('compression target             : %.3e\n',tauComp);

        % Current feedback restricted to fixed small coarse shift model for shifts.
        tTrain = tic;
        [Kshift,restrictInfo] = restrict_feedback_to_shift_model( ...
            shiftProblem,problem,Kcurrent);
        training = compute_shift_candidates(shiftProblem,Kshift);
        trainingTime = toc(tTrain);
        shiftTrainingCandidates{ell+1} = training.candidates;

        fprintf('coarse-model spectral abscissa : %+.6e\n',training.maxRealSpectrum);
        fprintf('coarse-model max |Im(lambda)|  : %.6e\n',training.maxImagSpectrum);
        fprintf('coarse-model restriction defect: %.3e\n',restrictInfo.defect);

        % Complete direct current-feedback value solve on fixed T_k.
        tFeedbackSolve = tic;
        Pnext = evaluate_feedback_adi( ...
            problem,Kcurrent,training.candidates,tauAdi,tauComp,schedule.maxMacros);
        feedbackSolveTime = toc(tFeedbackSolve);
        valueEvaluations{ell+1} = Pnext;
        assert(Pnext.adiResidualRatio <= tauAdi);
        assert(Pnext.compressionError <= tauComp*(1+1e-10));
        assert(Pnext.spatial.available);

        % Exactly one feedback relation Newton update on T_k.
        tFeedbackUpdate = tic;
        step = update_feedback(problem,Kcurrent,Pnext,cfg);
        feedbackUpdateTime = toc(tFeedbackUpdate);
        Knew = step.K;
        updatedFeedbacks{ell+1} = feedback_only(Knew);

        tFeedbackDiag = tic;
        fullFeedback = feedback_change(problem.sys.H,Kcurrent,Knew);
        if ell >= 1
            parentProblem = build_position_output_elasticity_problem( ...
                cfg,unwrap_mesh(meshes{ell}));
            split = feedback_correction_split(parentProblem,problem,Kcurrent,Knew);
            etaNewton = split.InheritedRelativeOperator;
            etaNewDirection = split.NewDirectionRelativeOperator;
        else
            split = empty_split();
            etaNewton = Inf;
            etaNewDirection = Inf;
        end

        feedbackDiagnosticTime = toc(tFeedbackDiag);

        fprintf('\nNEWTON RESULT BEFORE MANDATORY REFINEMENT\n');
        fprintf('feedback                       : K%d -> K%d\n',Kcurrent.index,Knew.index);
        fprintf('full relative feedback change  : %.12e\n',fullFeedback.relativeOperator);
        if ell >= 1
            fprintf('eta_N inherited                : %.12e\n',etaNewton);
            fprintf('new-direction rel. change      : %.12e  [diagnostic only]\n',etaNewDirection);
        else
            fprintf('eta_N inherited                : n/a on P0\n');
        end
        fprintf('ADI equivalent scalar steps    : %d\n',Pnext.scalarSteps);
        fprintf('ADI conjugate-pair steps       : %d\n',Pnext.macros);
        fprintf('shifted PDE solves             : %d\n',Pnext.shiftedPdeSolves);
        fprintf('compressed rank                : %d\n',Pnext.rank);
        fprintf('ADI residual final             : %.12e\n',Pnext.adiResidualRatio);
        fprintf('compression error              : %.12e\n',Pnext.compressionError);
        fprintf('spatial eta normalized         : %.12e\n',Pnext.spatial.etaNormalized);

        cs = sqrt(cfg.physics.mu/cfg.physics.rho);
        hmax = mesh_hmax(problem.mesh);
        waveProduct = hmax*Pnext.maxUsedShiftFrequency/cs;

        % HARD RULE: refinement is unconditional after every completed NK.
        tRefine = tic;
        refinement = refine_elasticity_mesh_from_indicator( ...
            problem,Pnext.spatial.element2,cfg);
        refinementTime = toc(tRefine);

        tChildBuild = tic;
        nextProblem = build_position_output_elasticity_problem(cfg,refinement.mesh);
        childBuildTime = toc(tChildBuild);

        tTransfer = tic;
        Ktransferred = transfer_feedback_nested(problem,nextProblem,Knew,cfg);
        transferTime = toc(tTransfer);

        % Same-feedback child validation. No NK and no ADI on T_{k+1}.
        tGrid = tic;
        gridDiag = evaluate_two_grid_error( ...
            problem,nextProblem,Knew,Ktransferred,Pnext.maxUsedShiftFrequency);
        gridTime = toc(tGrid);
        etaGrid = gridDiag.etaGrid;
        gridDiagnostics{ell+1} = gridDiag;

        fprintf('\nPOST-REFINEMENT TWO-GRID CHECK\n');
        fprintf('parent / child mesh            : T%d / T%d\n', ...
            problem.meshLevel,nextProblem.meshLevel);
        fprintf('parent / child triangles       : %d / %d\n', ...
            size(problem.mesh.t,2),size(nextProblem.mesh.t,2));
        fprintf('eta_grid                       : %.12e\n',etaGrid);
        fprintf('max global-scaled difference   : %.12e\n',gridDiag.maxDiffOverGlobalMax);
        fprintf('max pointwise relative error   : %.12e  [diagnostic only]\n', ...
            gridDiag.maxPointwiseRelative);
        fprintf('two-grid max solve residual    : %.12e\n',gridDiag.maxSolveResidual);

        passNewton = ell >= 1 && etaNewton <= tauNewton;
        passGrid = etaGrid <= tauGrid;
        fprintf('Newton criterion               : %s\n',pass_text(passNewton));
        fprintf('two-grid criterion             : %s\n',pass_text(passGrid));

        rec = empty_record();
        rec.meshLevel = ell;
        rec.nativeMeshLevel = problem.meshLevel;
        rec.feedbackOld = Kcurrent.index;
        rec.feedbackNew = Knew.index;
        rec.triangles = size(problem.mesh.t,2);
        rec.nodes = size(problem.mesh.p,2);
        rec.stateDimension = problem.sys.nstate;
        rec.adiResidualTarget = tauAdi;
        rec.adiResidualAchieved = Pnext.adiResidualRatio;
        rec.compressionTarget = tauComp;
        rec.compressionError = Pnext.compressionError;
        rec.scalarAdiSteps = Pnext.scalarSteps;
        rec.adiMacros = Pnext.macros;
        rec.shiftedPdeSolves = Pnext.shiftedPdeSolves;
        rec.rawColumns = Pnext.rawColumns;
        rec.adiRank = Pnext.rank;
        rec.residualCheckSolves = Pnext.residualCheckSolves;
        rec.adiSetupTime = Pnext.timing.setup;
        rec.adiShiftSolveTime = Pnext.timing.adiShiftSolves;
        rec.adiConjugatePairAlgebraTime = Pnext.timing.conjugatePairAlgebra;
        rec.adiSpatialEstimatorTime = Pnext.timing.spatialEstimator;
        rec.adiResidualCheckTime = Pnext.timing.residualChecks;
        rec.adiShiftSelectionTime = Pnext.timing.shiftSelection;
        rec.adiCompressionTime = Pnext.timing.compression;
        rec.adiInternalTotalTime = Pnext.timing.total;
        rec.etaFeedbackOperator = fullFeedback.relativeOperator;
        rec.etaFeedbackHS = fullFeedback.relativeHS;
        rec.etaNewtonInherited = etaNewton;
        rec.etaNewDirection = etaNewDirection;
        rec.etaGrid = etaGrid;
        rec.gridMaxGlobalScaled = gridDiag.maxDiffOverGlobalMax;
        rec.gridMaxPointwiseRelative = gridDiag.maxPointwiseRelative;
        rec.gridMaxSolveResidual = gridDiag.maxSolveResidual;
        rec.spatialEtaRaw = Pnext.spatial.etaRaw;
        rec.spatialEtaNormalized = Pnext.spatial.etaNormalized;
        rec.spatialVolumeFraction = Pnext.spatial.volumeFraction;
        rec.spatialJumpFraction = Pnext.spatial.jumpFraction;
        rec.spatialBoundaryFraction = Pnext.spatial.boundaryFraction;
        rec.markedTriangles = refinement.numberMarked;
        rec.nextTriangles = refinement.newTriangles;
        rec.doerflerBulk = refinement.doerflerBulk;
        rec.maxUsedShiftFrequency = Pnext.maxUsedShiftFrequency;
        rec.shiftModelSpectralAbscissa = training.maxRealSpectrum;
        rec.shiftModelMaxFrequency = training.maxImagSpectrum;
        rec.hmax = hmax;
        rec.waveProduct = waveProduct;
        rec.inputCoefficientRcond = rcond(Knew.InputCoefficient);
        rec.feedbackConsistencyDefect = step.diagnostics.feedbackConsistencyDefect;
        rec.feedbackPdeDefect = step.diagnostics.feedbackPdeResidual;
        rec.transferFeedbackDefect = Ktransferred.transfer.feedbackRestrictionDefect;
        rec.transferEnergyDefect = Ktransferred.transfer.energyInjectionDefect;
        rec.problemBuildTime = problemBuildTime;
        rec.trainingTime = trainingTime;
        rec.feedbackSolveTime = feedbackSolveTime;
        rec.feedbackDiagnosticTime = feedbackDiagnosticTime;
        rec.feedbackUpdateTime = feedbackUpdateTime;
        rec.refinementTime = refinementTime;
        rec.childBuildTime = childBuildTime;
        rec.transferTime = transferTime;
        rec.gridValidationTime = gridTime;
        rec.levelWallTime = toc(levelStart);
        records(ell+1) = rec;
        nDone = ell+1;

        % The child exists before any stop decision.
        mesh = refinement.mesh;
        Kcurrent = Ktransferred;
        meshes{ell+2} = geometry_only(nextProblem);
        incomingFeedbacks{ell+2} = feedback_only(Ktransferred);

        if passNewton && passGrid
            stopTriggered = true;
            fprintf('\n*** ACCURACY STOP AFTER REQUIRED REFINEMENT ***\n');
            fprintf('accepted mesh / feedback        : T%d / K%d\n',problem.meshLevel,Knew.index);
            fprintf('validation child                : T%d\n',nextProblem.meshLevel);
            fprintf('eta_N                            : %.12e <= %.3e\n',etaNewton,tauNewton);
            fprintf('eta_grid                         : %.12e <= %.3e\n',etaGrid,tauGrid);
            break
        end
    end

    records = records(1:nDone);
    updatedFeedbacks = updatedFeedbacks(1:nDone);
    gridDiagnostics = gridDiagnostics(1:nDone);
    valueEvaluations = valueEvaluations(1:nDone);
    shiftTrainingCandidates = shiftTrainingCandidates(1:nDone);
    meshes = meshes(1:nDone+1);
    incomingFeedbacks = incomingFeedbacks(1:nDone+1);
    summary = records_to_table(records);

    fprintf('\n============================================================\n');
    fprintf('ADAPTIVE NEWTON--KLEINMAN SUMMARY\n');
    fprintf('============================================================\n');
    disp(summary(:,{ ...
        'MeshLevel','NativeMeshLevel','Triangles','StateDimension', ...
        'FeedbackOld','FeedbackNew','AdiResidualTarget','AdiResidualAchieved', ...
        'AdiMacros','ShiftedPdeSolves','AdiRank','EtaNewtonInherited', ...
        'EtaGrid','EtaFeedbackOperator','SpatialEtaNormalized', ...
        'MarkedTriangles','NextTriangles'}));

    fprintf('\nPER-LEVEL WALL TIMES [s]\n');
    disp(summary(:,{ ...
        'MeshLevel','NativeMeshLevel','StateDimension','ProblemBuildTime', ...
        'TrainingTime','FeedbackSolveTime','AdiShiftSolveTime','AdiSpatialEstimatorTime', ...
        'AdiResidualCheckTime','AdiCompressionTime','FeedbackUpdateTime','FeedbackDiagnosticTime', ...
        'RefinementTime','ChildBuildTime','TransferTime', ...
        'GridValidationTime','LevelWallTime'}));

    report = struct;
    report.status = ternary(stopTriggered,'PASS', ...
        'MAX-ADAPTIVE-LEVELS-REACHED-WITHOUT-ACCURACY-STOP');
    report.config = cfg;
    report.schedule = schedule;
    report.stopRule = struct('etaNewtonTolerance',tauNewton, ...
        'etaGridTolerance',tauGrid, ...
        'newDirectionIsGating',false, ...
        'consecutivePassesRequired',false, ...
        'stopCheckedAfterRefinement',true);
    report.globalRefinements = globalRefinements;
    report.shiftModelMesh = geometry_only(shiftProblem);
    report.records = records;
    report.summary = summary;
    report.meshes = meshes;
    report.incomingFeedbacks = incomingFeedbacks;
    report.updatedFeedbacks = updatedFeedbacks;
    report.gridDiagnostics = gridDiagnostics;
    report.valueEvaluations = valueEvaluations;
    report.shiftTrainingCandidates = shiftTrainingCandidates;
    report.shiftModelBuildTime = shiftModelBuildTime;
    report.globalPreRefinementTime = preRefinementTime;
    report.stopTriggered = stopTriggered;
    report.totalWallTime = toc(runStart);
    report.architecture = struct( ...
        'exactlyOneNkPerMesh',true, ...
        'alwaysRefineAfterNk',true, ...
        'fixedMeshDuringAdi',true, ...
        'directFeedbackEvaluation',true, ...
        'implicitFeedbackRepresentation',true, ...
        'secondOrderShiftedSolve',true, ...
        'conjugatePairAdiUpdate',true, ...
        'fixedCoarseShiftModel',true, ...
        'fineGridSpectralShiftData',false, ...
        'adiResidualOnlyStopping',true, ...
        'sameSolveSpatialEstimator',true, ...
        'onlyFeedbackTransferred',true, ...
        'sparseShiftedSolves',true, ...
        'lowRankFeedbackCorrection',true, ...
        'feedbackCorrectionDimension',2, ...
        'firstOrderClosedLoopAssembly',false, ...
        'precomputedNumericalInputs',false);
    report.runProtocol = struct( ...
        'accuracyDrivenStop',true, ...
        'maxAdaptiveLevelsSafetyCap',maxAdaptiveLevels, ...
        'globalRefinements',globalRefinements, ...
        'noPreparedMeshes',true, ...
        'noPreparedFeedbacks',true, ...
        'noPreparedValueFactors',true, ...
        'noPreparedFineGridSpectra',true, ...
        'shiftsComputedFreshOnCoarseModel',true);

    if stopTriggered
        finalRec = records(end);
        report.acceptedMesh = meshes{end-1};
        report.acceptedFeedback = updatedFeedbacks{end};
        report.validationMesh = meshes{end};
        report.validationFeedback = incomingFeedbacks{end};
        report.acceptedGridDiagnostic = gridDiagnostics{end};
        fprintf('\n*** ADAPTIVE NEWTON--KLEINMAN RUN: PASS ***\n');
        fprintf('accepted mesh / feedback       : T%d / K%d\n', ...
            finalRec.nativeMeshLevel,finalRec.feedbackNew);
        fprintf('validation child               : T%d\n', ...
            unwrap_mesh_level(report.validationMesh));
    else
        report.prospectiveNextMesh = meshes{end};
        report.prospectiveNextFeedback = incomingFeedbacks{end};
        fprintf('\n*** ACCURACY STOP NOT REACHED WITHIN SAFETY CAP ***\n');
    end
    fprintf('total wall time [s]            : %.3f\n',report.totalWallTime);

    report.audit = self_audit(report);
    report.provenance = collect_provenance({ ...
        'run_adaptive_newton_kleinman', ...
        'evaluate_feedback_adi', ...
        'solve_shifted_closed_loop_adjoint', ...
        'prepare_elasticity_adi_cache', ...
        'complete_conjugate_adi_block', ...
        'evaluate_two_grid_error', ...
        'update_feedback', ...
        'refine_elasticity_mesh_from_indicator', ...
        'transfer_feedback_nested'});
    report.environment = struct('matlabVersion',version, ...
        'matlabRelease',version('-release'),'computer',computer);

    report.outputDirectory = outDir;
    report.artifacts = export_output_files(report,outDir);
    save(report.artifacts.mat,'report','-v7.3');

    fprintf('\n============================================================\n');
    fprintf('GENERATED OUTPUT FILES\n');
    fprintf('============================================================\n');
    fprintf('MAT report                     : %s\n',report.artifacts.mat);
    fprintf('full trajectory CSV            : %s\n',report.artifacts.trajectoryCsv);
    fprintf('timing CSV                     : %s\n',report.artifacts.timingCsv);
    fprintf('trajectory LaTeX               : %s\n',report.artifacts.trajectoryLatex);
    fprintf('manifest                       : %s\n',report.artifacts.manifest);
    fprintf('console log                    : %s\n',report.artifacts.consoleLog);
    fprintf('self audit                     : %s\n',pass_text(report.audit.overallPass));
    diary('off');
end


function [Kshift,info] = restrict_feedback_to_shift_model( ...
    shiftProblem,fineProblem,Kfine)
    if fineProblem.meshLevel == shiftProblem.meshLevel
        Kshift = Kfine;
        info.defect = 0;
        return
    end
    J = build_nested_state_injection(shiftProblem,fineProblem);
    Kshift = Kfine;
    Kshift.meshLevel = shiftProblem.meshLevel;
    Kshift.StateCoefficient = Kfine.StateCoefficient*J;
    Kshift.InputCoefficient = Kfine.InputCoefficient;
    Kshift.feedbackEquationMatrix = [Kshift.StateCoefficient,Kshift.InputCoefficient];
    info.defect = norm(Kshift.StateCoefficient-Kfine.StateCoefficient*J,'fro') / ...
        max(1,norm(Kshift.StateCoefficient,'fro'));
    assert(info.defect < 1e-13);
    assert(rcond(Kshift.InputCoefficient) > 1e-12);
end


function training = compute_shift_candidates(problem,K)
    H = problem.sys.H;
    R = chol(H,'upper');
    F = -(K.InputCoefficient\K.StateCoefficient);
    Acl = problem.sys.Acal + problem.sys.Bcal*F;
    G = full(R'\(Acl/R));
    lambda = eig(G);
    lambda = lambda(isfinite(lambda));
    lambda = conjugate_close(lambda,1e-9);
    lambda = deduplicate_complex(lambda,1e-10);
    maxReal = max(real(lambda));
    if maxReal >= -1e-10
        error(['Current feedback restricted to fixed coarse shift model is not ' ...
               'strictly stable. max Re(lambda) = %.12e.'],maxReal);
    end
    training = struct('candidates',lambda(:), ...
        'maxRealSpectrum',maxReal, ...
        'maxImagSpectrum',max(abs(imag(lambda))));
end


function split = feedback_correction_split(parentProblem,currentProblem,Kold,Knew)
    Fold = -(Kold.InputCoefficient\Kold.StateCoefficient);
    Fnew = -(Knew.InputCoefficient\Knew.StateCoefficient);
    D = Fnew-Fold;
    Hc = currentProblem.sys.H;
    oldOp = dual_op_norm(Hc,Fold);
    fullOp = dual_op_norm(Hc,D);
    fullHS = dual_hs_norm(Hc,D);

    Jpar = build_nested_state_injection(parentProblem,currentProblem);
    FoldPar = Fold*Jpar;
    FnewPar = Fnew*Jpar;
    Hp = parentProblem.sys.H;
    oldParOp = dual_op_norm(Hp,FoldPar);
    Dpar = FnewPar-FoldPar;

    Gfull = dual_gram(Hc,D);
    Ginh = dual_gram(Hp,Dpar);
    Gnew = psd_cleanup_2x2(hermitian_part(Gfull-Ginh));

    split = empty_split();
    split.FullRelativeOperator = fullOp/max(oldOp,realmin);
    split.InheritedRelativeOperator = dual_op_norm_from_gram(Ginh)/max(oldParOp,realmin);
    split.NewDirectionRelativeOperator = dual_op_norm_from_gram(Gnew)/max(oldOp,realmin);
    split.FullCorrectionHS = fullHS;
    split.EnergyInjectionDefect = norm(Jpar'*Hc*Jpar-Hp,'fro')/max(1,norm(Hp,'fro'));
end


function split = empty_split()
    split = struct('FullRelativeOperator',NaN,'InheritedRelativeOperator',NaN, ...
        'NewDirectionRelativeOperator',NaN,'FullCorrectionHS',NaN, ...
        'EnergyInjectionDefect',NaN);
end


function out = feedback_change(H,Kold,Knew)
    Fold = -(Kold.InputCoefficient\Kold.StateCoefficient);
    Fnew = -(Knew.InputCoefficient\Knew.StateCoefficient);
    D = Fnew-Fold;
    oldOp = dual_op_norm(H,Fold);
    diffOp = dual_op_norm(H,D);
    oldHS = dual_hs_norm(H,Fold);
    diffHS = dual_hs_norm(H,D);
    out.relativeOperator = diffOp/max(oldOp,realmin);
    out.relativeHS = diffHS/max(oldHS,realmin);
end


function G = dual_gram(H,F)
    G = hermitian_part(F*(H\F'));
end

function value = dual_op_norm(H,F)
    value = dual_op_norm_from_gram(dual_gram(H,F));
end

function value = dual_op_norm_from_gram(G)
    value = sqrt(max(0,max(real(eig(full(hermitian_part(G)))))));
end

function value = dual_hs_norm(H,F)
    G = dual_gram(H,F);
    value = sqrt(max(0,real(trace(G))));
end

function A = hermitian_part(A)
    A = 0.5*(A+A');
end

function G = psd_cleanup_2x2(G)
    [V,D] = eig(full(hermitian_part(G)));
    d = real(diag(D));
    scale = max(1,max(abs(d)));
    d(d < 0 & d > -1e-10*scale) = 0;
    if any(d < -1e-8*scale)
        warning('Complement dual Gram has materially negative eigenvalue %.3e.',min(d));
    end
    d = max(d,0);
    G = hermitian_part(V*diag(d)*V');
end


function hmax = mesh_hmax(mesh)
    P = mesh.p;
    T = mesh.t;
    e12 = sqrt(sum((P(:,T(1,:))-P(:,T(2,:))).^2,1));
    e23 = sqrt(sum((P(:,T(2,:))-P(:,T(3,:))).^2,1));
    e31 = sqrt(sum((P(:,T(3,:))-P(:,T(1,:))).^2,1));
    hmax = max([e12,e23,e31]);
end


function values = conjugate_close(values,tolerance)
    output = values(:);
    for j = 1:numel(values)
        value = values(j);
        if abs(imag(value)) <= tolerance
            continue
        end
        target = conj(value);
        if min(abs(output-target)) > tolerance*max(1,abs(target))
            output(end+1,1) = target; %#ok<AGROW>
        end
    end
    values = output;
end


function values = deduplicate_complex(values,tolerance)
    output = complex(zeros(0,1));
    for j = 1:numel(values)
        value = values(j);
        if isempty(output)
            output = value;
            continue
        end
        distance = abs(output-value);
        scale = max([ones(size(output)),abs(output), ...
            abs(value)*ones(size(output))],[],2);
        if all(distance > tolerance*scale)
            output(end+1,1) = value; %#ok<AGROW>
        end
    end
    values = output;
end


function g = feedback_only(K)
    g = K;
end

function p = geometry_only(problem)
    p = struct('meshLevel',problem.meshLevel,'mesh',problem.mesh, ...
        'nstate',problem.sys.nstate);
end

function mesh = unwrap_mesh(value)
    if isstruct(value) && isfield(value,'mesh') && isstruct(value.mesh)
        mesh = value.mesh;
    else
        mesh = value;
    end
end

function level = unwrap_mesh_level(value)
    if isstruct(value) && isfield(value,'meshLevel')
        level = value.meshLevel;
    else
        level = NaN;
    end
end

function s = pass_text(tf)
    if tf
        s = 'PASS';
    else
        s = 'NO';
    end
end

function out = ternary(tf,a,b)
    if tf
        out = a;
    else
        out = b;
    end
end


function rec = empty_record()
    rec = struct( ...
        'meshLevel',NaN,'nativeMeshLevel',NaN,'feedbackOld',NaN,'feedbackNew',NaN, ...
        'triangles',NaN,'nodes',NaN,'stateDimension',NaN, ...
        'adiResidualTarget',NaN,'adiResidualAchieved',NaN,'compressionTarget',NaN, ...
        'compressionError',NaN,'scalarAdiSteps',NaN,'adiMacros',NaN, ...
        'shiftedPdeSolves',NaN,'rawColumns',NaN,'adiRank',NaN, ...
        'residualCheckSolves',NaN,'adiSetupTime',NaN,'adiShiftSolveTime',NaN, ...
        'adiConjugatePairAlgebraTime',NaN,'adiSpatialEstimatorTime',NaN, ...
        'adiResidualCheckTime',NaN,'adiShiftSelectionTime',NaN, ...
        'adiCompressionTime',NaN,'adiInternalTotalTime',NaN, ...
        'etaFeedbackOperator',NaN,'etaFeedbackHS',NaN,'etaNewtonInherited',NaN, ...
        'etaNewDirection',NaN,'etaGrid',NaN,'gridMaxGlobalScaled',NaN, ...
        'gridMaxPointwiseRelative',NaN,'gridMaxSolveResidual',NaN, ...
        'spatialEtaRaw',NaN,'spatialEtaNormalized',NaN, ...
        'spatialVolumeFraction',NaN,'spatialJumpFraction',NaN, ...
        'spatialBoundaryFraction',NaN,'markedTriangles',NaN,'nextTriangles',NaN, ...
        'doerflerBulk',NaN,'maxUsedShiftFrequency',NaN, ...
        'shiftModelSpectralAbscissa',NaN,'shiftModelMaxFrequency',NaN, ...
        'hmax',NaN,'waveProduct',NaN,'inputCoefficientRcond',NaN, ...
        'feedbackConsistencyDefect',NaN,'feedbackPdeDefect',NaN, ...
        'transferFeedbackDefect',NaN,'transferEnergyDefect',NaN, ...
        'problemBuildTime',NaN,'trainingTime',NaN,'feedbackSolveTime',NaN, ...
        'feedbackUpdateTime',NaN,'feedbackDiagnosticTime',NaN,'refinementTime',NaN, ...
        'childBuildTime',NaN,'transferTime',NaN, ...
        'gridValidationTime',NaN,'levelWallTime',NaN);
end


function t = records_to_table(records)
    t = struct2table(records);
    t.Properties.VariableNames = { ...
        'MeshLevel','NativeMeshLevel','FeedbackOld','FeedbackNew','Triangles','Nodes', ...
        'StateDimension','AdiResidualTarget','AdiResidualAchieved','CompressionTarget', ...
        'CompressionError','ScalarAdiSteps','AdiMacros','ShiftedPdeSolves', ...
        'RawColumns','AdiRank','ResidualCheckSolves','AdiSetupTime', ...
        'AdiShiftSolveTime','AdiConjugatePairAlgebraTime','AdiSpatialEstimatorTime', ...
        'AdiResidualCheckTime','AdiShiftSelectionTime','AdiCompressionTime', ...
        'AdiInternalTotalTime','EtaFeedbackOperator','EtaFeedbackHS', ...
        'EtaNewtonInherited','EtaNewDirection','EtaGrid','GridMaxGlobalScaled', ...
        'GridMaxPointwiseRelative','GridMaxSolveResidual','SpatialEtaRaw', ...
        'SpatialEtaNormalized','SpatialVolumeFraction','SpatialJumpFraction', ...
        'SpatialBoundaryFraction','MarkedTriangles','NextTriangles','DoerflerBulk', ...
        'MaxUsedShiftFrequency','ShiftModelSpectralAbscissa','ShiftModelMaxFrequency', ...
        'Hmax','WaveProduct','InputCoefficientRcond','FeedbackConsistencyDefect','FeedbackPdeDefect', ...
        'TransferFeedbackDefect','TransferEnergyDefect','ProblemBuildTime', ...
        'TrainingTime','FeedbackSolveTime','FeedbackUpdateTime','FeedbackDiagnosticTime', ...
        'RefinementTime','ChildBuildTime','TransferTime', ...
        'GridValidationTime','LevelWallTime'};
end


function audit = self_audit(report)
    assert(isfield(report,'architecture') && isfield(report,'records'));
    r = report.records(:);
    assert(~isempty(r));

    oneStep = all([r.feedbackNew] == [r.feedbackOld] + 1);
    refined = all([r.nextTriangles] > [r.triangles]);
    residualOk = all([r.adiResidualAchieved] <= [r.adiResidualTarget].*(1+1e-10));
    compOk = all([r.compressionError] <= [r.compressionTarget].*(1+1e-10));
    sparseDefects = max([r.feedbackPdeDefect]) < 1e-10;
    transferOk = max([r.transferFeedbackDefect]) < 1e-10 && ...
        max([r.transferEnergyDefect]) < 1e-10;

    final = r(end);
    stopOk = report.stopTriggered && ...
        final.etaNewtonInherited <= report.stopRule.etaNewtonTolerance && ...
        final.etaGrid <= report.stopRule.etaGridTolerance;

    arch = report.architecture;
    architectureOk = arch.exactlyOneNkPerMesh && arch.alwaysRefineAfterNk && ...
        arch.fixedMeshDuringAdi && arch.directFeedbackEvaluation && ...
        arch.implicitFeedbackRepresentation && arch.secondOrderShiftedSolve && ...
        arch.conjugatePairAdiUpdate && arch.sparseShiftedSolves && ...
        arch.lowRankFeedbackCorrection && ...
        ~arch.firstOrderClosedLoopAssembly && ...
        ~arch.precomputedNumericalInputs;

    completeValues = numel(report.valueEvaluations) == numel(r) && ...
        all(cellfun(@(x) isstruct(x) && isfield(x,'Z') && isfield(x,'shifts'), ...
        report.valueEvaluations));

    audit = struct;
    audit.exactlyOneNkPerMesh = oneStep;
    audit.refinementAfterEveryNk = refined;
    audit.adiResidualTargetsMet = residualOk;
    audit.compressionTargetsMet = compOk;
    audit.feedbackSolveDefectsPass = sparseDefects;
    audit.transferDefectsPass = transferOk;
    audit.finalAccuracyStopPass = stopOk;
    audit.architecturePass = architectureOk;
    audit.valueFactorsAndUsedShiftsStored = completeValues;
    audit.overallPass = oneStep && refined && residualOk && compOk && ...
        sparseDefects && transferOk && stopOk && architectureOk && completeValues;

    if ~audit.overallPass
        error('Numerical self-check failed. Inspect report.audit fields.');
    end
end


function provenance = collect_provenance(names)
    provenance = repmat(struct('name','','path','','bytes',NaN,'datenum',NaN),numel(names),1);
    for k = 1:numel(names)
        q = which(names{k});
        provenance(k).name = names{k};
        provenance(k).path = q;
        if ~isempty(q) && exist(q,'file') == 2
            d = dir(q);
            provenance(k).bytes = d.bytes;
            provenance(k).datenum = d.datenum;
        end
    end
end


function artifacts = export_output_files(report,outDir)
    trajectoryCsv = fullfile(outDir,'elasticity_nk_trajectory.csv');
    timingCsv = fullfile(outDir,'elasticity_nk_timings.csv');
    trajectoryLatex = fullfile(outDir,'elasticity_nk_trajectory.tex');
    manifest = fullfile(outDir,'elasticity_nk_manifest.txt');
    matPath = fullfile(outDir,'elasticity_nk_report.mat');

    writetable(report.summary,trajectoryCsv);

    T = report.summary;
    timingNames = {'MeshLevel','NativeMeshLevel','Triangles','StateDimension', ...
        'ProblemBuildTime','TrainingTime','FeedbackSolveTime','AdiSetupTime', ...
        'AdiShiftSolveTime','AdiConjugatePairAlgebraTime','AdiSpatialEstimatorTime', ...
        'AdiResidualCheckTime','AdiShiftSelectionTime','AdiCompressionTime', ...
        'AdiInternalTotalTime','FeedbackUpdateTime','FeedbackDiagnosticTime', ...
        'RefinementTime','ChildBuildTime','TransferTime', ...
        'GridValidationTime','LevelWallTime'};
    writetable(T(:,timingNames),timingCsv);

    write_trajectory_latex(trajectoryLatex,T);
    write_run_manifest(manifest,report);

    consoleLog = fullfile(outDir,'elasticity_nk_console.txt');
    artifacts = struct('mat',matPath,'trajectoryCsv',trajectoryCsv, ...
        'timingCsv',timingCsv,'trajectoryLatex',trajectoryLatex, ...
        'manifest',manifest,'consoleLog',consoleLog);
end


function write_trajectory_latex(filename,T)
    fid = fopen(filename,'w');
    assert(fid >= 0,'Could not open %s for writing.',filename);
    cleanup = onCleanup(@() fclose(fid)); %#ok<NASGU>

    fprintf(fid,'%% Auto-generated by run_adaptive_newton_kleinman.m\n');
    fprintf(fid,'\\begin{tabular}{rrrrrrrrrrr}\n');
    fprintf(fid,'\\toprule\n');
    fprintf(fid,'$P_k$ & $T_k$ & $N_T$ & $n_x$ & solves & rank & ADI res. & $\\eta_N$ & $\\eta_{grid}$ & $N_{mark}$ & time [s] \\\\ \n');
    fprintf(fid,'\\midrule\n');
    for k = 1:height(T)
        if isfinite(T.EtaNewtonInherited(k))
            etaN = sprintf('%.3e',T.EtaNewtonInherited(k));
        else
            etaN = '--';
        end
        fprintf(fid,'%d & %d & %d & %d & %d & %d & %.3e & %s & %.3e & %d & %.1f \\\\ \n', ...
            T.MeshLevel(k),T.NativeMeshLevel(k),T.Triangles(k),T.StateDimension(k), ...
            T.ShiftedPdeSolves(k),T.AdiRank(k),T.AdiResidualAchieved(k),etaN, ...
            T.EtaGrid(k),T.MarkedTriangles(k),T.LevelWallTime(k));
    end
    fprintf(fid,'\\bottomrule\n');
    fprintf(fid,'\\end{tabular}\n');
end


function write_run_manifest(filename,report)
    fid = fopen(filename,'w');
    assert(fid >= 0,'Could not open %s for writing.',filename);
    cleanup = onCleanup(@() fclose(fid)); %#ok<NASGU>

    fprintf(fid,'Elasticity Newton--Kleinman numerical run\n');
    fprintf(fid,'========================================================\n');
    fprintf(fid,'Status: %s\n',report.status);
    fprintf(fid,'Stored numerical inputs: NONE\n');
    fprintf(fid,'Prepared meshes/feedbacks/value factors: NONE\n');
    fprintf(fid,'Prepared fine-grid spectra/shifts: NONE\n');
    fprintf(fid,'Shift source: freshly trained current-feedback spectrum on fixed 150-triangle coarse shift model\n');
    fprintf(fid,'Shifted solves: sparse second-order K + eta*lambda*D + rho*lambda^2*M\n');
    fprintf(fid,'Closed-loop correction: rank-two correction of the sparse shifted solve\n');
    fprintf(fid,'Dense first-order closed-loop assembly: NONE\n');
    fprintf(fid,'Conjugate shifts: processed as one paired ADI update\n');
    fprintf(fid,'Outer architecture: exactly one NK update per mesh, mandatory refinement afterward\n');
    fprintf(fid,'ADI stopping: residual ratio\n');
    fprintf(fid,'Outer stop: eta_N and eta_grid must both satisfy tolerance\n');
    fprintf(fid,'Newton tolerance: %.16e\n',report.stopRule.etaNewtonTolerance);
    fprintf(fid,'Grid tolerance: %.16e\n',report.stopRule.etaGridTolerance);
    fprintf(fid,'Safety cap on adaptive levels: %d\n',report.runProtocol.maxAdaptiveLevelsSafetyCap);
    fprintf(fid,'Total algorithm wall time [s]: %.6f\n',report.totalWallTime);
    fprintf(fid,'Coarse shift model build time [s]: %.6f\n',report.shiftModelBuildTime);
    fprintf(fid,'Global pre-refinement time [s]: %.6f\n',report.globalPreRefinementTime);
    fprintf(fid,'Self audit: %s\n',pass_text(report.audit.overallPass));
    fprintf(fid,'MATLAB: %s (%s)\n',report.environment.matlabVersion,report.environment.matlabRelease);
    fprintf(fid,'Computer: %s\n',report.environment.computer);
    fprintf(fid,'\nCritical source files:\n');
    for k = 1:numel(report.provenance)
        fprintf(fid,'  %s\n    %s\n',report.provenance(k).name,report.provenance(k).path);
    end
    if report.stopTriggered
        r = report.records(end);
        fprintf(fid,'\nAccepted mesh / feedback: T%d / K%d\n',r.nativeMeshLevel,r.feedbackNew);
        fprintf(fid,'Validation child: T%d\n',unwrap_mesh_level(report.validationMesh));
        fprintf(fid,'Final eta_N: %.16e\n',r.etaNewtonInherited);
        fprintf(fid,'Final eta_grid: %.16e\n',r.etaGrid);
    end
end


==> anc/Example_Elasticity/src/simulate_elasticity_transient.m <==
function sim = simulate_elasticity_transient(reportNK,opts)
%SIMULATE_ELASTICITY_TRANSIENT
% Open-loop / closed-loop transient simulation on the accepted adaptive mesh.
%
%   sim = simulate_elasticity_transient(reportNK)
%   sim = simulate_elasticity_transient(reportNK,opts)
%
% PURPOSE
%   - use exactly the accepted mesh and feedback contained in reportNK,
%   - use the SAME static-load initial shape that was used for the paper
%     style initial-state rendering,
%   - integrate both the uncontrolled and controlled dynamics,
%   - write a single initial-state figure, a transient summary figure,
%     a MAT file, and a short text summary.
%
% MODEL
%       H xdot = Acal x + Bcal u,    x = [q;p].
%
% OPEN LOOP
%       u = 0.
%
% CLOSED LOOP
%       StateCoefficient*x + InputCoefficient*u = 0,
%       u = Kstate*x,   Kstate = -InputCoefficient\StateCoefficient.
%
% TIME STEPPING
%   Implicit trapezoidal rule.  The closed-loop rank-two feedback term is
%   handled by a 2-by-2 low-rank correction of the OPEN sparse factorization
%   of
%       L0 = H - dt/2 * Acal.
%   No dense assembly of Acal + Bcal*Kstate is performed.
%
% DEFAULT INITIAL CONDITION
%   q0 is the static displacement generated by
%       K qraw = B * loadVector,
%   rescaled such that the maximum nodal displacement equals
%       initialAmplitudeFraction * domainDiameter.
%   Default loadVector = [1; -0.75].
%
% DEFAULT OUTPUT DIRECTORY
%   reproduction/elasticity/simulation
%
% IMPORTANT
%   This file is a pure simulation / visualization driver.
%   It performs NO Newton step and NO ADI iteration.
%
% Suggested call:
%   sim = simulate_elasticity_transient(reportNK);
%
% Optional fields in opts:
%   Tfinal                     (default 20)
%   fps                        (default 30)
%   substepsPerFrame           (default 8)
%   staticLoad                 (default [1;-0.75])
%   initialAmplitudeFraction   (default 0.05)
%   extrusionThicknessFraction (default 0.055)
%   ghostMode                  (default 'outline')
%   figureVisible              (default 'on')
%   outputDirectory            (default reproduction/.../simulation)
%
% Files written:
%   elasticity_simulation.mat
%   elasticity_initial_state.png
%   elasticity_initial_state.pdf
%   elasticity_transient_summary.png
%   elasticity_transient_summary.pdf
%   elasticity_simulation_summary.txt

    if nargin < 1 || isempty(reportNK)
        error('simulate_elasticity_transient requires the numerical report as input.');
    end
    if nargin < 2 || isempty(opts)
        opts = struct;
    end
    opts = fill_defaults(opts);

    root = detect_project_root(fileparts(mfilename('fullpath')));
    addpath(root,'-begin');
    addpath(fullfile(root,'src'),'-begin');
    addpath(fullfile(root,'src','core'),'-begin');
    rehash

    validate_report(reportNK);

    if isfield(reportNK.acceptedMesh,'mesh')
        mesh = reportNK.acceptedMesh.mesh;
    else
        mesh = reportNK.acceptedMesh;
    end
    feedback = reportNK.acceptedFeedback;
    cfg = reportNK.config;

    problem = build_position_output_elasticity_problem(cfg,mesh);
    sys = problem.sys;

    assert(feedback.meshLevel == problem.meshLevel, ...
        'Feedback mesh level (%d) does not match accepted mesh level (%d).', ...
        feedback.meshLevel,problem.meshLevel);
    assert(isequal(size(feedback.InputCoefficient),[2 2]), ...
        'Expected a 2-by-2 InputCoefficient for the elasticity example.');
    assert(size(feedback.StateCoefficient,2) == sys.nstate, ...
        'StateCoefficient width does not match state dimension.');
    assert(rcond(feedback.InputCoefficient) > 1e-12, ...
        'InputCoefficient is too ill-conditioned for reliable simulation.');

    Kstate = -(feedback.InputCoefficient\feedback.StateCoefficient);
    Kstate = real_if_negligible_imaginary(Kstate);

    % Initial condition from static port load.
    loadVector = opts.staticLoad(:);
    assert(numel(loadVector) == 2);

    qraw = sys.K \ (sys.B*loadVector);
    [~,Uraw] = full_nodal_displacement(problem,qraw);
    rawMax = max(vecnorm(Uraw,2,1));
    assert(rawMax > 0,'Static-load solve produced a trivial state.');

    P = problem.mesh.p;
    domainDiameter = norm(max(P,[],2)-min(P,[],2));
    targetMaxDisplacement = opts.initialAmplitudeFraction * domainDiameter;
    scaleInitial = targetMaxDisplacement / rawMax;

    q0 = scaleInitial*qraw;
    p0 = zeros(sys.ndof,1);
    x0 = [q0; p0];

    [~,U0] = full_nodal_displacement(problem,q0);
    achievedMaxDisplacement = max(vecnorm(U0,2,1));

    % Time grid.
    nFrames = round(opts.Tfinal*opts.fps) + 1;
    dtFrame = 1/opts.fps;
    dt = dtFrame/opts.substepsPerFrame;
    nSteps = (nFrames-1)*opts.substepsPerFrame;
    tFrame = (0:nFrames-1)'*dtFrame;

    H = sys.H;
    A = sys.Acal;
    Bcal = sys.Bcal;

    L0 = H - (dt/2)*A;
    R0 = H + (dt/2)*A;
    solveL0 = decomposition(L0,'lu');

    Uwb = -(dt/2)*Bcal;
    Wwb = solveL0\Uwb;
    Swb = eye(2) + Kstate*Wwb;
    assert(rcond(Swb) > 1e-12, ...
        'The 2x2 low-rank correction matrix is nearly singular.');

    xOpen = x0;
    xClosed = x0;

    energyOpen = zeros(nFrames,1);
    energyClosed = zeros(nFrames,1);
    yOpen = zeros(nFrames,2);
    yClosed = zeros(nFrames,2);
    uClosed = zeros(nFrames,2);
    costOpen = zeros(nFrames,1);
    costClosed = zeros(nFrames,1);
    qOpenFrames = zeros(sys.ndof,nFrames);
    qClosedFrames = zeros(sys.ndof,nFrames);

    [energyOpen(1),yOpen(1,:)] = diagnostics(problem,xOpen);
    [energyClosed(1),yClosed(1,:)] = diagnostics(problem,xClosed);
    uClosed(1,:) = (Kstate*xClosed).';
    qOpenFrames(:,1) = xOpen(1:sys.ndof);
    qClosedFrames(:,1) = xClosed(1:sys.ndof);

    ellOpenPrev = 4*sum(abs(yOpen(1,:)).^2);
    ellClosedPrev = 4*sum(abs(yClosed(1,:)).^2) + sum(abs(uClosed(1,:)).^2);

    fprintf('\n============================================================\n');
    fprintf('ELASTICITY TRANSIENT SIMULATION\n');
    fprintf('============================================================\n');
    fprintf('accepted mesh / feedback       : T%d / K%d\n', ...
        problem.meshLevel,feedback.index);
    fprintf('triangles / state dimension    : %d / %d\n', ...
        size(problem.mesh.t,2),sys.nstate);
    fprintf('initial condition              : static port load\n');
    fprintf('static load                    : [%+.3f; %+.3f]\n', ...
        loadVector(1),loadVector(2));
    fprintf('target max displacement        : %.6e\n',targetMaxDisplacement);
    fprintf('achieved max displacement      : %.6e\n',achievedMaxDisplacement);
    fprintf('Tfinal / fps / substeps        : %.3f / %d / %d\n', ...
        opts.Tfinal,opts.fps,opts.substepsPerFrame);
    fprintf('dt / total substeps            : %.12e / %d\n',dt,nSteps);
    fprintf('closed-loop realization        : sparse solve + rank-two correction\n');
    fprintf('dense closed-loop assembly     : NONE\n');
    fprintf('feedback input coefficient rcond: %.6e\n',rcond(feedback.InputCoefficient));
    fprintf('trapezoid correction rcond     : %.6e\n',rcond(Swb));

    simTimer = tic;
    step = 0;
    for kf = 2:nFrames
        for js = 1:opts.substepsPerFrame
            step = step + 1; %#ok<NASGU>

            uOld = Kstate*xClosed;
            yOold = physical_output(problem,xOpen); %#ok<NASGU>
            yCold = physical_output(problem,xClosed); %#ok<NASGU>

            rhsOpen = R0*xOpen;
            rhsClosed = R0*xClosed + (dt/2)*Bcal*uOld;

            base = solveL0\[rhsOpen,rhsClosed];
            xOpenNew = base(:,1);
            yBase = base(:,2);
            xClosedNew = yBase - Wwb*(Swb\(Kstate*yBase));

            uNew = Kstate*xClosedNew;
            yOnew = physical_output(problem,xOpenNew);
            yCnew = physical_output(problem,xClosedNew);

            ellOpenNew = 4*sum(abs(yOnew).^2);
            ellClosedNew = 4*sum(abs(yCnew).^2) + sum(abs(uNew).^2);

            costOpen(kf) = costOpen(kf) + 0.5*dt*(ellOpenPrev + ellOpenNew);
            costClosed(kf) = costClosed(kf) + 0.5*dt*(ellClosedPrev + ellClosedNew);

            ellOpenPrev = ellOpenNew;
            ellClosedPrev = ellClosedNew;
            xOpen = xOpenNew;
            xClosed = xClosedNew;
        end

        costOpen(kf) = costOpen(kf) + costOpen(kf-1);
        costClosed(kf) = costClosed(kf) + costClosed(kf-1);

        [energyOpen(kf),yOpen(kf,:)] = diagnostics(problem,xOpen);
        [energyClosed(kf),yClosed(kf,:)] = diagnostics(problem,xClosed);
        uClosed(kf,:) = (Kstate*xClosed).';
        qOpenFrames(:,kf) = xOpen(1:sys.ndof);
        qClosedFrames(:,kf) = xClosed(1:sys.ndof);

        if mod(kf-1,max(1,round(opts.fps*2))) == 0 || kf == nFrames
            fprintf('  t = %6.2f / %6.2f   Eopen/E0 = %.6e   Eclosed/E0 = %.6e\n', ...
                tFrame(kf),opts.Tfinal, ...
                energyOpen(kf)/energyOpen(1), ...
                energyClosed(kf)/energyClosed(1));
        end
    end
    wallTime = toc(simTimer);

    outDir = opts.outputDirectory;
    if ~exist(outDir,'dir')
        mkdir(outDir);
    end

    sim = struct;
    sim.status = 'PASS';
    sim.acceptedMeshLevel = problem.meshLevel;
    sim.feedbackIndex = feedback.index;
    sim.triangles = size(problem.mesh.t,2);
    sim.stateDimension = sys.nstate;
    sim.options = opts;
    sim.t = tFrame;
    sim.dt = dt;
    sim.initialState = x0;
    sim.initialQ = q0;
    sim.staticLoad = loadVector;
    sim.domainDiameter = domainDiameter;
    sim.targetMaxDisplacement = targetMaxDisplacement;
    sim.achievedMaxDisplacement = achievedMaxDisplacement;
    sim.energyOpen = energyOpen;
    sim.energyClosed = energyClosed;
    sim.yOpen = yOpen;
    sim.yClosed = yClosed;
    sim.uClosed = uClosed;
    sim.costOpen = costOpen;
    sim.costClosed = costClosed;
    sim.qOpenFrames = qOpenFrames;
    sim.qClosedFrames = qClosedFrames;
    sim.Kstate = Kstate;
    sim.inputCoefficientRcond = rcond(feedback.InputCoefficient);
    sim.trapezoidCorrectionRcond = rcond(Swb);
    sim.wallTime = wallTime;

    sim.metrics = struct;
    sim.metrics.energyRatioOpenFinal = energyOpen(end)/energyOpen(1);
    sim.metrics.energyRatioClosedFinal = energyClosed(end)/energyClosed(1);
    sim.metrics.energyImprovementFactor = energyOpen(end)/max(energyClosed(end),eps);
    sim.metrics.maxControlNorm = max(vecnorm(uClosed,2,2));
    sim.metrics.maxOutputOpen = max(vecnorm(yOpen,2,2));
    sim.metrics.maxOutputClosed = max(vecnorm(yClosed,2,2));
    sim.metrics.finalCostOpen = costOpen(end);
    sim.metrics.finalCostClosed = costClosed(end);

    sim.artifacts = struct;
    sim.artifacts.mat = fullfile(outDir,'elasticity_simulation.mat');
    sim.artifacts.initialPng = fullfile(outDir,'elasticity_initial_state.png');
    sim.artifacts.initialPdf = fullfile(outDir,'elasticity_initial_state.pdf');
    sim.artifacts.summaryPng = fullfile(outDir,'elasticity_transient_summary.png');
    sim.artifacts.summaryPdf = fullfile(outDir,'elasticity_transient_summary.pdf');
    sim.artifacts.summaryTxt = fullfile(outDir,'elasticity_simulation_summary.txt');

    render_initial_state(problem,q0,loadVector,opts,sim.artifacts.initialPng,sim.artifacts.initialPdf);
    make_summary_figure(sim,sim.artifacts.summaryPng,sim.artifacts.summaryPdf);
    write_summary(sim,sim.artifacts.summaryTxt);
    save(sim.artifacts.mat,'sim','-v7.3');

    fprintf('\n------------------------------------------------------------\n');
    fprintf('SIMULATION SUMMARY\n');
    fprintf('------------------------------------------------------------\n');
    fprintf('wall time [s]                  : %.3f\n',wallTime);
    fprintf('Eopen(T)/E0                    : %.12e\n',sim.metrics.energyRatioOpenFinal);
    fprintf('Eclosed(T)/E0                  : %.12e\n',sim.metrics.energyRatioClosedFinal);
    fprintf('open/closed terminal energy    : %.6f\n',sim.metrics.energyImprovementFactor);
    fprintf('max ||u(t)||_2                 : %.12e\n',sim.metrics.maxControlNorm);
    fprintf('Jopen(T)                       : %.12e\n',sim.metrics.finalCostOpen);
    fprintf('Jclosed(T)                     : %.12e\n',sim.metrics.finalCostClosed);
    fprintf('initial-state figure           : %s\n',sim.artifacts.initialPng);
    fprintf('summary figure                 : %s\n',sim.artifacts.summaryPng);
    fprintf('MAT result                     : %s\n',sim.artifacts.mat);
end


function opts = fill_defaults(opts)
    root = detect_project_root(fileparts(mfilename('fullpath')));
    defaultOut = fullfile(root,'reproduction','elasticity','simulation');

    defaults.Tfinal = 20;
    defaults.fps = 30;
    defaults.substepsPerFrame = 8;
    defaults.staticLoad = [1;-0.75];
    defaults.initialAmplitudeFraction = 0.05;
    defaults.extrusionThicknessFraction = 0.055;
    defaults.ghostLiftFraction = 0.0045;
    defaults.markerLiftFraction = 0.010;
    defaults.figureVisible = 'on';
    defaults.figurePosition = [100 80 1160 760];
    defaults.pngResolution = 320;
    defaults.outputDirectory = defaultOut;

    defaults.viewAzimuth = -38;
    defaults.viewElevation = 27;
    defaults.xyMargin = 0.18;

    defaults.sideColor = [0.32 0.34 0.36];
    defaults.sideEdgeColor = [0.22 0.23 0.24];
    defaults.ghostMode = 'outline';
    defaults.ghostColor = [0.88 0.88 0.88];
    defaults.ghostBoundaryColor = [0.84 0.84 0.84];
    defaults.meshEdgeColor = [0.20 0.20 0.20];
    defaults.boundaryColor = [0.10 0.10 0.10];
    defaults.axisColor = [0.78 0.78 0.78];
    defaults.patch1Color = [0.00 0.82 0.95];
    defaults.patch2Color = [0.98 0.33 0.05];
    defaults.ghostLineWidth = 0.10;
    defaults.ghostBoundaryLineWidth = 0.35;
    defaults.meshLineWidth = 0.18;
    defaults.boundaryLineWidth = 0.85;
    defaults.markerSize = 4.8;
    defaults.fontSize = 12;

    defaults.showForceArrows = true;
    defaults.arrowLengthFraction = 0.18;
    defaults.arrowLineWidth = 2.6;
    defaults.arrowHeadSize = 0.55;

    names = fieldnames(defaults);
    for k = 1:numel(names)
        name = names{k};
        if ~isfield(opts,name) || isempty(opts.(name))
            opts.(name) = defaults.(name);
        end
    end

    validateattributes(opts.Tfinal,{'numeric'},{'scalar','positive'});
    validateattributes(opts.fps,{'numeric'},{'scalar','integer','>=',1});
    validateattributes(opts.substepsPerFrame,{'numeric'},{'scalar','integer','>=',1});
    validateattributes(opts.initialAmplitudeFraction,{'numeric'},{'scalar','positive','<',0.25});
end


function root = detect_project_root(here)
    candidates = {here,fileparts(here)};
    for k = 1:numel(candidates)
        c = candidates{k};
        if exist(fullfile(c,'src'),'dir') == 7 || ...
                exist(fullfile(c,'reproduction'),'dir') == 7
            root = c;
            return
        end
    end
    root = fileparts(here);
end


function validate_report(reportNK)
    assert(isstruct(reportNK),'reportNK must be a struct.');
    assert(isfield(reportNK,'audit') && reportNK.audit.overallPass, ...
        'reportNK.audit.overallPass must be true.');
    assert(isfield(reportNK,'acceptedMesh'), ...
        'reportNK.acceptedMesh missing.');
    assert(isfield(reportNK,'acceptedFeedback'), ...
        'reportNK.acceptedFeedback missing.');
    assert(isfield(reportNK,'config'),'reportNK.config missing.');
end


function [E,yrow] = diagnostics(problem,x)
    E = 0.5*real(x'*(problem.sys.H*x));
    y = physical_output(problem,x);
    yrow = y(:).';
end


function y = physical_output(problem,x)
    ndof = problem.sys.ndof;
    q = x(1:ndof);
    y = problem.sys.B' * q;
    y = real_if_negligible_imaginary(y);
end


function [xyDef,Ufull] = full_nodal_displacement(problem,q)
    P = problem.mesh.p;
    np = size(P,2);
    free = problem.fe.free_scalar(:);
    nf = numel(free);
    assert(numel(q) == 2*nf);

    Ufull = zeros(2,np);
    Ufull(1,free) = q(1:nf);
    Ufull(2,free) = q(nf+1:end);
    xyDef = P + Ufull;
end


function render_initial_state(problem,q0,loadVector,opts,pngPath,pdfPath)
    P = problem.mesh.p;
    T = problem.mesh.t;
    if size(T,1) > 3
        T = T(1:3,:);
    end
    np = size(P,2);

    [Pd,U] = full_nodal_displacement(problem,q0);
    mag = vecnorm(U,2,1).';

    domainDiameter = norm(max(P,[],2)-min(P,[],2));
    thickness = opts.extrusionThicknessFraction * domainDiameter;
    zTop = 0;
    zBottom = -thickness;
    zGhost = opts.ghostLiftFraction * domainDiameter;
    zMarker = opts.markerLiftFraction * domainDiameter;

    Vtop = [Pd.', zTop*ones(np,1)];
    Vbottom = [Pd.', zBottom*ones(np,1)];
    topFaces = T.';

    E = boundary_edges(T).';
    sideVertices = [Vtop; Vbottom];
    sideFaces = [E(:,1),E(:,2),E(:,2)+np,E(:,1)+np];

    fig = figure('Color','w','Visible',opts.figureVisible, ...
        'Position',opts.figurePosition,'Renderer','opengl');
    ax = axes(fig,'Position',[0.04 0.07 0.84 0.88]);
    hold(ax,'on');

    patch(ax,'Faces',sideFaces,'Vertices',sideVertices, ...
        'FaceColor',opts.sideColor,'EdgeColor',opts.sideEdgeColor, ...
        'LineWidth',0.35,'FaceLighting','none');

    draw_ghost_reference(ax,P,T,E,zGhost,opts);

    patch(ax,'Faces',topFaces,'Vertices',Vtop, ...
        'FaceVertexCData',mag,'FaceColor','interp', ...
        'EdgeColor',opts.meshEdgeColor,'LineWidth',opts.meshLineWidth, ...
        'FaceLighting','none');

    draw_boundary_outline(ax,Pd,E,zTop,opts.boundaryColor,opts.boundaryLineWidth);

    patch1Nodes = boundary_patch_nodes(P,E,1);
    patch2Nodes = boundary_patch_nodes(P,E,2);
    draw_patch_markers(ax,Pd,patch1Nodes,zTop+zMarker,opts.patch1Color,opts);
    draw_patch_markers(ax,Pd,patch2Nodes,zTop+zMarker,opts.patch2Color,opts);

    if opts.showForceArrows
        draw_force_arrow(ax,Pd,patch1Nodes,zTop+zMarker,loadVector(1),[1;0], ...
            opts.patch1Color,domainDiameter,opts);
        draw_force_arrow(ax,Pd,patch2Nodes,zTop+zMarker,loadVector(2),[0;1], ...
            opts.patch2Color,domainDiameter,opts);
    end

    cmax = max(mag);
    clim(ax,[0 cmax]);
    if exist('turbo','file') == 2 || exist('turbo','builtin') == 5
        colormap(ax,turbo(256));
    else
        colormap(ax,jet(256));
    end

    cb = colorbar(ax,'eastoutside');
    cb.Position = [0.915 0.19 0.018 0.62];
    cb.FontSize = opts.fontSize;
    cb.Color = [0.15 0.15 0.15];
    cb.LineWidth = 0.75;
    cb.Label.String = '$|q_0|$';
    cb.Label.Interpreter = 'latex';
    cb.Label.FontSize = opts.fontSize+1;

    axis(ax,'equal');
    axis(ax,'vis3d');
    view(ax,opts.viewAzimuth,opts.viewElevation);

    pmin = min([P,Pd],[],2);
    pmax = max([P,Pd],[],2);
    span = pmax-pmin;
    xlim(ax,[pmin(1)-opts.xyMargin*span(1), pmax(1)+opts.xyMargin*span(1)]);
    ylim(ax,[pmin(2)-opts.xyMargin*span(2), pmax(2)+opts.xyMargin*span(2)]);
    zlim(ax,[zBottom-0.18*domainDiameter, zGhost+0.16*domainDiameter]);

    set(ax,'XTick',[],'YTick',[],'ZTick',[], ...
        'XColor',opts.axisColor,'YColor',opts.axisColor,'ZColor',opts.axisColor, ...
        'LineWidth',0.65,'Box','off','FontSize',opts.fontSize, ...
        'Color','w','Projection','perspective');
    xlabel(ax,''); ylabel(ax,''); zlabel(ax,'');
    grid(ax,'off');
    title(ax,'');

    centerXY = 0.5*(pmin+pmax);
    campos0 = campos(ax);
    camtarget(ax,[centerXY(:).', -0.25*thickness]);
    campos(ax,campos0);

    exportgraphics(fig,pngPath,'Resolution',opts.pngResolution);
    exportgraphics(fig,pdfPath,'ContentType','vector');
end


function make_summary_figure(sim,pngPath,pdfPath)
    t = sim.t;
    fig = figure('Color','w','Visible',sim.options.figureVisible, ...
        'Position',[120 80 1100 850]);
    tl = tiledlayout(fig,2,2,'TileSpacing','compact','Padding','compact');

    ax1 = nexttile(tl,1);
    plot(ax1,t,vecnorm(sim.yOpen,2,2),'-','LineWidth',1.25); hold(ax1,'on');
    plot(ax1,t,vecnorm(sim.yClosed,2,2),'--','LineWidth',1.35);
    grid(ax1,'on');
    xlabel(ax1,'t'); ylabel(ax1,'||y(t)||_2');
    title(ax1,'Boundary-position output');
    legend(ax1,{'uncontrolled','controlled'},'Location','best');

    ax2 = nexttile(tl,2);
    semilogy(ax2,t,sim.energyOpen/sim.energyOpen(1),'-','LineWidth',1.25); hold(ax2,'on');
    semilogy(ax2,t,sim.energyClosed/sim.energyClosed(1),'--','LineWidth',1.35);
    grid(ax2,'on');
    xlabel(ax2,'t'); ylabel(ax2,'E(t)/E(0)');
    title(ax2,'Mechanical energy');
    legend(ax2,{'uncontrolled','controlled'},'Location','best');

    ax3 = nexttile(tl,3);
    plot(ax3,t,sim.uClosed(:,1),'-','LineWidth',1.15); hold(ax3,'on');
    plot(ax3,t,sim.uClosed(:,2),'--','LineWidth',1.15);
    grid(ax3,'on');
    xlabel(ax3,'t'); ylabel(ax3,'u(t)');
    title(ax3,'Feedback traction');
    legend(ax3,{'u_1','u_2'},'Location','best');

    ax4 = nexttile(tl,4);
    plot(ax4,t,sim.costOpen,'-','LineWidth',1.25); hold(ax4,'on');
    plot(ax4,t,sim.costClosed,'--','LineWidth',1.35);
    grid(ax4,'on');
    xlabel(ax4,'t'); ylabel(ax4,'J(0,t)');
    title(ax4,'Accumulated quadratic cost');
    legend(ax4,{'uncontrolled','controlled'},'Location','best');

    exportgraphics(fig,pngPath,'Resolution',220);
    exportgraphics(fig,pdfPath,'ContentType','vector');
end


function write_summary(sim,pathOut)
    fid = fopen(pathOut,'w');
    assert(fid >= 0,'Could not open summary file for writing.');
    cleanup = onCleanup(@() fclose(fid)); %#ok<NASGU>

    fprintf(fid,'Elasticity transient simulation\n');
    fprintf(fid,'Accepted mesh / feedback: T%d / K%d\n',sim.acceptedMeshLevel,sim.feedbackIndex);
    fprintf(fid,'Triangles: %d\n',sim.triangles);
    fprintf(fid,'State dimension: %d\n',sim.stateDimension);
    fprintf(fid,'Initial condition: static port load\n');
    fprintf(fid,'Static load: [%.16e; %.16e]\n',sim.staticLoad(1),sim.staticLoad(2));
    fprintf(fid,'Initial amplitude fraction of domain diameter: %.16e\n', ...
        sim.options.initialAmplitudeFraction);
    fprintf(fid,'Target max displacement: %.16e\n',sim.targetMaxDisplacement);
    fprintf(fid,'Achieved max displacement: %.16e\n',sim.achievedMaxDisplacement);
    fprintf(fid,'Tfinal: %.16e\n',sim.options.Tfinal);
    fprintf(fid,'fps: %d\n',sim.options.fps);
    fprintf(fid,'substepsPerFrame: %d\n',sim.options.substepsPerFrame);
    fprintf(fid,'dt: %.16e\n',sim.dt);
    fprintf(fid,'feedback input coefficient rcond: %.16e\n',sim.inputCoefficientRcond);
    fprintf(fid,'Trapezoid correction rcond: %.16e\n',sim.trapezoidCorrectionRcond);
    fprintf(fid,'Wall time [s]: %.16e\n',sim.wallTime);
    fprintf(fid,'Eopen(T)/E0: %.16e\n',sim.metrics.energyRatioOpenFinal);
    fprintf(fid,'Eclosed(T)/E0: %.16e\n',sim.metrics.energyRatioClosedFinal);
    fprintf(fid,'Eopen(T)/Eclosed(T): %.16e\n',sim.metrics.energyImprovementFactor);
    fprintf(fid,'max ||u(t)||_2: %.16e\n',sim.metrics.maxControlNorm);
    fprintf(fid,'max ||y_open(t)||_2: %.16e\n',sim.metrics.maxOutputOpen);
    fprintf(fid,'max ||y_closed(t)||_2: %.16e\n',sim.metrics.maxOutputClosed);
    fprintf(fid,'Jopen(T): %.16e\n',sim.metrics.finalCostOpen);
    fprintf(fid,'Jclosed(T): %.16e\n',sim.metrics.finalCostClosed);
    fprintf(fid,'Initial PNG: %s\n',sim.artifacts.initialPng);
    fprintf(fid,'Summary PNG: %s\n',sim.artifacts.summaryPng);
    fprintf(fid,'MAT file: %s\n',sim.artifacts.mat);
end


function draw_ghost_reference(ax,P,T,E,zGhost,opts)
    mode = lower(string(opts.ghostMode));
    switch mode
        case "none"
            return
        case "mesh"
            trisurf(T.',P(1,:),P(2,:),zGhost*ones(1,size(P,2)), ...
                'Parent',ax,'FaceColor','none','EdgeColor',opts.ghostColor, ...
                'LineWidth',opts.ghostLineWidth);
            draw_boundary_outline(ax,P,E,zGhost,opts.ghostBoundaryColor,opts.ghostBoundaryLineWidth);
        otherwise
            draw_boundary_outline(ax,P,E,zGhost,opts.ghostBoundaryColor,opts.ghostBoundaryLineWidth);
    end
end


function E = boundary_edges(T)
    allEdges = [T([1 2],:),T([2 3],:),T([3 1],:)];
    sortedEdges = sort(allEdges,1).';
    [uniqueEdges,~,ic] = unique(sortedEdges,'rows');
    counts = accumarray(ic,1);
    E = uniqueEdges(counts==1,:).';
end


function draw_boundary_outline(ax,Pd,E,z,c,lw)
    for k = 1:size(E,1)
        ids = E(k,:);
        plot3(ax,Pd(1,ids),Pd(2,ids),[z z],'-', ...
            'Color',c,'LineWidth',lw);
    end
end


function nodes = boundary_patch_nodes(P,E,whichPatch)
    tol = 1e-10*max(1,norm(max(P,[],2)-min(P,[],2)));
    mids = 0.5*(P(:,E(:,1))+P(:,E(:,2)));

    switch whichPatch
        case 1
            mask = abs(mids(1,:)-1) <= tol & mids(2,:) > 0.2-tol & mids(2,:) < 0.8+tol;
            ids = unique(E(mask,:));
            [~,ord] = sort(P(2,ids),'ascend');
        case 2
            mask = abs(mids(2,:)-1) <= tol & mids(1,:) > 0.2-tol & mids(1,:) < 0.8+tol;
            ids = unique(E(mask,:));
            [~,ord] = sort(P(1,ids),'ascend');
        otherwise
            error('Unknown patch number.');
    end
    nodes = ids(ord);
end


function draw_patch_markers(ax,Pd,nodes,z,color,opts)
    if isempty(nodes)
        return
    end
    plot3(ax,Pd(1,nodes),Pd(2,nodes),z*ones(size(nodes)), ...
        'o','LineStyle','none','MarkerSize',opts.markerSize, ...
        'MarkerFaceColor',color,'MarkerEdgeColor',[0.08 0.08 0.08], ...
        'LineWidth',0.45);
end


function draw_force_arrow(ax,Pd,nodes,z,amplitude,direction,color,diameter,opts)
    if isempty(nodes) || abs(amplitude) < 100*eps
        return
    end
    mid = nodes(ceil(numel(nodes)/2));
    base = [Pd(1,mid);Pd(2,mid);z];
    dir3 = [direction(:);0];
    dir3 = sign(amplitude)*dir3;
    len = opts.arrowLengthFraction*diameter * min(1,max(0.35,abs(amplitude)));
    v = len*dir3;

    quiver3(ax,base(1),base(2),base(3),v(1),v(2),v(3),0, ...
        'Color',color,'LineWidth',opts.arrowLineWidth, ...
        'MaxHeadSize',opts.arrowHeadSize);
end


function x = real_if_negligible_imaginary(x)
    if ~isreal(x)
        nr = norm(real(x),'fro');
        ni = norm(imag(x),'fro');
        if ni <= 1e-12*max(1,nr)
            x = real(x);
        end
    end
end


==> anc/Example_Elasticity/src/verify_second_order_adi_pair.m <==
function out = verify_second_order_adi_pair()
%VERIFY_SECOND_ORDER_ADI_PAIR
% Algebraic verification of the second-order and conjugate-pair ADI implementation.
%
% Checks, from a freshly assembled coarse elasticity problem:
%   (1) cached second-order shifted solve against a full first-order reference solve;
%   (2) two scalar LR-ADI steps p,conj(p) against the paired conjugate update;
%   (3) equality of the corresponding spatial residual contribution;
%   (4) realness of the completed block residual and factor.
%
% No report input, no NK update, no mesh refinement, and no workspace state
% are required.

    here = fileparts(mfilename('fullpath'));
    coreDir = fullfile(here,'core');
    oldPath = path;
    c = onCleanup(@() path(oldPath)); %#ok<NASGU>
    addpath(coreDir,'-begin');
    rehash

    required = { ...
        'elasticity_example_config', ...
        'build_position_output_elasticity_problem', ...
        'initial_feedback', ...
        'prepare_elasticity_adi_cache', ...
        'prepare_spatial_estimator', ...
        'solve_shifted_closed_loop_adjoint', ...
        'complete_conjugate_adi_block', ...
        'estimate_feedback_shift_residual_pair', ...
        'estimate_feedback_shift_residual_block'};
    for j = 1:numel(required)
        assert(~isempty(which(required{j})),'Required function not found: %s',required{j});
    end

    cfg = elasticity_example_config();
    problem = build_position_output_elasticity_problem(cfg);
    K = initial_feedback(problem,cfg);

    H = problem.sys.H;
    F = -(K.InputCoefficient\K.StateCoefficient);
    W0 = [problem.sys.Ccal;F]';

    % Representative nonreal LHP ADI shift.  The shifted resolvent point is
    % lambda=-p in the open right half-plane.
    p = -5e-2 + 1i*13;
    lambda = -p;
    a = real(p);
    weight = -2*a;

    %% 1. Second-order shifted solve versus full first-order reference solve.
    cacheSO = prepare_elasticity_adi_cache(problem,K,1);
    [so,cacheSO] = solve_shifted_closed_loop_adjoint( ...
        problem,K,lambda,W0,cacheSO,true); %#ok<ASGLU>

    nU = size(K.InputCoefficient,1);
    Aaug = [lambda*H-problem.sys.Acal', K.StateCoefficient'; ...
            -problem.sys.Bcal',          K.InputCoefficient'];
    rhsAug = [W0; zeros(nU,size(W0,2))];
    solAug = Aaug\rhsAug;
    Xfull = solAug(1:problem.sys.nstate,:);
    yfull = solAug(problem.sys.nstate+1:end,:);

    secondOrderRel = norm(so.x-Xfull,'fro')/max(1,norm(Xfull,'fro'));
    dualRel = norm(so.portDual-yfull,'fro')/max(1,norm(yfull,'fro'));

    %% 2. Baseline two scalar ADI solves.
    cacheS = prepare_elasticity_adi_cache(problem,K,1);
    geom = prepare_spatial_estimator(problem);

    [s1,cacheS] = solve_shifted_closed_loop_adjoint( ...
        problem,K,-p,W0,cacheS,true);
    shiftVector1 = -s1.x;
    W1 = W0 - 2*a*(H*shiftVector1);

    [s2,cacheS] = solve_shifted_closed_loop_adjoint( ...
        problem,K,-conj(p),W1,cacheS,true);
    shiftVector2 = -s2.x;
    W2 = W1 - 2*a*(H*shiftVector2);
    Zscalar = sqrt(weight)*[shiftVector1,shiftVector2];

    spatialScalar = estimate_feedback_shift_residual_pair( ...
        problem,p,shiftVector1,s1.effectiveRhs,s1.zEffective, ...
        conj(p),shiftVector2,s2.effectiveRhs,s2.zEffective,geom,cacheS);

    %% 3. One real conjugate block: one shifted PDE solve only.
    cacheR = prepare_elasticity_adi_cache(problem,K,1);
    [r1,cacheR] = solve_shifted_closed_loop_adjoint( ...
        problem,K,-p,W0,cacheR,true);
    Vr1 = -r1.x;
    [block,cacheR] = complete_conjugate_adi_block( ...
        problem,K,p,W0,r1,Vr1,cacheR);

    spatialReal = estimate_feedback_shift_residual_block( ...
        problem,block.pVec,block.V,block.effectiveRhs,block.zEffective, ...
        geom,cacheR);

    residualRel = norm(W2-block.Wafter,'fro')/max(1,norm(W2,'fro'));
    % This verifier runs only on the tiny T0 problem (state dimension 340).
    % Form the two Gramian increments explicitly here.  The mathematically
    % equivalent small-Gram identity
    %   ||AA'-BB'||_F^2 = ||A'A||_F^2 + ||B'B||_F^2 - 2||A'B||_F^2
    % suffers catastrophic cancellation when the two increments agree to
    % roundoff and can report a spurious O(sqrt(eps)) relative defect.
    Gscalar = Zscalar*Zscalar';
    Greal = block.Z*block.Z';
    gramRel = norm(Gscalar-Greal,'fro') / max(norm(Gscalar,'fro'),realmin);
    pairVectorRel = norm(shiftVector2-block.V{2},'fro')/max(1,norm(shiftVector2,'fro'));
    spatialRel = norm(spatialScalar.element2-spatialReal.element2) / ...
        max(1,norm(spatialScalar.element2));
    imagResidual = norm(imag(block.Wafter),'fro')/max(1,norm(block.Wafter,'fro'));
    imagFactor = norm(imag(block.Z),'fro')/max(1,norm(block.Z,'fro'));

    passSO = secondOrderRel <= 5e-11 && dualRel <= 5e-11 && ...
        so.relativeResidual <= 5e-11 && so.relativePortResidual <= 5e-11 && ...
        so.portDualConsistency <= 5e-11;
    passRB = residualRel <= 5e-11 && gramRel <= 5e-11 && ...
        pairVectorRel <= 5e-11 && spatialRel <= 5e-11 && ...
        imagResidual <= 5e-13 && imagFactor <= 5e-13;
    pass = passSO && passRB;

    fprintf('\n============================================================\n');
    fprintf('SECOND-ORDER / CONJUGATE-PAIR VERIFICATION\n');
    fprintf('============================================================\n');
    fprintf('mesh / feedback                  : T%d / K%d\n',problem.meshLevel,K.index);
    fprintf('triangles / state dimension    : %d / %d\n', ...
        size(problem.mesh.t,2),problem.sys.nstate);
    fprintf('test ADI shift                 : %.4e %+.4ei\n',real(p),imag(p));
    fprintf('\nSECOND-ORDER RESOLVENT CHECK\n');
    fprintf('second-order solve             : ELIMINATION FORM\n');
    fprintf('reference solve                : full first-order reference system\n');
    fprintf('state relative defect          : %.3e\n',secondOrderRel);
    fprintf('port-dual relative defect      : %.3e\n',dualRel);
    fprintf('algebraic residual             : %.3e\n',so.relativeResidual);
    fprintf('feedback-equation residual     : %.3e\n',so.relativePortResidual);
    fprintf('port-dual consistency          : %.3e\n',so.portDualConsistency);
    fprintf('\nCONJUGATE-PAIR ADI CHECK\n');
    fprintf('scalar baseline PDE solves     : 2\n');
    fprintf('paired-update PDE solves       : %d\n',block.shiftedPdeSolves);
    fprintf('second shifted-vector defect   : %.3e\n',pairVectorRel);
    fprintf('residual-factor relative defect: %.3e\n',residualRel);
    fprintf('Gramian-increment rel. defect  : %.3e\n',gramRel);
    fprintf('spatial-indicator rel. defect  : %.3e\n',spatialRel);
    fprintf('real residual imag defect      : %.3e\n',imagResidual);
    fprintf('real factor imag defect        : %.3e\n',imagFactor);

    if pass
        fprintf('\n*** SECOND-ORDER / CONJUGATE-PAIR VERIFICATION: PASS ***\n');
    else
        fprintf('\n*** SECOND-ORDER / CONJUGATE-PAIR VERIFICATION: FAIL ***\n');
    end

    out = struct('pass',pass,'secondOrderPass',passSO,'conjugatePairPass',passRB, ...
        'shift',p,'secondOrderRelativeDefect',secondOrderRel, ...
        'portDualRelativeDefect',dualRel,'pairVectorRelativeDefect',pairVectorRel, ...
        'residualRelativeDefect',residualRel,'gramRelativeDefect',gramRel, ...
        'spatialRelativeDefect',spatialRel, ...
        'imagResidualDefect',imagResidual,'imagFactorDefect',imagFactor);
end


==> anc/Example_Elasticity/tests/run_tests.m <==
function results = run_tests()
%RUN_TESTS Run the short numerical and structural verification suite.%
% The tests do not run the full adaptive Newton--Kleinman computation.

    here = fileparts(mfilename('fullpath'));
    root = fileparts(here);
    addpath(root,'-begin');
    addpath(fullfile(root,'src'),'-begin');
    addpath(fullfile(root,'src','core'),'-begin');
    addpath(here,'-begin');
    rehash

    structure = verify_code_package();
    conjugatePair = verify_second_order_adi_pair();
    transfer = test_feedback_transfer();

    results = struct('structure',structure, ...
        'conjugatePair',conjugatePair,'transfer',transfer);
    fprintf('\n============================================================\n');
    fprintf('TEST SUITE: PASS\n');
    fprintf('============================================================\n');
end


==> anc/Example_Elasticity/tests/test_feedback_transfer.m <==
function out = test_feedback_transfer()
%TEST_FEEDBACK_TRANSFER Check transfer of the current feedback to a nested mesh.
    here = fileparts(mfilename('fullpath'));
    root = fileparts(here);
    addpath(fullfile(root,'src'),'-begin');
    addpath(fullfile(root,'src','core'),'-begin');
    rehash

    cfg = elasticity_example_config();
    coarse = build_position_output_elasticity_problem(cfg);
    K0 = initial_feedback(coarse,cfg);

    indicator = ones(size(coarse.mesh.t,2),1);
    refinement = refine_elasticity_mesh_from_indicator(coarse,indicator,cfg);
    fine = build_position_output_elasticity_problem(cfg,refinement.mesh);

    K1 = transfer_feedback_nested(coarse,fine,K0,cfg);

    assert(K1.transfer.leftInverseDefect < 1e-10);
    assert(K1.transfer.feedbackRestrictionDefect < 1e-10);
    assert(~K1.transfer.valueTransferred);
    assert(~K1.transfer.decrementTransferred);
    assert(~K1.transfer.feedbackChainTransferred);

    out = K1.transfer;
    fprintf('\nFEEDBACK TRANSFER TEST: PASS\n');
end


==> anc/Example_Elasticity/verify_code_package.m <==
function audit = verify_code_package()
%VERIFY_CODE_PACKAGE Structural and integrity checks for the code package.%
%   audit = verify_code_package();
%
% The checks are independent of generated numerical output. They verify
% that all required source files are present, that no numerical result files
% are distributed as inputs, that no user-specific absolute Windows path is
% embedded in the MATLAB source, and that the SHA-256 manifest matches.

    root = fileparts(mfilename('fullpath'));

    required = { ...
        'run_all.m', ...
        'run_numerics.m', ...
        'run_simulation.m', ...
        'run_snapshot.m', ...
        'run_video.m', ...
        fullfile('src','run_adaptive_newton_kleinman.m'), ...
        fullfile('src','simulate_elasticity_transient.m'), ...
        fullfile('src','render_elasticity_video.m'), ...
        fullfile('src','render_elasticity_snapshot.m'), ...
        fullfile('src','verify_second_order_adi_pair.m'), ...
        fullfile('src','core','elasticity_example_config.m'), ...
        fullfile('src','core','evaluate_feedback_adi.m'), ...
        fullfile('src','core','solve_shifted_closed_loop_adjoint.m'), ...
        fullfile('src','core','solve_shifted_feedback_primal.m'), ...
        fullfile('src','core','complete_conjugate_adi_block.m'), ...
        fullfile('src','core','update_feedback.m'), ...
        fullfile('src','core','evaluate_two_grid_error.m'), ...
        fullfile('src','core','transfer_feedback_nested.m')};

    missing = {};
    for k = 1:numel(required)
        if exist(fullfile(root,required{k}),'file') ~= 2
            missing{end+1,1} = required{k}; %#ok<AGROW>
        end
    end
    assert(isempty(missing),'Missing source file(s): %s',strjoin(missing,', '));

    forbiddenExt = {'.mat','.fig','.csv','.mp4','.avi','.png','.jpg','.jpeg'};
    forbidden = {};
    d = dir(fullfile(root,'**','*'));
    outputRoot = fullfile(root,'reproduction');
    for k = 1:numel(d)
        if d(k).isdir
            continue
        end
        p = fullfile(d(k).folder,d(k).name);
        % Files generated by a previous run are permitted only below the
        % dedicated output directory. The computational drivers do not use
        % them as numerical inputs.
        if startsWith(p,[outputRoot filesep],'IgnoreCase',true)
            continue
        end
        [~,~,ext] = fileparts(d(k).name);
        if any(strcmpi(ext,forbiddenExt))
            forbidden{end+1,1} = p; %#ok<AGROW>
        end
    end
    assert(isempty(forbidden), ...
        'Numerical/media input files are distributed with the code: %s', ...
        strjoin(forbidden,', '));

    badAbsolutePaths = {};
    mfiles = dir(fullfile(root,'**','*.m'));
    for k = 1:numel(mfiles)
        p = fullfile(mfiles(k).folder,mfiles(k).name);
        txt = fileread(p);
        needle = ['C:',char(92),'Users',char(92)];
        if contains(txt,needle,'IgnoreCase',true)
            badAbsolutePaths{end+1,1} = p; %#ok<AGROW>
        end
    end
    assert(isempty(badAbsolutePaths), ...
        'User-specific absolute path found in: %s',strjoin(badAbsolutePaths,', '));

    hashStatus = 'NOT CHECKED';
    manifest = fullfile(root,'MANIFEST_SHA256.txt');
    if exist(manifest,'file') == 2
        try
            verify_hash_manifest(root,manifest);
            hashStatus = 'PASS';
        catch ME
            if contains(ME.message,'Java','IgnoreCase',true)
                warning('SHA-256 check skipped because Java is unavailable: %s',ME.message);
                hashStatus = 'SKIPPED (JAVA UNAVAILABLE)';
            else
                rethrow(ME);
            end
        end
    end

    audit = struct;
    audit.requiredFiles = true;
    audit.noPrecomputedNumericalInputs = true;
    audit.noUserAbsolutePaths = true;
    audit.sha256 = hashStatus;
    audit.overallPass = true;

    fprintf('\n============================================================\n');
    fprintf('CODE PACKAGE CHECK\n');
    fprintf('============================================================\n');
    fprintf('required source files          : PASS\n');
    fprintf('stored numerical inputs        : NONE\n');
    fprintf('user-specific absolute paths   : NONE\n');
    fprintf('SHA-256 source manifest        : %s\n',hashStatus);
    fprintf('overall                        : PASS\n');
end

function verify_hash_manifest(root,manifest)
    lines = splitlines(string(fileread(manifest)));
    for k = 1:numel(lines)
        line = strtrim(lines(k));
        if strlength(line) == 0 || startsWith(line,'#')
            continue
        end
        tok = regexp(char(line),'^([0-9a-fA-F]{64})[ ]+(.+)$','tokens','once');
        assert(~isempty(tok),'Malformed SHA-256 manifest line: %s',line);
        expected = lower(tok{1});
        rel = tok{2};
        p = fullfile(root,strrep(rel,'/',filesep));
        assert(exist(p,'file') == 2,'Manifest file missing: %s',rel);
        actual = sha256_file(p);
        assert(strcmp(actual,expected),'SHA-256 mismatch: %s',rel);
    end
end

function h = sha256_file(p)
    fid = fopen(p,'rb');
    assert(fid >= 0,'Could not open file for SHA-256: %s',p);
    c = onCleanup(@() fclose(fid)); %#ok<NASGU>
    bytes = fread(fid,Inf,'*uint8');
    md = javaMethod('getInstance','java.security.MessageDigest','SHA-256');
    md.update(typecast(bytes(:),'int8'));
    digest = typecast(md.digest(),'uint8');
    h = lower(reshape(dec2hex(digest,2).',1,[]));
end

